Steady electric currents in magnetized QCD and their use for the equation of state

In this paper we study the emergence of steady electric currents in QCD as a response to a non-uniform magnetic background using lattice simulations with 2 + 1 quark flavors at the physical point, as well as leading-order chiral perturbation theory. Using these currents, we develop a novel method to determine the leading-order coefficient of the equation of state in a magnetic field expansion: the magnetic susceptibility of the QCD medium. We decompose the current expectation value into valence- and sea-quark contributions and demonstrate that the dominant contribution to the electric current is captured by the valence term alone, allowing for a comparably cheap determination of the susceptibility. Our continuum extrapolated lattice results for the equation of state confirm the findings of some of the existing studies in the literature, namely that the QCD medium behaves diamagnetically at low and paramagnetically at high temperatures.

==> anc/chiPT_24x32_beta3.450_B1.dat <==
# x(fm)  current(GeV^3)
-3.60000 0.0000111456
-3.52375 0.0000119185
-3.46502 0.0000125592
-3.40629 0.0000132429
-3.34756 0.0000139728
-3.28884 0.0000147528
-3.23011 0.0000155868
-3.17138 0.0000164791
-3.11265 0.0000174343
-3.05392 0.0000184575
-2.99519 0.000019554
-2.93646 0.0000207295
-2.87773 0.00002199
-2.819 0.0000233418
-2.76027 0.0000247916
-2.70154 0.0000263461
-2.64281 0.0000280123
-2.58408 0.0000297968
-2.52536 0.0000317063
-2.46663 0.0000337465
-2.4079 0.0000359226
-2.34917 0.0000382379
-2.29044 0.0000406937
-2.23171 0.0000432883
-2.17298 0.0000460156
-2.11425 0.0000488639
-2.05552 0.0000518138
-1.99679 0.0000548359
-1.93806 0.0000578875
-1.87933 0.0000609092
-1.82061 0.0000638191
-1.76188 0.0000665078
-1.70315 0.0000688302
-1.64442 0.0000705963
-1.58569 0.0000715606
-1.52696 0.0000714085
-1.46823 0.0000697409
-1.4095 0.0000660569
-1.35077 0.0000597346
-1.29204 0.0000500114
-1.23331 0.0000359661
-1.17458 0.0000165055
-1.11585 -9.63798e-6
-1.05713 -0.0000438908
-0.998396 -0.000087792
-0.939667 -0.000142901
-0.880938 -0.000210642
-0.822209 -0.000292057
-0.76348 -0.000387459
-0.70475 -0.000495969
-0.646021 -0.000614951
-0.587292 -0.000739417
-0.528563 -0.00086151
-0.469834 -0.000970276
-0.411104 -0.00105199
-0.352375 -0.00109127
-0.293646 -0.00107322
-0.234917 -0.00098634
-0.176188 -0.000825838
-0.117458 -0.000596343
-0.0587292 -0.000312976
4.44089e-16 2.40537e-18
0.0587292 0.000312976
0.117458 0.000596343
0.176188 0.000825838
0.234917 0.00098634
0.293646 0.00107322
0.352375 0.00109127
0.411104 0.00105199
0.469834 0.000970276
0.528563 0.00086151
0.587292 0.000739417
0.646021 0.000614951
0.70475 0.000495969
0.76348 0.000387459
0.822209 0.000292057
0.880938 0.000210642
0.939667 0.000142901
0.998396 0.000087792
1.05713 0.0000438908
1.11585 9.63798e-6
1.17458 -0.0000165055
1.23331 -0.0000359661
1.29204 -0.0000500114
1.35077 -0.0000597346
1.4095 -0.0000660569
1.46823 -0.0000697409
1.52696 -0.0000714085
1.58569 -0.0000715606
1.64442 -0.0000705963
1.70315 -0.0000688302
1.76188 -0.0000665078
1.82061 -0.0000638191
1.87933 -0.0000609092
1.93806 -0.0000578875
1.99679 -0.0000548359
2.05552 -0.0000518138
2.11425 -0.0000488639
2.17298 -0.0000460156
2.23171 -0.0000432883
2.29044 -0.0000406937
2.34917 -0.0000382379
2.4079 -0.0000359226
2.46663 -0.0000337465
2.52536 -0.0000317063
2.58408 -0.0000297968
2.64281 -0.0000280123
2.70154 -0.0000263461
2.76027 -0.0000247916
2.819 -0.0000233418
2.87773 -0.00002199
2.93646 -0.0000207295
2.99519 -0.000019554
3.05392 -0.0000184575
3.11265 -0.0000174343
3.17138 -0.0000164791
3.23011 -0.0000155868
3.40629 -0.0000132429
3.52375 -0.0000119185
3.60000 -0.0000111456


==> anc/chiPT_24x32_beta3.450_B1_taste_avg.dat <==
# x(fm)  current(GeV^3)
-3.60000 1.64065e-6
-3.52375 1.81867e-6
-3.46502 1.97174e-6
-3.40629 2.14047e-6
-3.34756 2.32665e-6
-3.28884 2.53231e-6
-3.23011 2.75974e-6
-3.17138 3.01149e-6
-3.11265 3.29044e-6
-3.05392 3.5998e-6
-2.99519 3.94317e-6
-2.93646 4.32459e-6
-2.87773 4.74857e-6
-2.819 5.22013e-6
-2.76027 5.74485e-6
-2.70154 6.32893e-6
-2.64281 6.97922e-6
-2.58408 7.70327e-6
-2.52536 8.50931e-6
-2.46663 9.40631e-6
-2.4079 0.0000104039
-2.34917 0.0000115125
-2.29044 0.0000127428
-2.23171 0.000014106
-2.17298 0.0000156133
-2.11425 0.0000172757
-2.05552 0.0000191029
-1.99679 0.0000211032
-1.93806 0.0000232816
-1.87933 0.0000256388
-1.82061 0.0000281688
-1.76188 0.0000308566
-1.70315 0.000033674
-1.64442 0.0000365754
-1.58569 0.0000394921
-1.52696 0.0000423248
-1.46823 0.0000449343
-1.4095 0.0000471311
-1.35077 0.0000486623
-1.29204 0.0000491969
-1.23331 0.0000483105
-1.17458 0.0000454703
-1.11585 0.0000400222
-1.05713 0.0000311861
-0.998396 0.0000180632
-0.939667 -3.3307e-7
-0.880938 -0.0000250136
-0.822209 -0.0000569005
-0.76348 -0.0000966519
-0.70475 -0.000144413
-0.646021 -0.000199495
-0.587292 -0.000260008
-0.528563 -0.000322514
-0.469834 -0.0003818
-0.411104 -0.000430945
-0.352375 -0.00046183
-0.293646 -0.00046622
-0.234917 -0.000437379
-0.176188 -0.000371942
-0.117458 -0.000271519
-0.0587292 -0.000143422
4.44089e-16 1.10462e-18
0.0587292 0.000143422
0.117458 0.000271519
0.176188 0.000371942
0.234917 0.000437379
0.293646 0.00046622
0.352375 0.00046183
0.411104 0.000430945
0.469834 0.0003818
0.528563 0.000322514
0.587292 0.000260008
0.646021 0.000199495
0.70475 0.000144413
0.76348 0.0000966519
0.822209 0.0000569005
0.880938 0.0000250136
0.939667 3.3307e-7
0.998396 -0.0000180632
1.05713 -0.0000311861
1.11585 -0.0000400222
1.17458 -0.0000454703
1.23331 -0.0000483105
1.29204 -0.0000491969
1.35077 -0.0000486623
1.4095 -0.0000471311
1.46823 -0.0000449343
1.52696 -0.0000423248
1.58569 -0.0000394921
1.64442 -0.0000365754
1.70315 -0.000033674
1.76188 -0.0000308566
1.82061 -0.0000281688
1.87933 -0.0000256388
1.93806 -0.0000232816
1.99679 -0.0000211032
2.05552 -0.0000191029
2.11425 -0.0000172757
2.17298 -0.0000156133
2.23171 -0.000014106
2.29044 -0.0000127428
2.34917 -0.0000115125
2.4079 -0.0000104039
2.46663 -9.40631e-6
2.52536 -8.50931e-6
2.58408 -7.70327e-6
2.64281 -6.97922e-6
2.70154	-6.32893e-6
2.76027 -5.74485e-6
2.819 -5.22013e-6
2.87773 -4.74857e-6
2.93646 -4.32459e-6
2.99519 -3.94317e-6
3.05392 -3.5998e-6
3.11265 -3.29044e-6
3.17138 -3.01149e-6
3.23011 -2.75974e-6
3.40629 -2.14047e-6
3.52375 -1.81867e-6
3.60000 -1.64065e-6


==> anc/curr_24_32_beta3.450_B1.dat <==
# x(fm)   current(GeV^3)      error               jack_bin1           jack_bin2           jack_bin3           jack_bin4           jack_bin5           jack_bin6           jack_bin7           jack_bin8           jack_bin9           jack_bin10
-3.523750	-1.952421192297e-05	2.050735300864e-05	-2.222582156487e-05	-1.214336560718e-05	-1.563566915387e-05	-2.029409674077e-05	-2.811643775554e-05	-3.158120064980e-05	-2.337794239817e-05	-2.222857307668e-05	-7.371486792255e-06	-1.226752643783e-05
-3.230104	-2.578340517042e-05	1.463694852015e-05	-2.133243377577e-05	-2.735910708025e-05	-2.540019380023e-05	-3.301331906448e-05	-3.149108925334e-05	-2.480172897629e-05	-2.046766288503e-05	-3.185996639976e-05	-2.586724146665e-05	-1.624131026540e-05
-2.936458	-3.559660280427e-06	1.100989663526e-05	2.392104908570e-06	-4.839422221919e-06	8.784814064164e-07	-9.057283939931e-06	-2.280612580937e-07	-7.706156903029e-06	-6.052225985634e-06	-1.139661448532e-07	-3.283686642548e-06	-7.586386970402e-06
-2.642812	2.266050253012e-05	1.635957012178e-05	1.934079302674e-05	3.278217279306e-05	1.962991508150e-05	2.165957484627e-05	2.685127763475e-05	2.869419453271e-05	1.302057786856e-05	1.554505837450e-05	2.558068209162e-05	2.350078031478e-05
-2.349167	-2.161560352820e-05	8.490300564918e-06	-1.973376741289e-05	-2.368864065755e-05	-2.433813996225e-05	-2.131651403246e-05	-1.909128988616e-05	-2.654822437190e-05	-2.034205057163e-05	-1.581442044881e-05	-2.431034965188e-05	-2.097263954882e-05
-2.055521	-1.886688518672e-05	9.747361512986e-06	-1.745267965390e-05	-2.125476330211e-05	-1.101557853798e-05	-2.409810208703e-05	-2.098925758773e-05	-1.788665348224e-05	-2.041422772489e-05	-1.921404239973e-05	-1.575924883454e-05	-2.058429762373e-05
-1.761875	-3.886410227201e-05	1.474212607505e-05	-4.348055944844e-05	-3.968100914514e-05	-3.917820629872e-05	-3.976607391913e-05	-3.706474709634e-05	-3.054248923850e-05	-3.842193072942e-05	-4.006821404208e-05	-4.937352660910e-05	-3.106426650412e-05
-1.468229	-6.745435674688e-05	1.099542460697e-05	-6.424886252028e-05	-6.284389009781e-05	-7.668523894211e-05	-6.588198550073e-05	-6.581036034827e-05	-6.522772047327e-05	-6.669667865468e-05	-7.201543555537e-05	-6.686600255436e-05	-6.826739344029e-05
-1.174583	-9.397119730011e-05	1.662544605500e-05	-1.044192027495e-04	-9.669224755298e-05	-8.550135876472e-05	-1.017975917890e-04	-9.067059134098e-05	-9.485744807656e-05	-8.878801253821e-05	-8.688273051533e-05	-9.558096887519e-05	-9.452182076452e-05
-0.880937	-3.191282781637e-05	1.544950083716e-05	-3.730033344831e-05	-2.978762960973e-05	-3.375639077634e-05	-3.408101963651e-05	-3.163171571918e-05	-2.476930051722e-05	-4.358875484070e-05	-3.113950514979e-05	-2.463989648023e-05	-2.843373285120e-05
-0.587292	2.325139194568e-04	2.460750559644e-05	2.334770407913e-04	2.231916776112e-04	2.170188120682e-04	2.350102435456e-04	2.388972781530e-04	2.336562578046e-04	2.455956508267e-04	2.418706479676e-04	2.220610275175e-04	2.343605581266e-04
-0.293646	4.632610892242e-04	2.140473884762e-05	4.651368653903e-04	4.607643679996e-04	4.450057066484e-04	4.703668259412e-04	4.634429528575e-04	4.668351888411e-04	4.654689169588e-04	4.619842506660e-04	4.588113679206e-04	4.747944495160e-04
0.000000	0.000000000000e+00	3.416862425428e-10	1.503982688720e-10	1.281671199260e-10	-7.196782849664e-12	1.214079675645e-10	6.193819018811e-11	2.047369901479e-10	1.620613163570e-10	6.622968099567e-11	5.229942468524e-11	1.056313748244e-10
0.293646	-4.632610892242e-04	2.140473884762e-05	-4.651368653903e-04	-4.607643679996e-04	-4.450057066484e-04	-4.703668259412e-04	-4.634429528575e-04	-4.668351888411e-04	-4.654689169588e-04	-4.619842506660e-04	-4.588113679206e-04	-4.747944495160e-04
0.587292	-2.325139194568e-04	2.460750559644e-05	-2.334770407913e-04	-2.231916776112e-04	-2.170188120682e-04	-2.350102435456e-04	-2.388972781530e-04	-2.336562578046e-04	-2.455956508267e-04	-2.418706479676e-04	-2.220610275175e-04	-2.343605581266e-04
0.880937	3.191282781637e-05	1.544950083716e-05	3.730033344831e-05	2.978762960973e-05	3.375639077634e-05	3.408101963651e-05	3.163171571918e-05	2.476930051722e-05	4.358875484070e-05	3.113950514979e-05	2.463989648023e-05	2.843373285120e-05
1.174583	9.397119730011e-05	1.662544605500e-05	1.044192027495e-04	9.669224755298e-05	8.550135876472e-05	1.017975917890e-04	9.067059134098e-05	9.485744807656e-05	8.878801253821e-05	8.688273051533e-05	9.558096887519e-05	9.452182076452e-05
1.468229	6.745435674688e-05	1.099542460697e-05	6.424886252028e-05	6.284389009781e-05	7.668523894211e-05	6.588198550073e-05	6.581036034827e-05	6.522772047327e-05	6.669667865468e-05	7.201543555537e-05	6.686600255436e-05	6.826739344029e-05
1.761875	3.886410227201e-05	1.474212607505e-05	4.348055944844e-05	3.968100914514e-05	3.917820629872e-05	3.976607391913e-05	3.706474709634e-05	3.054248923850e-05	3.842193072942e-05	4.006821404208e-05	4.937352660910e-05	3.106426650412e-05
2.055521	1.886688518672e-05	9.747361512986e-06	1.745267965390e-05	2.125476330211e-05	1.101557853798e-05	2.409810208703e-05	2.098925758773e-05	1.788665348224e-05	2.041422772489e-05	1.921404239973e-05	1.575924883454e-05	2.058429762373e-05
2.349167	2.161560352820e-05	8.490300564918e-06	1.973376741289e-05	2.368864065755e-05	2.433813996225e-05	2.131651403246e-05	1.909128988616e-05	2.654822437190e-05	2.034205057163e-05	1.581442044881e-05	2.431034965188e-05	2.097263954882e-05
2.642812	-2.266050253012e-05	1.635957012178e-05	-1.934079302674e-05	-3.278217279306e-05	-1.962991508150e-05	-2.165957484627e-05	-2.685127763475e-05	-2.869419453271e-05	-1.302057786856e-05	-1.554505837450e-05	-2.558068209162e-05	-2.350078031478e-05
2.936458	3.559660280427e-06	1.100989663526e-05	-2.392104908570e-06	4.839422221919e-06	-8.784814064164e-07	9.057283939931e-06	2.280612580937e-07	7.706156903029e-06	6.052225985634e-06	1.139661448532e-07	3.283686642548e-06	7.586386970402e-06
3.230104	2.578340517042e-05	1.463694852015e-05	2.133243377577e-05	2.735910708025e-05	2.540019380023e-05	3.301331906448e-05	3.149108925334e-05	2.480172897629e-05	2.046766288503e-05	3.185996639976e-05	2.586724146665e-05	1.624131026540e-05


==> anc/curr_24x8_beta3.546_B1.dat <==
# NCONFIGS 440
# NJACKS 10
# beta 3.546
# Bflux 1
# label   current(x)         error(x)
CURRENT_Y	-0.000037419585	0.000080115410
CURRENT_Y	-0.000009121701	0.000030618378
CURRENT_Y	0.000036822428	0.000040225966
CURRENT_Y	-0.000082100973	0.000041886998
CURRENT_Y	-0.000074131187	0.000042605957
CURRENT_Y	-0.000272807219	0.000050424252
CURRENT_Y	-0.000454377381	0.000043013907
CURRENT_Y	-0.000721875484	0.000043155189
CURRENT_Y	-0.001252811081	0.000048850825
CURRENT_Y	-0.001875447635	0.000032184444
CURRENT_Y	-0.002162348454	0.000025643805
CURRENT_Y	-0.001576129601	0.000026637124
CURRENT_Y	0.000000000000	0.000000000000
CURRENT_Y	0.001576129601	0.000026637124
CURRENT_Y	0.002162348454	0.000025643805
CURRENT_Y	0.001875447635	0.000032184444
CURRENT_Y	0.001252811081	0.000048850825
CURRENT_Y	0.000721875484	0.000043155189
CURRENT_Y	0.000454377381	0.000043013907
CURRENT_Y	0.000272807219	0.000050424252
CURRENT_Y	0.000074131187	0.000042605957
CURRENT_Y	0.000082100973	0.000041886998
CURRENT_Y	-0.000036822428	0.000040225966
CURRENT_Y	0.000009121701	0.000030618378
# label       jack_bin1(x)    jack_bin2(x)    jack_bin3(x)    jack_bin4(x)    jack_bin5(x)    jack_bin6(x)    jack_bin7(x)    jack_bin8(x)    jack_bin9(x)    jack_bin10(x)
JACK_SAMPLE_0	-0.000039106069	-0.000075858068	-0.000061485157	-0.000012676307	-0.000053191616	0.000007343723	-0.000047080138	-0.000038771682	-0.000057359231	0.000003988697
JACK_SAMPLE_1	-0.000027301803	-0.000011918185	-0.000001150250	-0.000002821948	-0.000003836193	-0.000006129622	0.000009716317	-0.000021290081	-0.000016868172	-0.000009617074
JACK_SAMPLE_2	0.000039349977	0.000020638442	0.000038583985	0.000019837166	0.000053747320	0.000042939097	0.000012911626	0.000045771437	0.000042426583	0.000052018642
JACK_SAMPLE_3	-0.000081951088	-0.000093737206	-0.000080427584	-0.000062658109	-0.000080703923	-0.000079984724	-0.000093354089	-0.000053482770	-0.000094546625	-0.000100163616
JACK_SAMPLE_4	-0.000079613874	-0.000052839844	-0.000087240582	-0.000065891128	-0.000054930716	-0.000088160289	-0.000069468585	-0.000080890314	-0.000097912208	-0.000064364324
JACK_SAMPLE_5	-0.000272853726	-0.000275297268	-0.000274400682	-0.000243427306	-0.000273125817	-0.000286090286	-0.000262982351	-0.000257806956	-0.000271169724	-0.000310918073
JACK_SAMPLE_6	-0.000422632514	-0.000449676249	-0.000471487435	-0.000458664074	-0.000461625877	-0.000440891005	-0.000461759526	-0.000444729062	-0.000460890084	-0.000471417987
JACK_SAMPLE_7	-0.000703192359	-0.000717645249	-0.000727420146	-0.000719546506	-0.000755037698	-0.000723266557	-0.000707163471	-0.000736601990	-0.000717652764	-0.000711228102
JACK_SAMPLE_8	-0.001258313875	-0.001239908635	-0.001223455417	-0.001261830307	-0.001260698308	-0.001230194726	-0.001266795898	-0.001266250023	-0.001245353610	-0.001275310007
JACK_SAMPLE_9	-0.001869067632	-0.001870431965	-0.001867245864	-0.001890450955	-0.001885759043	-0.001888850806	-0.001882873942	-0.001876244610	-0.001855566651	-0.001867984881
JACK_SAMPLE_10	-0.002152303437	-0.002154731819	-0.002157573675	-0.002164903426	-0.002173621869	-0.002173238643	-0.002148257430	-0.002172154571	-0.002163453563	-0.002163246110
JACK_SAMPLE_11	-0.001568353334	-0.001585488140	-0.001576813036	-0.001575735753	-0.001576099190	-0.001568685417	-0.001577922881	-0.001596851116	-0.001569756384	-0.001565590756
JACK_SAMPLE_12	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000
JACK_SAMPLE_13	0.001568353334	0.001585488140	0.001576813036	0.001575735753	0.001576099190	0.001568685417	0.001577922881	0.001596851116	0.001569756384	0.001565590756
JACK_SAMPLE_14	0.002152303437	0.002154731819	0.002157573675	0.002164903426	0.002173621869	0.002173238643	0.002148257430	0.002172154571	0.002163453563	0.002163246110
JACK_SAMPLE_15	0.001869067632	0.001870431965	0.001867245864	0.001890450955	0.001885759043	0.001888850806	0.001882873942	0.001876244610	0.001855566651	0.001867984881
JACK_SAMPLE_16	0.001258313875	0.001239908635	0.001223455417	0.001261830307	0.001260698308	0.001230194726	0.001266795898	0.001266250023	0.001245353610	0.001275310007
JACK_SAMPLE_17	0.000703192359	0.000717645249	0.000727420146	0.000719546506	0.000755037698	0.000723266557	0.000707163471	0.000736601990	0.000717652764	0.000711228102
JACK_SAMPLE_18	0.000422632514	0.000449676249	0.000471487435	0.000458664074	0.000461625877	0.000440891005	0.000461759526	0.000444729062	0.000460890084	0.000471417987
JACK_SAMPLE_19	0.000272853726	0.000275297268	0.000274400682	0.000243427306	0.000273125817	0.000286090286	0.000262982351	0.000257806956	0.000271169724	0.000310918073
JACK_SAMPLE_20	0.000079613874	0.000052839844	0.000087240582	0.000065891128	0.000054930716	0.000088160289	0.000069468585	0.000080890314	0.000097912208	0.000064364324
JACK_SAMPLE_21	0.000081951088	0.000093737206	0.000080427584	0.000062658109	0.000080703923	0.000079984724	0.000093354089	0.000053482770	0.000094546625	0.000100163616
JACK_SAMPLE_22	-0.000039349977	-0.000020638442	-0.000038583985	-0.000019837166	-0.000053747320	-0.000042939097	-0.000012911626	-0.000045771437	-0.000042426583	-0.000052018642
JACK_SAMPLE_23	0.000027301803	0.000011918185	0.000001150250	0.000002821948	0.000003836193	0.000006129622	-0.000009716317	0.000021290081	0.000016868172	0.000009617074


==> anc/curr_24x8_beta3.546_B6.dat <==
# NCONFIGS 440
# NJACKS 10
# beta 3.546
# Bflux 6
# label   current(x)         error(x)
CURRENT_Y	-0.000044349907	0.000055842158
CURRENT_Y	-0.000047734186	0.000039124051
CURRENT_Y	-0.000188555421	0.000030123073
CURRENT_Y	-0.000370481466	0.000038495077
CURRENT_Y	-0.000653480635	0.000037673115
CURRENT_Y	-0.001271631006	0.000034755137
CURRENT_Y	-0.002249847982	0.000032138340
CURRENT_Y	-0.004069064502	0.000028412478
CURRENT_Y	-0.006486827981	0.000038593820
CURRENT_Y	-0.008728654096	0.000044582937
CURRENT_Y	-0.009050016150	0.000047349758
CURRENT_Y	-0.005217690761	0.000064869693
CURRENT_Y	0.000000000000	0.000000000000
CURRENT_Y	0.005217690761	0.000064869693
CURRENT_Y	0.009050016150	0.000047349758
CURRENT_Y	0.008728654096	0.000044582937
CURRENT_Y	0.006486827981	0.000038593820
CURRENT_Y	0.004069064502	0.000028412478
CURRENT_Y	0.002249847982	0.000032138340
CURRENT_Y	0.001271631006	0.000034755137
CURRENT_Y	0.000653480635	0.000037673115
CURRENT_Y	0.000370481466	0.000038495077
CURRENT_Y	0.000188555421	0.000030123073
CURRENT_Y	0.000047734186	0.000039124051
# label       jack_bin1(x)    jack_bin2(x)    jack_bin3(x)    jack_bin4(x)    jack_bin5(x)    jack_bin6(x)    jack_bin7(x)    jack_bin8(x)    jack_bin9(x)    jack_bin10(x)
JACK_SAMPLE_0	-0.000026590604	-0.000029932096	-0.000053230278	-0.000050659097	-0.000018213886	-0.000085880269	-0.000046387859	-0.000041016998	-0.000031729821	-0.000059858162
JACK_SAMPLE_1	-0.000050228215	-0.000071682023	-0.000030589769	-0.000049966693	-0.000047267720	-0.000057682422	-0.000054816625	-0.000054813356	-0.000028717170	-0.000031577871
JACK_SAMPLE_2	-0.000178286806	-0.000185732104	-0.000213287281	-0.000186983286	-0.000192818275	-0.000172830812	-0.000187575820	-0.000188679158	-0.000192101963	-0.000187258702
JACK_SAMPLE_3	-0.000378467408	-0.000371985834	-0.000356237717	-0.000382501632	-0.000357324946	-0.000359921366	-0.000372600770	-0.000399005080	-0.000359531555	-0.000367238350
JACK_SAMPLE_4	-0.000645927611	-0.000661904299	-0.000664496010	-0.000644637971	-0.000653034515	-0.000655259386	-0.000655170446	-0.000626557507	-0.000651644835	-0.000676173775
JACK_SAMPLE_5	-0.001257787975	-0.001274197480	-0.001276580089	-0.001260498434	-0.001268071041	-0.001298434032	-0.001259385320	-0.001277065437	-0.001278641083	-0.001265649167
JACK_SAMPLE_6	-0.002248955705	-0.002264724793	-0.002234087595	-0.002266621958	-0.002240865671	-0.002243682288	-0.002240138195	-0.002251215353	-0.002245583611	-0.002262604651
JACK_SAMPLE_7	-0.004062783820	-0.004082259685	-0.004060670803	-0.004065143773	-0.004083964596	-0.004059857589	-0.004072236610	-0.004081484943	-0.004060740644	-0.004061502555
JACK_SAMPLE_8	-0.006482271510	-0.006504404462	-0.006469367065	-0.006500486646	-0.006496743412	-0.006460603495	-0.006488911080	-0.006490647536	-0.006483669297	-0.006491175302
JACK_SAMPLE_9	-0.008737891017	-0.008722469263	-0.008739878007	-0.008696901059	-0.008751449003	-0.008713820240	-0.008731386881	-0.008722314460	-0.008741431139	-0.008728999894
JACK_SAMPLE_10	-0.009026945315	-0.009035582623	-0.009053833403	-0.009075699700	-0.009037575729	-0.009067318559	-0.009039572778	-0.009037373311	-0.009060972110	-0.009065287969
JACK_SAMPLE_11	-0.005253931361	-0.005185342577	-0.005206333130	-0.005239376601	-0.005234360252	-0.005207918062	-0.005237953560	-0.005189499092	-0.005206052385	-0.005216140592
JACK_SAMPLE_12	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000
JACK_SAMPLE_13	0.005253931361	0.005185342577	0.005206333130	0.005239376601	0.005234360252	0.005207918062	0.005237953560	0.005189499092	0.005206052385	0.005216140592
JACK_SAMPLE_14	0.009026945315	0.009035582623	0.009053833403	0.009075699700	0.009037575729	0.009067318559	0.009039572778	0.009037373311	0.009060972110	0.009065287969
JACK_SAMPLE_15	0.008737891017	0.008722469263	0.008739878007	0.008696901059	0.008751449003	0.008713820240	0.008731386881	0.008722314460	0.008741431139	0.008728999894
JACK_SAMPLE_16	0.006482271510	0.006504404462	0.006469367065	0.006500486646	0.006496743412	0.006460603495	0.006488911080	0.006490647536	0.006483669297	0.006491175302
JACK_SAMPLE_17	0.004062783820	0.004082259685	0.004060670803	0.004065143773	0.004083964596	0.004059857589	0.004072236610	0.004081484943	0.004060740644	0.004061502555
JACK_SAMPLE_18	0.002248955705	0.002264724793	0.002234087595	0.002266621958	0.002240865671	0.002243682288	0.002240138195	0.002251215353	0.002245583611	0.002262604651
JACK_SAMPLE_19	0.001257787975	0.001274197480	0.001276580089	0.001260498434	0.001268071041	0.001298434032	0.001259385320	0.001277065437	0.001278641083	0.001265649167
JACK_SAMPLE_20	0.000645927611	0.000661904299	0.000664496010	0.000644637971	0.000653034515	0.000655259386	0.000655170446	0.000626557507	0.000651644835	0.000676173775
JACK_SAMPLE_21	0.000378467408	0.000371985834	0.000356237717	0.000382501632	0.000357324946	0.000359921366	0.000372600770	0.000399005080	0.000359531555	0.000367238350
JACK_SAMPLE_22	0.000178286806	0.000185732104	0.000213287281	0.000186983286	0.000192818275	0.000172830812	0.000187575820	0.000188679158	0.000192101963	0.000187258702
JACK_SAMPLE_23	0.000050228215	0.000071682023	0.000030589769	0.000049966693	0.000047267720	0.000057682422	0.000054816625	0.000054813356	0.000028717170	0.000031577871


==> anc/curr_28x10_beta3.623_B1.dat <==
# NCONFIGS 290
# NJACKS 10
# beta 3.623
# Bflux 1
# label   current(x)         error(x)
CURRENT_Y	0.000007933796	0.000036803487
CURRENT_Y	0.000027676936	0.000027041946
CURRENT_Y	0.000005437276	0.000027354970
CURRENT_Y	-0.000044215544	0.000035771579
CURRENT_Y	-0.000098567762	0.000022631798
CURRENT_Y	-0.000087283407	0.000029225231
CURRENT_Y	-0.000116839054	0.000032814768
CURRENT_Y	-0.000361820766	0.000031867444
CURRENT_Y	-0.000541339569	0.000028552758
CURRENT_Y	-0.000807294014	0.000027923674
CURRENT_Y	-0.001048686803	0.000029464523
CURRENT_Y	-0.001285693496	0.000048603896
CURRENT_Y	-0.001319482686	0.000033937822
CURRENT_Y	-0.000843383130	0.000028988114
CURRENT_Y	0.000000000000	0.000000000000
CURRENT_Y	0.000843383130	0.000028988114
CURRENT_Y	0.001319482686	0.000033937822
CURRENT_Y	0.001285693496	0.000048603896
CURRENT_Y	0.001048686803	0.000029464523
CURRENT_Y	0.000807294014	0.000027923674
CURRENT_Y	0.000541339569	0.000028552758
CURRENT_Y	0.000361820766	0.000031867444
CURRENT_Y	0.000116839054	0.000032814768
CURRENT_Y	0.000087283407	0.000029225231
CURRENT_Y	0.000098567762	0.000022631798
CURRENT_Y	0.000044215544	0.000035771579
CURRENT_Y	-0.000005437276	0.000027354970
CURRENT_Y	-0.000027676936	0.000027041946
# label       jack_bin1(x)    jack_bin2(x)    jack_bin3(x)    jack_bin4(x)    jack_bin5(x)    jack_bin6(x)    jack_bin7(x)    jack_bin8(x)    jack_bin9(x)    jack_bin10(x)
JACK_SAMPLE_0	-0.000005090455	-0.000008690558	0.000009053758	0.000016848018	0.000014000512	0.000025975446	0.000010959596	0.000005335711	0.000022618741	-0.000011672811
JACK_SAMPLE_1	0.000042127228	0.000039790936	0.000021961227	0.000026441321	0.000034880220	0.000033278206	0.000020424149	0.000017144099	0.000014491090	0.000026230888
JACK_SAMPLE_2	0.000005761477	0.000007249498	0.000014917138	-0.000006397930	0.000021408090	0.000004636091	0.000006158316	0.000013047674	-0.000003660857	-0.000008746735
JACK_SAMPLE_3	-0.000039912613	-0.000044843643	-0.000064005856	-0.000046461961	-0.000049971785	-0.000022057473	-0.000036520330	-0.000039938278	-0.000062533807	-0.000035909691
JACK_SAMPLE_4	-0.000099099298	-0.000091083554	-0.000108352781	-0.000082315855	-0.000106088110	-0.000095828501	-0.000105314337	-0.000097449200	-0.000095738007	-0.000104407975
JACK_SAMPLE_5	-0.000086957995	-0.000070855668	-0.000093982032	-0.000095034475	-0.000077417297	-0.000097555461	-0.000078384654	-0.000084827577	-0.000103864488	-0.000083954421
JACK_SAMPLE_6	-0.000110810874	-0.000122696665	-0.000133254073	-0.000111998187	-0.000100522670	-0.000116374617	-0.000116214376	-0.000105370543	-0.000113700934	-0.000137447602
JACK_SAMPLE_7	-0.000373495112	-0.000375322804	-0.000353247841	-0.000368589322	-0.000353890418	-0.000363428605	-0.000359714590	-0.000362916619	-0.000338137088	-0.000369465256
JACK_SAMPLE_8	-0.000547308145	-0.000528426637	-0.000534891873	-0.000541465188	-0.000526171231	-0.000559406692	-0.000545013518	-0.000550715288	-0.000539556883	-0.000540440232
JACK_SAMPLE_9	-0.000808204516	-0.000796970570	-0.000802852401	-0.000813894480	-0.000794676851	-0.000817387417	-0.000815686803	-0.000818421534	-0.000812243274	-0.000792602299
JACK_SAMPLE_10	-0.001060901615	-0.001044216147	-0.001035282768	-0.001039692284	-0.001060700675	-0.001042361501	-0.001037934682	-0.001049112815	-0.001053401204	-0.001063264336
JACK_SAMPLE_11	-0.001269957850	-0.001293933689	-0.001280796987	-0.001259951934	-0.001298518891	-0.001271415035	-0.001310740263	-0.001305173345	-0.001294070913	-0.001272376055
JACK_SAMPLE_12	-0.001331731382	-0.001306570886	-0.001324705461	-0.001310286532	-0.001339104809	-0.001321684739	-0.001307570205	-0.001311023211	-0.001332091685	-0.001310057954
JACK_SAMPLE_13	-0.000850386153	-0.000849505330	-0.000837382375	-0.000865700262	-0.000848164754	-0.000840556461	-0.000840173368	-0.000831972022	-0.000834284732	-0.000835705842
JACK_SAMPLE_14	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000
JACK_SAMPLE_15	0.000850386153	0.000849505330	0.000837382375	0.000865700262	0.000848164754	0.000840556461	0.000840173368	0.000831972022	0.000834284732	0.000835705842
JACK_SAMPLE_16	0.001331731382	0.001306570886	0.001324705461	0.001310286532	0.001339104809	0.001321684739	0.001307570205	0.001311023211	0.001332091685	0.001310057954
JACK_SAMPLE_17	0.001269957850	0.001293933689	0.001280796987	0.001259951934	0.001298518891	0.001271415035	0.001310740263	0.001305173345	0.001294070913	0.001272376055
JACK_SAMPLE_18	0.001060901615	0.001044216147	0.001035282768	0.001039692284	0.001060700675	0.001042361501	0.001037934682	0.001049112815	0.001053401204	0.001063264336
JACK_SAMPLE_19	0.000808204516	0.000796970570	0.000802852401	0.000813894480	0.000794676851	0.000817387417	0.000815686803	0.000818421534	0.000812243274	0.000792602299
JACK_SAMPLE_20	0.000547308145	0.000528426637	0.000534891873	0.000541465188	0.000526171231	0.000559406692	0.000545013518	0.000550715288	0.000539556883	0.000540440232
JACK_SAMPLE_21	0.000373495112	0.000375322804	0.000353247841	0.000368589322	0.000353890418	0.000363428605	0.000359714590	0.000362916619	0.000338137088	0.000369465256
JACK_SAMPLE_22	0.000110810874	0.000122696665	0.000133254073	0.000111998187	0.000100522670	0.000116374617	0.000116214376	0.000105370543	0.000113700934	0.000137447602
JACK_SAMPLE_23	0.000086957995	0.000070855668	0.000093982032	0.000095034475	0.000077417297	0.000097555461	0.000078384654	0.000084827577	0.000103864488	0.000083954421
JACK_SAMPLE_24	0.000099099298	0.000091083554	0.000108352781	0.000082315855	0.000106088110	0.000095828501	0.000105314337	0.000097449200	0.000095738007	0.000104407975
JACK_SAMPLE_25	0.000039912613	0.000044843643	0.000064005856	0.000046461961	0.000049971785	0.000022057473	0.000036520330	0.000039938278	0.000062533807	0.000035909691
JACK_SAMPLE_26	-0.000005761477	-0.000007249498	-0.000014917138	0.000006397930	-0.000021408090	-0.000004636091	-0.000006158316	-0.000013047674	0.000003660857	0.000008746735
JACK_SAMPLE_27	-0.000042127228	-0.000039790936	-0.000021961227	-0.000026441321	-0.000034880220	-0.000033278206	-0.000020424149	-0.000017144099	-0.000014491090	-0.000026230888


==> anc/curr_28x10_beta3.623_B6.dat <==
# NCONFIGS 310
# NJACKS 10
# beta 3.623
# Bflux 6
# label   current(x)         error(x)
CURRENT_Y	-0.000073901220	0.000039308159
CURRENT_Y	-0.000099704256	0.000032004240
CURRENT_Y	-0.000122284727	0.000042490819
CURRENT_Y	-0.000228100437	0.000022185488
CURRENT_Y	-0.000312315105	0.000033679108
CURRENT_Y	-0.000668825344	0.000018475019
CURRENT_Y	-0.001172246888	0.000031716528
CURRENT_Y	-0.001814497322	0.000020870531
CURRENT_Y	-0.002832131558	0.000036703004
CURRENT_Y	-0.004078051564	0.000030695294
CURRENT_Y	-0.005495041083	0.000044345115
CURRENT_Y	-0.006412876617	0.000048291375
CURRENT_Y	-0.005890599267	0.000025012079
CURRENT_Y	-0.003563770861	0.000044607234
CURRENT_Y	0.000000000000	0.000000000000
CURRENT_Y	0.003563770861	0.000044607234
CURRENT_Y	0.005890599267	0.000025012079
CURRENT_Y	0.006412876617	0.000048291375
CURRENT_Y	0.005495041083	0.000044345115
CURRENT_Y	0.004078051564	0.000030695294
CURRENT_Y	0.002832131558	0.000036703004
CURRENT_Y	0.001814497322	0.000020870531
CURRENT_Y	0.001172246888	0.000031716528
CURRENT_Y	0.000668825344	0.000018475019
CURRENT_Y	0.000312315105	0.000033679108
CURRENT_Y	0.000228100437	0.000022185488
CURRENT_Y	0.000122284727	0.000042490819
CURRENT_Y	0.000099704256	0.000032004240
# label       jack_bin1(x)    jack_bin2(x)    jack_bin3(x)    jack_bin4(x)    jack_bin5(x)    jack_bin6(x)    jack_bin7(x)    jack_bin8(x)    jack_bin9(x)    jack_bin10(x)
JACK_SAMPLE_0	-0.000062705974	-0.000044440739	-0.000077508177	-0.000082043213	-0.000078435395	-0.000079851325	-0.000082730643	-0.000060158628	-0.000090528905	-0.000080609201
JACK_SAMPLE_1	-0.000104898059	-0.000094082661	-0.000107817332	-0.000095419136	-0.000113090610	-0.000113737911	-0.000080689009	-0.000104977145	-0.000084685751	-0.000097644949
JACK_SAMPLE_2	-0.000123158379	-0.000121873412	-0.000098716730	-0.000113852760	-0.000116256707	-0.000142267274	-0.000151982857	-0.000119958303	-0.000119347166	-0.000115433684
JACK_SAMPLE_3	-0.000222332848	-0.000231106942	-0.000239047905	-0.000230438922	-0.000227623250	-0.000213220554	-0.000222521041	-0.000234400077	-0.000236415677	-0.000223897148
JACK_SAMPLE_4	-0.000288882170	-0.000311658827	-0.000314528305	-0.000321051872	-0.000304682602	-0.000299307759	-0.000319595270	-0.000326681826	-0.000324259402	-0.000312503013
JACK_SAMPLE_5	-0.000670590157	-0.000668866150	-0.000665370583	-0.000674362489	-0.000676317371	-0.000660912032	-0.000662256450	-0.000660459115	-0.000670323829	-0.000678795265
JACK_SAMPLE_6	-0.001170389039	-0.001158800060	-0.001178685393	-0.001177200689	-0.001178209321	-0.001191480597	-0.001164485366	-0.001159236023	-0.001182768606	-0.001161213791
JACK_SAMPLE_7	-0.001818871560	-0.001810302373	-0.001814118220	-0.001798721379	-0.001808355363	-0.001815476306	-0.001825600277	-0.001816526649	-0.001818284198	-0.001818716898
JACK_SAMPLE_8	-0.002818089641	-0.002838920858	-0.002804497683	-0.002833297322	-0.002839369491	-0.002840770350	-0.002831923996	-0.002826399588	-0.002848807997	-0.002839238649
JACK_SAMPLE_9	-0.004092259884	-0.004075495694	-0.004072777402	-0.004080787418	-0.004078042470	-0.004065387986	-0.004078178621	-0.004086815173	-0.004058775554	-0.004091995442
JACK_SAMPLE_10	-0.005500512687	-0.005485262354	-0.005483966096	-0.005518153657	-0.005495943711	-0.005514379566	-0.005472423068	-0.005484214786	-0.005483920522	-0.005511634388
JACK_SAMPLE_11	-0.006414301013	-0.006419763681	-0.006423364597	-0.006402078001	-0.006381306742	-0.006397330376	-0.006437878611	-0.006431776516	-0.006416925432	-0.006404041202
JACK_SAMPLE_12	-0.005894075026	-0.005883195908	-0.005891050256	-0.005886080962	-0.005896550718	-0.005898215142	-0.005871344330	-0.005888809787	-0.005901539870	-0.005895130672
JACK_SAMPLE_13	-0.003532307898	-0.003573274186	-0.003552115948	-0.003559723197	-0.003556680788	-0.003568036444	-0.003583980991	-0.003585467112	-0.003566920706	-0.003559201343
JACK_SAMPLE_14	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000
JACK_SAMPLE_15	0.003532307898	0.003573274186	0.003552115948	0.003559723197	0.003556680788	0.003568036444	0.003583980991	0.003585467112	0.003566920706	0.003559201343
JACK_SAMPLE_16	0.005894075026	0.005883195908	0.005891050256	0.005886080962	0.005896550718	0.005898215142	0.005871344330	0.005888809787	0.005901539870	0.005895130672
JACK_SAMPLE_17	0.006414301013	0.006419763681	0.006423364597	0.006402078001	0.006381306742	0.006397330376	0.006437878611	0.006431776516	0.006416925432	0.006404041202
JACK_SAMPLE_18	0.005500512687	0.005485262354	0.005483966096	0.005518153657	0.005495943711	0.005514379566	0.005472423068	0.005484214786	0.005483920522	0.005511634388
JACK_SAMPLE_19	0.004092259884	0.004075495694	0.004072777402	0.004080787418	0.004078042470	0.004065387986	0.004078178621	0.004086815173	0.004058775554	0.004091995442
JACK_SAMPLE_20	0.002818089641	0.002838920858	0.002804497683	0.002833297322	0.002839369491	0.002840770350	0.002831923996	0.002826399588	0.002848807997	0.002839238649
JACK_SAMPLE_21	0.001818871560	0.001810302373	0.001814118220	0.001798721379	0.001808355363	0.001815476306	0.001825600277	0.001816526649	0.001818284198	0.001818716898
JACK_SAMPLE_22	0.001170389039	0.001158800060	0.001178685393	0.001177200689	0.001178209321	0.001191480597	0.001164485366	0.001159236023	0.001182768606	0.001161213791
JACK_SAMPLE_23	0.000670590157	0.000668866150	0.000665370583	0.000674362489	0.000676317371	0.000660912032	0.000662256450	0.000660459115	0.000670323829	0.000678795265
JACK_SAMPLE_24	0.000288882170	0.000311658827	0.000314528305	0.000321051872	0.000304682602	0.000299307759	0.000319595270	0.000326681826	0.000324259402	0.000312503013
JACK_SAMPLE_25	0.000222332848	0.000231106942	0.000239047905	0.000230438922	0.000227623250	0.000213220554	0.000222521041	0.000234400077	0.000236415677	0.000223897148
JACK_SAMPLE_26	0.000123158379	0.000121873412	0.000098716730	0.000113852760	0.000116256707	0.000142267274	0.000151982857	0.000119958303	0.000119347166	0.000115433684
JACK_SAMPLE_27	0.000104898059	0.000094082661	0.000107817332	0.000095419136	0.000113090610	0.000113737911	0.000080689009	0.000104977145	0.000084685751	0.000097644949


==> anc/curr_36x12_beta3.690_B1.dat <==
# NCONFIGS 320
# NJACKS 10
# beta 3.690
# Bflux 1
# label   current(x)         error(x)
CURRENT_Y	0.000044718682	0.000026491530
CURRENT_Y	-0.000016286100	0.000021785853
CURRENT_Y	-0.000014149542	0.000018773452
CURRENT_Y	-0.000019893484	0.000016280820
CURRENT_Y	-0.000014182266	0.000021086247
CURRENT_Y	-0.000023981854	0.000019580702
CURRENT_Y	-0.000053977636	0.000022850029
CURRENT_Y	-0.000092660471	0.000017860276
CURRENT_Y	-0.000063578075	0.000019437452
CURRENT_Y	-0.000154940751	0.000014755698
CURRENT_Y	-0.000242969955	0.000013329620
CURRENT_Y	-0.000291835771	0.000016112825
CURRENT_Y	-0.000474117409	0.000025230436
CURRENT_Y	-0.000632282039	0.000026687826
CURRENT_Y	-0.000764693350	0.000023536984
CURRENT_Y	-0.000831740414	0.000018546725
CURRENT_Y	-0.000723554876	0.000024427935
CURRENT_Y	-0.000424947882	0.000016554317
CURRENT_Y	0.000000000000	0.000000000000
CURRENT_Y	0.000424947882	0.000016554317
CURRENT_Y	0.000723554876	0.000024427935
CURRENT_Y	0.000831740414	0.000018546725
CURRENT_Y	0.000764693350	0.000023536984
CURRENT_Y	0.000632282039	0.000026687826
CURRENT_Y	0.000474117409	0.000025230436
CURRENT_Y	0.000291835771	0.000016112825
CURRENT_Y	0.000242969955	0.000013329620
CURRENT_Y	0.000154940751	0.000014755698
CURRENT_Y	0.000063578075	0.000019437452
CURRENT_Y	0.000092660471	0.000017860276
CURRENT_Y	0.000053977636	0.000022850029
CURRENT_Y	0.000023981854	0.000019580702
CURRENT_Y	0.000014182266	0.000021086247
CURRENT_Y	0.000019893484	0.000016280820
CURRENT_Y	0.000014149542	0.000018773452
CURRENT_Y	0.000016286100	0.000021785853
# label       jack_bin1(x)    jack_bin2(x)    jack_bin3(x)    jack_bin4(x)    jack_bin5(x)    jack_bin6(x)    jack_bin7(x)    jack_bin8(x)    jack_bin9(x)    jack_bin10(x)
JACK_SAMPLE_0	0.000054200361	0.000031890156	0.000032922318	0.000057563433	0.000051594735	0.000045683860	0.000046892145	0.000045416803	0.000048646009	0.000032377003
JACK_SAMPLE_1	-0.000012228076	-0.000011779356	-0.000026025603	-0.000028189996	-0.000013058792	-0.000015982513	-0.000006706193	-0.000020374544	-0.000022220251	-0.000006295677
JACK_SAMPLE_2	-0.000020587125	-0.000021051494	-0.000014892963	-0.000018262457	-0.000023717561	-0.000009429693	-0.000003749446	-0.000008572520	-0.000012486215	-0.000008745948
JACK_SAMPLE_3	-0.000013789160	-0.000030129460	-0.000011377900	-0.000019955806	-0.000022394663	-0.000021740634	-0.000021085079	-0.000016146849	-0.000026238913	-0.000016076381
JACK_SAMPLE_4	-0.000019073304	-0.000010282355	-0.000014921425	-0.000010732322	-0.000008690133	-0.000018679011	-0.000013361270	-0.000026350753	0.000000284403	-0.000020016493
JACK_SAMPLE_5	-0.000013122581	-0.000028532269	-0.000023900852	-0.000034190616	-0.000017314556	-0.000025654227	-0.000020735210	-0.000030595600	-0.000029179821	-0.000016592810
JACK_SAMPLE_6	-0.000064689474	-0.000056719036	-0.000043220639	-0.000054920399	-0.000057433174	-0.000058514455	-0.000050556343	-0.000044743340	-0.000064767191	-0.000044212309
JACK_SAMPLE_7	-0.000080610310	-0.000102207250	-0.000088132280	-0.000089582836	-0.000099289689	-0.000095480100	-0.000091945387	-0.000088953346	-0.000093075515	-0.000097327996
JACK_SAMPLE_8	-0.000065857126	-0.000056487669	-0.000055714260	-0.000066500809	-0.000074209289	-0.000060429976	-0.000057960268	-0.000057709357	-0.000068175924	-0.000072736076
JACK_SAMPLE_9	-0.000148783585	-0.000161388016	-0.000144167115	-0.000154789309	-0.000154845201	-0.000155172006	-0.000156109910	-0.000157511791	-0.000155539235	-0.000161101341
JACK_SAMPLE_10	-0.000245880045	-0.000236140156	-0.000240388343	-0.000250620691	-0.000237173751	-0.000242349895	-0.000248463208	-0.000244408302	-0.000244316660	-0.000239958503
JACK_SAMPLE_11	-0.000295279212	-0.000297525138	-0.000289252662	-0.000282245224	-0.000293367988	-0.000294270961	-0.000299187244	-0.000282972718	-0.000293635944	-0.000290620624
JACK_SAMPLE_12	-0.000466541040	-0.000462400785	-0.000489550387	-0.000470527312	-0.000467830051	-0.000467146041	-0.000476631907	-0.000486330024	-0.000477291596	-0.000476924943
JACK_SAMPLE_13	-0.000622974126	-0.000636905378	-0.000635152891	-0.000645187463	-0.000626118145	-0.000618621822	-0.000634595728	-0.000633002276	-0.000646573968	-0.000623688593
JACK_SAMPLE_14	-0.000760866194	-0.000770547596	-0.000744455691	-0.000769119513	-0.000771626969	-0.000759849448	-0.000768807648	-0.000770827522	-0.000763143673	-0.000767689251
JACK_SAMPLE_15	-0.000839315238	-0.000836846290	-0.000839452223	-0.000828211930	-0.000836868966	-0.000825640811	-0.000821034824	-0.000834800497	-0.000825982716	-0.000829250645
JACK_SAMPLE_16	-0.000733112094	-0.000721739504	-0.000710900094	-0.000718547059	-0.000720718803	-0.000731200288	-0.000728341458	-0.000719517361	-0.000737310708	-0.000714161393
JACK_SAMPLE_17	-0.000421429211	-0.000425231782	-0.000413387558	-0.000419920932	-0.000425491085	-0.000422832523	-0.000433212091	-0.000429971609	-0.000429991311	-0.000428010720
JACK_SAMPLE_18	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000
JACK_SAMPLE_19	0.000421429211	0.000425231782	0.000413387558	0.000419920932	0.000425491085	0.000422832523	0.000433212091	0.000429971609	0.000429991311	0.000428010720
JACK_SAMPLE_20	0.000733112094	0.000721739504	0.000710900094	0.000718547059	0.000720718803	0.000731200288	0.000728341458	0.000719517361	0.000737310708	0.000714161393
JACK_SAMPLE_21	0.000839315238	0.000836846290	0.000839452223	0.000828211930	0.000836868966	0.000825640811	0.000821034824	0.000834800497	0.000825982716	0.000829250645
JACK_SAMPLE_22	0.000760866194	0.000770547596	0.000744455691	0.000769119513	0.000771626969	0.000759849448	0.000768807648	0.000770827522	0.000763143673	0.000767689251
JACK_SAMPLE_23	0.000622974126	0.000636905378	0.000635152891	0.000645187463	0.000626118145	0.000618621822	0.000634595728	0.000633002276	0.000646573968	0.000623688593
JACK_SAMPLE_24	0.000466541040	0.000462400785	0.000489550387	0.000470527312	0.000467830051	0.000467146041	0.000476631907	0.000486330024	0.000477291596	0.000476924943
JACK_SAMPLE_25	0.000295279212	0.000297525138	0.000289252662	0.000282245224	0.000293367988	0.000294270961	0.000299187244	0.000282972718	0.000293635944	0.000290620624
JACK_SAMPLE_26	0.000245880045	0.000236140156	0.000240388343	0.000250620691	0.000237173751	0.000242349895	0.000248463208	0.000244408302	0.000244316660	0.000239958503
JACK_SAMPLE_27	0.000148783585	0.000161388016	0.000144167115	0.000154789309	0.000154845201	0.000155172006	0.000156109910	0.000157511791	0.000155539235	0.000161101341
JACK_SAMPLE_28	0.000065857126	0.000056487669	0.000055714260	0.000066500809	0.000074209289	0.000060429976	0.000057960268	0.000057709357	0.000068175924	0.000072736076
JACK_SAMPLE_29	0.000080610310	0.000102207250	0.000088132280	0.000089582836	0.000099289689	0.000095480100	0.000091945387	0.000088953346	0.000093075515	0.000097327996
JACK_SAMPLE_30	0.000064689474	0.000056719036	0.000043220639	0.000054920399	0.000057433174	0.000058514455	0.000050556343	0.000044743340	0.000064767191	0.000044212309
JACK_SAMPLE_31	0.000013122581	0.000028532269	0.000023900852	0.000034190616	0.000017314556	0.000025654227	0.000020735210	0.000030595600	0.000029179821	0.000016592810
JACK_SAMPLE_32	0.000019073304	0.000010282355	0.000014921425	0.000010732322	0.000008690133	0.000018679011	0.000013361270	0.000026350753	-0.000000284403	0.000020016493
JACK_SAMPLE_33	0.000013789160	0.000030129460	0.000011377900	0.000019955806	0.000022394663	0.000021740634	0.000021085079	0.000016146849	0.000026238913	0.000016076381
JACK_SAMPLE_34	0.000020587125	0.000021051494	0.000014892963	0.000018262457	0.000023717561	0.000009429693	0.000003749446	0.000008572520	0.000012486215	0.000008745948
JACK_SAMPLE_35	0.000012228076	0.000011779356	0.000026025603	0.000028189996	0.000013058792	0.000015982513	0.000006706193	0.000020374544	0.000022220251	0.000006295677


==> anc/curr_36x12_beta3.690_B6.dat <==
# NCONFIGS 260
# NJACKS 10
# beta 3.690
# Bflux 6
# label   current(x)         error(x)
CURRENT_Y	0.000005401318	0.000030546491
CURRENT_Y	-0.000034740710	0.000017788319
CURRENT_Y	-0.000028780126	0.000025521576
CURRENT_Y	-0.000068145273	0.000020199509
CURRENT_Y	-0.000127283653	0.000018131986
CURRENT_Y	-0.000148473988	0.000026317606
CURRENT_Y	-0.000238455183	0.000015009145
CURRENT_Y	-0.000371590975	0.000008602307
CURRENT_Y	-0.000576555079	0.000021300773
CURRENT_Y	-0.000846224424	0.000018994045
CURRENT_Y	-0.001281688584	0.000022423204
CURRENT_Y	-0.001776472089	0.000023961724
CURRENT_Y	-0.002476450889	0.000016560392
CURRENT_Y	-0.003268313278	0.000022065947
CURRENT_Y	-0.003916443755	0.000024979733
CURRENT_Y	-0.004194147633	0.000014554237
CURRENT_Y	-0.003653084577	0.000032659779
CURRENT_Y	-0.002126448664	0.000020609328
CURRENT_Y	0.000000000000	0.000000000000
CURRENT_Y	0.002126448664	0.000020609328
CURRENT_Y	0.003653084577	0.000032659779
CURRENT_Y	0.004194147633	0.000014554237
CURRENT_Y	0.003916443755	0.000024979733
CURRENT_Y	0.003268313278	0.000022065947
CURRENT_Y	0.002476450889	0.000016560392
CURRENT_Y	0.001776472089	0.000023961724
CURRENT_Y	0.001281688584	0.000022423204
CURRENT_Y	0.000846224424	0.000018994045
CURRENT_Y	0.000576555079	0.000021300773
CURRENT_Y	0.000371590975	0.000008602307
CURRENT_Y	0.000238455183	0.000015009145
CURRENT_Y	0.000148473988	0.000026317606
CURRENT_Y	0.000127283653	0.000018131986
CURRENT_Y	0.000068145273	0.000020199509
CURRENT_Y	0.000028780126	0.000025521576
CURRENT_Y	0.000034740710	0.000017788319
# label       jack_bin1(x)    jack_bin2(x)    jack_bin3(x)    jack_bin4(x)    jack_bin5(x)    jack_bin6(x)    jack_bin7(x)    jack_bin8(x)    jack_bin9(x)    jack_bin10(x)
JACK_SAMPLE_0	-0.000009907654	0.000004125377	0.000006822960	0.000009741479	0.000008092727	-0.000002236965	0.000001777133	0.000009096375	-0.000003546561	0.000030048309
JACK_SAMPLE_1	-0.000030245040	-0.000045341781	-0.000027838964	-0.000034138214	-0.000037003964	-0.000042389498	-0.000035613224	-0.000032180758	-0.000025132862	-0.000037522802
JACK_SAMPLE_2	-0.000032655374	-0.000031377927	-0.000019082622	-0.000020001529	-0.000020516591	-0.000020787451	-0.000025765291	-0.000043296771	-0.000032773962	-0.000041543742
JACK_SAMPLE_3	-0.000070518429	-0.000066666135	-0.000082761966	-0.000062787627	-0.000062169473	-0.000071346906	-0.000063177677	-0.000070621884	-0.000058136038	-0.000073266590
JACK_SAMPLE_4	-0.000127991944	-0.000119229652	-0.000139103947	-0.000124815056	-0.000132816180	-0.000128965962	-0.000127540182	-0.000131737281	-0.000118950480	-0.000121685843
JACK_SAMPLE_5	-0.000145119458	-0.000146112642	-0.000139845501	-0.000158211672	-0.000160228044	-0.000148188523	-0.000147576363	-0.000140844702	-0.000163177943	-0.000135435034
JACK_SAMPLE_6	-0.000243252441	-0.000236916742	-0.000239605023	-0.000246184230	-0.000234362564	-0.000231432649	-0.000231412635	-0.000237002975	-0.000239176713	-0.000245205857
JACK_SAMPLE_7	-0.000372265857	-0.000371527441	-0.000374676797	-0.000378053873	-0.000372305036	-0.000367775523	-0.000368796422	-0.000369739855	-0.000371176937	-0.000369592009
JACK_SAMPLE_8	-0.000590383649	-0.000578378363	-0.000583299125	-0.000573425882	-0.000580989348	-0.000571199782	-0.000575479853	-0.000576281341	-0.000573547250	-0.000562566197
JACK_SAMPLE_9	-0.000851392968	-0.000844028662	-0.000850726906	-0.000849205213	-0.000846787362	-0.000849241530	-0.000844114144	-0.000835562811	-0.000855883697	-0.000835300944
JACK_SAMPLE_10	-0.001300173237	-0.001278352873	-0.001282862223	-0.001275169325	-0.001274097077	-0.001280537621	-0.001280918654	-0.001275328837	-0.001280055604	-0.001289390386
JACK_SAMPLE_11	-0.001772767521	-0.001773510722	-0.001785040978	-0.001789453135	-0.001771218807	-0.001768108252	-0.001763591944	-0.001784948945	-0.001782121275	-0.001773959311
JACK_SAMPLE_12	-0.002489079940	-0.002473049457	-0.002473067027	-0.002468991832	-0.002481523240	-0.002471019022	-0.002474859651	-0.002478864781	-0.002478101942	-0.002475952002
JACK_SAMPLE_13	-0.003269185948	-0.003279422169	-0.003264284717	-0.003270301309	-0.003264627482	-0.003264284947	-0.003267643993	-0.003261215517	-0.003283344483	-0.003258822216
JACK_SAMPLE_14	-0.003925622187	-0.003929243396	-0.003920915775	-0.003900016272	-0.003922651721	-0.003908052097	-0.003915222576	-0.003918722573	-0.003911707405	-0.003912283548
JACK_SAMPLE_15	-0.004183680235	-0.004196386941	-0.004198240042	-0.004203052786	-0.004191354445	-0.004193718877	-0.004196451577	-0.004190875750	-0.004194389095	-0.004193326578
JACK_SAMPLE_16	-0.003660423164	-0.003639694616	-0.003646424210	-0.003632656655	-0.003656144753	-0.003666921335	-0.003668434002	-0.003648255287	-0.003653276499	-0.003658615253
JACK_SAMPLE_17	-0.002118665202	-0.002117285888	-0.002119338615	-0.002121629298	-0.002130081650	-0.002126212281	-0.002125853780	-0.002134305735	-0.002138042188	-0.002133072005
JACK_SAMPLE_18	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000
JACK_SAMPLE_19	0.002118665202	0.002117285888	0.002119338615	0.002121629298	0.002130081650	0.002126212281	0.002125853780	0.002134305735	0.002138042188	0.002133072005
JACK_SAMPLE_20	0.003660423164	0.003639694616	0.003646424210	0.003632656655	0.003656144753	0.003666921335	0.003668434002	0.003648255287	0.003653276499	0.003658615253
JACK_SAMPLE_21	0.004183680235	0.004196386941	0.004198240042	0.004203052786	0.004191354445	0.004193718877	0.004196451577	0.004190875750	0.004194389095	0.004193326578
JACK_SAMPLE_22	0.003925622187	0.003929243396	0.003920915775	0.003900016272	0.003922651721	0.003908052097	0.003915222576	0.003918722573	0.003911707405	0.003912283548
JACK_SAMPLE_23	0.003269185948	0.003279422169	0.003264284717	0.003270301309	0.003264627482	0.003264284947	0.003267643993	0.003261215517	0.003283344483	0.003258822216
JACK_SAMPLE_24	0.002489079940	0.002473049457	0.002473067027	0.002468991832	0.002481523240	0.002471019022	0.002474859651	0.002478864781	0.002478101942	0.002475952002
JACK_SAMPLE_25	0.001772767521	0.001773510722	0.001785040978	0.001789453135	0.001771218807	0.001768108252	0.001763591944	0.001784948945	0.001782121275	0.001773959311
JACK_SAMPLE_26	0.001300173237	0.001278352873	0.001282862223	0.001275169325	0.001274097077	0.001280537621	0.001280918654	0.001275328837	0.001280055604	0.001289390386
JACK_SAMPLE_27	0.000851392968	0.000844028662	0.000850726906	0.000849205213	0.000846787362	0.000849241530	0.000844114144	0.000835562811	0.000855883697	0.000835300944
JACK_SAMPLE_28	0.000590383649	0.000578378363	0.000583299125	0.000573425882	0.000580989348	0.000571199782	0.000575479853	0.000576281341	0.000573547250	0.000562566197
JACK_SAMPLE_29	0.000372265857	0.000371527441	0.000374676797	0.000378053873	0.000372305036	0.000367775523	0.000368796422	0.000369739855	0.000371176937	0.000369592009
JACK_SAMPLE_30	0.000243252441	0.000236916742	0.000239605023	0.000246184230	0.000234362564	0.000231432649	0.000231412635	0.000237002975	0.000239176713	0.000245205857
JACK_SAMPLE_31	0.000145119458	0.000146112642	0.000139845501	0.000158211672	0.000160228044	0.000148188523	0.000147576363	0.000140844702	0.000163177943	0.000135435034
JACK_SAMPLE_32	0.000127991944	0.000119229652	0.000139103947	0.000124815056	0.000132816180	0.000128965962	0.000127540182	0.000131737281	0.000118950480	0.000121685843
JACK_SAMPLE_33	0.000070518429	0.000066666135	0.000082761966	0.000062787627	0.000062169473	0.000071346906	0.000063177677	0.000070621884	0.000058136038	0.000073266590
JACK_SAMPLE_34	0.000032655374	0.000031377927	0.000019082622	0.000020001529	0.000020516591	0.000020787451	0.000025765291	0.000043296771	0.000032773962	0.000041543742
JACK_SAMPLE_35	0.000030245040	0.000045341781	0.000027838964	0.000034138214	0.000037003964	0.000042389498	0.000035613224	0.000032180758	0.000025132862	0.000037522802


==> anc/curr_xB_T113.dat <==
# Ns Nt    a(fm)    x(fm)     eB(GeV^2) Nb  T(MeV) current        error               jack_bin1           jack_bin2           jack_bin3           jack_bin4           jack_bin5           jack_bin6           jack_bin7           jack_bin8           jack_bin9           jack_bin10
24	 8	   0.218285	-2.619425	0.000000	0	113	0.000000000000e+00	3.179492785613e-10	2.478287571302e-12	-6.012393257927e-11	-1.342251133459e-12	9.796470026453e-11	-4.230050954665e-11	-2.770969746734e-11	7.404769284210e-11	1.190773678085e-10	-2.088576779578e-11	2.982094104933e-10
24	 8	   0.218285	-2.401139	0.000000	0	113	0.000000000000e+00	3.163100566476e-10	-4.152811131296e-11	1.208699589386e-10	-2.498175771320e-10	2.994622805611e-11	8.137557774543e-11	3.413047504622e-11	-1.513926962031e-10	-9.485087714688e-11	6.132516242825e-11	-2.042634243068e-11
24	 8	   0.218285	-2.182854	0.000000	0	113	0.000000000000e+00	3.271680031254e-10	3.673835865494e-11	-1.475485190641e-10	-1.284240428587e-10	1.390549294610e-10	2.004422502162e-11	1.399240041651e-10	-6.428070748481e-11	1.610527546082e-10	2.632636800448e-11	-1.498463799572e-10
24	 8	   0.218285	-1.964569	0.000000	0	113	0.000000000000e+00	2.564641796277e-10	6.432047223638e-11	3.257618380865e-11	-3.494190470829e-11	-9.629714029292e-11	-1.173646696049e-10	-1.812213521638e-10	-6.160547665638e-11	7.657941157914e-11	9.606700192533e-11	2.398848152522e-12
24	 8	   0.218285	-1.746283	0.000000	0	113	0.000000000000e+00	1.651203646522e-10	-2.076516132971e-11	-1.111758960355e-10	5.046213560281e-12	6.695041483605e-11	-1.113878872813e-11	6.247001387597e-11	-4.036881880150e-12	-6.931794270590e-12	1.105444758904e-10	7.075998916227e-12
24	 8	   0.218285	-1.527998	0.000000	0	113	0.000000000000e+00	2.072094570713e-10	-6.896781065904e-11	-5.577049050346e-11	-8.739022957457e-11	1.300806739108e-10	1.248741436183e-10	-1.899830643450e-11	4.803720230468e-11	1.177949984595e-12	-4.178182163934e-11	2.393744240164e-11
24	 8	   0.218285	-1.309712	0.000000	0	113	0.000000000000e+00	2.741642046286e-10	7.561931786975e-12	-7.386751567378e-11	7.542340726435e-11	1.353533644184e-10	8.970033242570e-11	1.424305608344e-11	5.855059779781e-11	2.230235906337e-10	1.094116128983e-11	4.169305079519e-11
24	 8	   0.218285	-1.091427	0.000000	0	113	0.000000000000e+00	2.877119407871e-10	-1.574916811612e-10	-5.824531232296e-11	5.437794953745e-11	-3.474745570403e-11	-6.176485925213e-11	1.165275913181e-10	1.366052305317e-10	1.717624609674e-10	-4.420946586774e-11	4.820146225409e-11
24	 8	   0.218285	-0.873142	0.000000	0	113	0.000000000000e+00	3.180553945099e-10	1.668341387071e-11	-1.485209776813e-10	5.138806563717e-12	-1.199475083398e-10	-1.158083915782e-10	-1.769210926269e-10	8.810799217177e-11	-1.620299687765e-10	-7.447379741742e-11	-6.214162725114e-11
24	 8	   0.218285	-0.654856	0.000000	0	113	0.000000000000e+00	2.602496014708e-10	-2.098261127313e-11	7.571430985534e-11	7.139385922403e-11	-3.483587034054e-11	1.712610005818e-10	8.525862787601e-11	8.837311305750e-11	3.722167771048e-11	-8.788447201524e-11	1.327224644037e-10
24	 8	   0.218285	-0.436571	0.000000	0	113	0.000000000000e+00	2.532439351430e-10	1.804121867282e-12	1.459410252479e-10	5.600019881487e-11	-3.493119450148e-11	9.433683391935e-12	1.220896964783e-10	1.010456840655e-11	1.095623315416e-10	-1.373736566560e-10	-8.686339504209e-11
24	 8	   0.218285	-0.218285	0.000000	0	113	0.000000000000e+00	3.830655157185e-10	-3.659089388494e-13	1.205774100676e-10	5.177626574308e-11	-3.996692998685e-11	-7.790339753738e-12	2.677555553446e-10	-2.063222185935e-10	1.258343755121e-11	-2.131895060259e-10	4.910821755650e-11
24	 8	   0.218285	0.000000	0.000000	0	113	0.000000000000e+00	3.130288503929e-10	-4.223361403700e-11	1.985228422627e-10	1.008587235801e-10	7.800275372559e-11	1.526014277812e-10	1.127481715424e-10	2.480620839586e-11	1.008272645586e-11	-1.536937832928e-10	5.640600485531e-11
24	 8	   0.218285	-2.619425	0.120897	1	113	-2.503735888718e-05	5.620428599687e-05	-2.628288628101e-05	-5.346388398873e-05	-4.282818898249e-05	-6.743389857642e-06	-3.670374317030e-05	8.058551553811e-06	-3.218133111866e-05	-2.602667004868e-05	-3.979102118562e-05	5.588975687746e-06
24	 8	   0.218285	-2.401139	0.120897	1	113	-1.158054805918e-06	2.147300802370e-05	-1.459804869307e-05	-3.232722624029e-06	4.745863860034e-06	3.495125955645e-06	2.742323152088e-06	1.045321534723e-06	1.277068670890e-05	-1.013368113530e-05	-6.905918644541e-06	-1.509498910238e-06
24	 8	   0.218285	-2.182854	0.120897	1	113	3.907836349361e-05	2.823543500427e-05	4.095430098259e-05	2.709668102098e-05	4.040095399000e-05	2.650765795396e-05	5.157652313818e-05	4.358199837831e-05	2.139536691594e-05	4.574295138099e-05	4.318048477128e-05	5.034671271268e-05
24	 8	   0.218285	-1.964569	0.120897	1	113	-3.560751367365e-05	2.943832865583e-05	-3.548197459169e-05	-4.424251337433e-05	-3.432774381159e-05	-2.125371907249e-05	-3.461035650512e-05	-3.408360741909e-05	-4.393321326130e-05	-1.434571285402e-05	-4.489913456181e-05	-4.889716423012e-05
24	 8	   0.218285	-1.746283	0.120897	1	113	-1.786184797415e-06	2.990984505237e-05	-5.809285792247e-06	1.389305741570e-05	-1.139038218408e-05	4.257865729014e-06	1.233577153074e-05	-1.224651373640e-05	1.651879894108e-06	-6.572779556591e-06	-1.955841336548e-05	5.576956554717e-06
24	 8	   0.218285	-1.527998	0.120897	1	113	-9.033748444522e-05	3.527754782704e-05	-9.030661335098e-05	-9.231450632821e-05	-9.132769514970e-05	-6.871556674825e-05	-9.073233604557e-05	-1.003413696796e-04	-8.309285301418e-05	-7.880142159836e-05	-8.952019907723e-05	-1.182222826641e-04
24	 8	   0.218285	-1.309712	0.120897	1	113	-1.048391870755e-04	3.017881429000e-05	-8.123003584673e-05	-1.016446519154e-04	-1.171009251723e-04	-1.082228115108e-04	-1.105295809249e-04	-9.524380570543e-05	-1.103401650201e-04	-9.678311580826e-05	-1.104716957142e-04	-1.168250852374e-04
24	 8	   0.218285	-1.091427	0.120897	1	113	-6.625516656965e-05	3.036963007388e-05	-5.216602102337e-05	-6.369693114234e-05	-6.956575912085e-05	-6.496551109525e-05	-9.144542876001e-05	-6.804656118602e-05	-5.546184224816e-05	-7.528054620881e-05	-6.478456352270e-05	-5.713850263045e-05
24	 8	   0.218285	-0.873142	0.120897	1	113	-3.020120190777e-05	3.272811184861e-05	-3.374518323722e-05	-2.175272752364e-05	-6.981009878862e-06	-3.769950806147e-05	-3.731477547354e-05	-1.493964915659e-05	-4.070609257313e-05	-3.656539026652e-05	-2.785317456183e-05	-4.445450493190e-05
24	 8	   0.218285	-0.654856	0.120897	1	113	1.497911280544e-04	2.480204276628e-05	1.554090710433e-04	1.516272402495e-04	1.584503622053e-04	1.372754667917e-04	1.399693530777e-04	1.373732709161e-04	1.440188580071e-04	1.553284013757e-04	1.590630668234e-04	1.593961915744e-04
24	 8	   0.218285	-0.436571	0.120897	1	113	4.954240025636e-04	2.209033172912e-05	5.040788297809e-04	4.985035994975e-04	5.024909294726e-04	4.915972750502e-04	4.840933583877e-04	4.839543689066e-04	5.054607486106e-04	4.965234223839e-04	4.872070444405e-04	5.003304479512e-04
24	 8	   0.218285	-0.218285	0.120897	1	113	5.671122322001e-04	1.748375618615e-05	5.738774682815e-04	5.580804789571e-04	5.695322234113e-04	5.658006926525e-04	5.646574836062e-04	5.697901898573e-04	5.654694737155e-04	5.586977558703e-04	5.657033902104e-04	5.795131685367e-04
24	 8	   0.218285	0.000000	0.120897	1	113	0.000000000000e+00	2.441897187326e-10	-3.661485110496e-12	1.309448998761e-10	1.179354091657e-10	4.058162441104e-11	2.084280862011e-11	-2.850643795608e-11	1.573308864910e-10	3.153680483265e-11	-1.141697913162e-10	2.950622993135e-11
24	 8	   0.218285	-2.619425	0.241794	2	113	-8.471045059994e-05	2.967104819388e-05	-8.784905757488e-05	-7.067818294022e-05	-8.915905777333e-05	-8.785211695679e-05	-8.173492027315e-05	-8.744254745322e-05	-7.425790581951e-05	-8.159244984102e-05	-7.640698083609e-05	-1.101312880074e-04
24	 8	   0.218285	-2.401139	0.241794	2	113	-8.699047232205e-06	2.648618178414e-05	-3.902394182111e-06	3.090939689220e-06	-2.122018293123e-05	-1.445234817597e-06	-1.029389257447e-05	-8.019898626584e-06	-2.110344210901e-05	-2.525292910432e-06	1.276120836390e-06	-2.284719469056e-05
24	 8	   0.218285	-2.182854	0.241794	2	113	4.286275930512e-06	2.593041165264e-05	6.756307081625e-06	1.005449129751e-05	-1.237524910876e-05	7.257735508101e-06	7.749913292670e-06	6.030205465852e-06	-7.695382784905e-06	1.986878205522e-05	9.581178125333e-06	-4.365222354935e-06
24	 8	   0.218285	-1.964569	0.241794	2	113	-2.856603049448e-05	3.081593430787e-05	-4.164425628723e-05	-3.221091804364e-05	-3.364561479912e-05	-3.015266354609e-05	-1.382856641789e-05	-3.178434550906e-05	-2.910257141579e-05	-4.563856246341e-05	-1.210813921950e-05	-1.554466278091e-05
24	 8	   0.218285	-1.746283	0.241794	2	113	-5.225562997056e-05	2.021136272983e-05	-4.320282558947e-05	-5.061148041557e-05	-5.073917807591e-05	-4.675729721579e-05	-4.875074762380e-05	-6.888426345518e-05	-5.948936964537e-05	-4.910472092608e-05	-4.826829282413e-05	-5.674812018321e-05
24	 8	   0.218285	-1.527998	0.241794	2	113	-9.104497763086e-05	1.337113004457e-05	-8.388830778772e-05	-8.434618593024e-05	-8.850419558677e-05	-9.376294971280e-05	-9.502503344273e-05	-9.551210269290e-05	-9.910908618799e-05	-9.021597031502e-05	-8.813653877025e-05	-9.194940650845e-05
24	 8	   0.218285	-1.309712	0.241794	2	113	-1.718769456575e-04	2.059562739255e-05	-1.728639700100e-04	-1.683111097624e-04	-1.800376735076e-04	-1.821389962417e-04	-1.794083286395e-04	-1.590283746524e-04	-1.686188939247e-04	-1.748177862879e-04	-1.620343513297e-04	-1.715099705051e-04
24	 8	   0.218285	-1.091427	0.241794	2	113	-1.872667875748e-04	2.025443585445e-05	-1.791970474929e-04	-1.782001058119e-04	-1.829410182177e-04	-1.993382988324e-04	-1.952353330664e-04	-1.851077988335e-04	-1.804237479999e-04	-1.890659126267e-04	-1.960118057453e-04	-1.871468073855e-04
24	 8	   0.218285	-0.873142	0.241794	2	113	-1.129125282694e-04	2.618245946389e-05	-1.273976656046e-04	-1.117205416765e-04	-1.126118284809e-04	-1.101493724930e-04	-1.099553550451e-04	-1.172701011943e-04	-1.090929769792e-04	-9.454121149399e-05	-1.279849532461e-04	-1.084012755695e-04
24	 8	   0.218285	-0.654856	0.241794	2	113	3.714933974617e-04	3.236158325722e-05	3.827414525598e-04	3.757233220525e-04	3.898181596531e-04	3.440887348918e-04	3.676958678080e-04	3.738065853018e-04	3.695865144584e-04	3.739496477144e-04	3.658172872109e-04	3.717064045276e-04
24	 8	   0.218285	-0.436571	0.241794	2	113	1.139852763959e-03	3.068340571277e-05	1.136723225500e-03	1.150293683167e-03	1.146329331389e-03	1.137333230585e-03	1.116396916424e-03	1.140168900671e-03	1.135953746480e-03	1.160249996853e-03	1.136318810287e-03	1.138759798877e-03
24	 8	   0.218285	-0.218285	0.241794	2	113	1.320035390422e-03	2.979898971563e-05	1.311422173543e-03	1.319867456355e-03	1.323140497153e-03	1.319001179758e-03	1.318628803751e-03	1.295217970904e-03	1.330408320427e-03	1.336248370028e-03	1.324403797867e-03	1.322015337670e-03
24	 8	   0.218285	0.000000	0.241794	2	113	0.000000000000e+00	2.817862206286e-10	-9.444513011393e-12	-1.631509301344e-10	6.541884372144e-11	-3.790080153710e-11	-2.395723378785e-11	1.234619803921e-10	1.491135868660e-10	-4.404532861412e-11	7.338860588717e-11	1.422248565700e-10
24	 8	   0.218285	-2.619425	0.362690	3	113	2.673598990221e-06	3.045896926160e-05	1.896296613513e-05	6.652284073123e-06	-1.123807455147e-05	-3.790999863853e-06	1.536815302406e-05	6.116123366830e-06	-1.227419455493e-05	1.448611320802e-05	-5.983717913964e-06	-1.562666713971e-06
24	 8	   0.218285	-2.401139	0.362690	3	113	6.505070274335e-06	2.021003125352e-05	-1.614412007426e-06	5.400319274688e-06	-3.267327827142e-07	1.690773795428e-06	1.234406672019e-05	1.748461964950e-05	2.135279068005e-06	1.975766346244e-05	2.326604771572e-06	5.852517842387e-06
24	 8	   0.218285	-2.182854	0.362690	3	113	-5.833485791241e-05	2.371158713103e-05	-6.471290192858e-05	-3.806005521061e-05	-6.067200990395e-05	-6.973281993782e-05	-5.975430553436e-05	-5.477863009335e-05	-6.243576378675e-05	-6.144182910577e-05	-6.106742892197e-05	-5.069283246451e-05
24	 8	   0.218285	-1.964569	0.362690	3	113	-7.010819645009e-05	3.565451799238e-05	-4.756428915332e-05	-9.036613218461e-05	-6.792196982887e-05	-7.005971699585e-05	-5.650156442947e-05	-8.442256192495e-05	-5.880578169711e-05	-8.072422745963e-05	-7.400649957717e-05	-7.070922490896e-05
24	 8	   0.218285	-1.746283	0.362690	3	113	-1.093422393060e-04	2.243906082793e-05	-1.109775143650e-04	-1.197289541065e-04	-1.151264820606e-04	-1.129548644723e-04	-1.108156523652e-04	-1.087636608315e-04	-8.958898135041e-05	-1.109690915571e-04	-1.127459778775e-04	-1.017512184297e-04
24	 8	   0.218285	-1.527998	0.362690	3	113	-1.657130541111e-04	2.169010132105e-05	-1.605895067421e-04	-1.716251210843e-04	-1.518534409053e-04	-1.625906946461e-04	-1.627897902605e-04	-1.609197746772e-04	-1.661001832537e-04	-1.656697643110e-04	-1.795478984073e-04	-1.754443688725e-04
24	 8	   0.218285	-1.309712	0.362690	3	113	-2.339546663520e-04	2.585839035812e-05	-2.357815739627e-04	-2.439935968732e-04	-2.277996752700e-04	-2.474444720739e-04	-2.356058673405e-04	-2.351439900036e-04	-2.250165616707e-04	-2.432388694965e-04	-2.164087458883e-04	-2.291133076301e-04
24	 8	   0.218285	-1.091427	0.362690	3	113	-2.132223746662e-04	1.991812784967e-05	-2.179933499477e-04	-2.153646168360e-04	-2.125720873457e-04	-2.224041164699e-04	-2.018723657628e-04	-2.012630786265e-04	-2.201002757937e-04	-2.185797698969e-04	-2.142235517198e-04	-2.078505335509e-04
24	 8	   0.218285	-0.873142	0.362690	3	113	-3.786449271151e-06	3.842725113958e-05	-1.415205242619e-05	-2.276306737557e-05	-1.216663968495e-05	1.249554696664e-05	5.948401276313e-07	-1.806972223966e-05	2.345982114805e-05	7.497158043291e-08	7.826154592646e-07	-8.120807119904e-06
24	 8	   0.218285	-0.654856	0.362690	3	113	7.894185297627e-04	4.329147617720e-05	7.943799715101e-04	7.673084456005e-04	8.010419070713e-04	7.709028070712e-04	7.879776698660e-04	7.918533569407e-04	7.907508162128e-04	8.045004028486e-04	7.696793591716e-04	8.157905599783e-04
24	 8	   0.218285	-0.436571	0.362690	3	113	1.972646582384e-03	5.191187326949e-05	1.983255758686e-03	1.970305481758e-03	1.986568118797e-03	1.960879710100e-03	1.967373012813e-03	1.959473725782e-03	1.970715302786e-03	1.999422447486e-03	1.934126503885e-03	1.994345761980e-03
24	 8	   0.218285	-0.218285	0.362690	3	113	2.195626583404e-03	5.006810039261e-05	2.210231728686e-03	2.179276830649e-03	2.203894632261e-03	2.188782561548e-03	2.188269869655e-03	2.179672300791e-03	2.197669318659e-03	2.232681370304e-03	2.169272132717e-03	2.206515088452e-03
24	 8	   0.218285	0.000000	0.362690	3	113	0.000000000000e+00	2.173092631867e-10	-4.530942932901e-11	7.218835141783e-11	-4.512744858105e-11	-1.208197259807e-10	-3.157533502179e-11	-4.139268421349e-11	-1.102530574987e-10	-6.140149622478e-12	1.331478284268e-10	-4.207441339811e-11
24	 8	   0.218285	-2.619425	0.483587	4	113	1.051339788090e-05	3.219464091975e-05	7.149844155456e-06	1.321716932195e-05	-1.945121308790e-06	3.292406239958e-06	4.327794748329e-07	2.449616380971e-05	-2.123635080006e-06	2.824543725401e-05	5.742638179372e-06	2.662629528892e-05
24	 8	   0.218285	-2.401139	0.483587	4	113	-4.796319333483e-05	1.232883757083e-05	-4.680563203140e-05	-5.462711185575e-05	-4.623260226034e-05	-4.806750084502e-05	-4.748035562069e-05	-4.451721576975e-05	-4.972175041484e-05	-4.585274323745e-05	-5.588252513525e-05	-4.044449690593e-05
24	 8	   0.218285	-2.182854	0.483587	4	113	-5.376848702707e-05	3.468973212806e-05	-5.373348971883e-05	-3.798667933142e-05	-7.329765551992e-05	-6.205033259168e-05	-5.172525105046e-05	-5.618984613365e-05	-2.815119402559e-05	-5.205383949065e-05	-5.959168396846e-05	-6.290490063433e-05
24	 8	   0.218285	-1.964569	0.483587	4	113	-8.825663178108e-05	2.572548610702e-05	-9.426352322654e-05	-8.775704889753e-05	-9.501493834024e-05	-1.047395443157e-04	-8.997243592378e-05	-6.794152319130e-05	-8.821028174364e-05	-8.782270676841e-05	-8.280487662192e-05	-8.403944242803e-05
24	 8	   0.218285	-1.746283	0.483587	4	113	-1.487024615261e-04	3.653200744241e-05	-1.307897869673e-04	-1.656422262113e-04	-1.352717702308e-04	-1.666270121525e-04	-1.523097207603e-04	-1.492333910540e-04	-1.551559373989e-04	-1.323760568288e-04	-1.601583421816e-04	-1.394603728461e-04
24	 8	   0.218285	-1.527998	0.483587	4	113	-2.373271376426e-04	2.989728041946e-05	-2.607408267392e-04	-2.347687738677e-04	-2.234140391569e-04	-2.397079574998e-04	-2.375633591846e-04	-2.352903450005e-04	-2.471429665335e-04	-2.399047311053e-04	-2.320599363556e-04	-2.226784385376e-04
24	 8	   0.218285	-1.309712	0.483587	4	113	-2.692269976697e-04	2.443060934246e-05	-2.761000752425e-04	-2.761692813546e-04	-2.648894184461e-04	-2.856563691819e-04	-2.661006053644e-04	-2.746218692301e-04	-2.603304547051e-04	-2.542983408097e-04	-2.681308800544e-04	-2.659726825782e-04
24	 8	   0.218285	-1.091427	0.483587	4	113	-3.059756183619e-04	2.874478280267e-05	-3.075243800721e-04	-3.020700934474e-04	-3.102061194457e-04	-2.830039251640e-04	-3.128914166799e-04	-3.178095862227e-04	-3.160913734898e-04	-3.120506870721e-04	-3.031722028681e-04	-2.949363959890e-04
24	 8	   0.218285	-0.873142	0.483587	4	113	8.133402757147e-05	4.556326461871e-05	8.499334594696e-05	5.660334106750e-05	8.707996064181e-05	7.302530347703e-05	9.275702649228e-05	7.973682548108e-05	6.895317923962e-05	8.824938643297e-05	6.531901329098e-05	1.166228969442e-04
24	 8	   0.218285	-0.654856	0.483587	4	113	1.268433349064e-03	2.597912804651e-05	1.269779334485e-03	1.267817100542e-03	1.272526860062e-03	1.264514959559e-03	1.248369375213e-03	1.268225442074e-03	1.278089802425e-03	1.273592643795e-03	1.259174308942e-03	1.282243669624e-03
24	 8	   0.218285	-0.436571	0.483587	4	113	3.046488904817e-03	6.947015475610e-05	3.062367761067e-03	3.043430885533e-03	3.070910605506e-03	3.027642687803e-03	3.031493279881e-03	3.044274001922e-03	3.036600810697e-03	3.099039814473e-03	3.005929084312e-03	3.043200123450e-03
24	 8	   0.218285	-0.218285	0.483587	4	113	3.343854996977e-03	3.640649623036e-05	3.368430712198e-03	3.330338923786e-03	3.357083176930e-03	3.345707460731e-03	3.335077154880e-03	3.325933543489e-03	3.342557858784e-03	3.354374642266e-03	3.331675702152e-03	3.347370801772e-03
24	 8	   0.218285	0.000000	0.483587	4	113	0.000000000000e+00	3.290772622604e-10	-1.603315893054e-10	-4.020064376055e-11	2.127344402771e-11	-6.325537113698e-11	-9.483004104018e-11	-8.617774196107e-11	-1.819386723190e-10	4.214589901975e-11	-8.002598483207e-11	-2.102761710543e-10
24	 8	   0.218285	-2.619425	0.725381	6	113	-1.699931096474e-05	3.915954411116e-05	-3.857949347650e-06	-6.357318399331e-06	-2.353922753726e-05	-2.167925007999e-05	2.304372548630e-06	-4.773468530075e-05	-1.850916092307e-05	-1.447181543791e-05	-7.723202055189e-06	-2.842487310681e-05
24	 8	   0.218285	-2.401139	0.725381	6	113	-1.775125406502e-06	2.746334166481e-05	-3.599694167683e-06	-1.952419617404e-05	1.095890470215e-05	-3.456961903206e-06	-1.478126818245e-06	-9.186033174611e-06	-7.018359177360e-06	-6.876157642967e-06	1.216855860048e-05	1.026080874968e-05
24	 8	   0.218285	-2.182854	0.725381	6	113	-6.832698303149e-05	2.104522727185e-05	-6.069220489247e-05	-6.632593627437e-05	-8.649489590872e-05	-6.723024178694e-05	-7.158080704726e-05	-5.681542627701e-05	-6.761561480662e-05	-6.813499387647e-05	-7.120068142085e-05	-6.717902576976e-05
24	 8	   0.218285	-1.964569	0.725381	6	113	-1.233402773107e-04	2.652425821569e-05	-1.291572378890e-04	-1.246362402430e-04	-1.125534450555e-04	-1.323679106825e-04	-1.138270397499e-04	-1.157773346889e-04	-1.249349277013e-04	-1.438315381249e-04	-1.157755102927e-04	-1.205415871235e-04
24	 8	   0.218285	-1.746283	0.725381	6	113	-1.650354207767e-04	2.672062032197e-05	-1.592639263189e-04	-1.716520780386e-04	-1.726435057637e-04	-1.587910588301e-04	-1.651604706644e-04	-1.668698169220e-04	-1.663431145693e-04	-1.438584979080e-04	-1.648021275457e-04	-1.809696147416e-04
24	 8	   0.218285	-1.527998	0.725381	6	113	-2.719688513625e-04	2.548320665908e-05	-2.613410651033e-04	-2.746811677579e-04	-2.745000000683e-04	-2.643551407858e-04	-2.702920238830e-04	-2.928787039018e-04	-2.630359583536e-04	-2.733225825729e-04	-2.795138060920e-04	-2.657680632878e-04
24	 8	   0.218285	-1.309712	0.725381	6	113	-2.767493288890e-04	2.343198517786e-05	-2.752769822398e-04	-2.894402662435e-04	-2.627536229808e-04	-2.904358257737e-04	-2.720903466152e-04	-2.744527846011e-04	-2.698229593179e-04	-2.722306705254e-04	-2.784962042398e-04	-2.824936256486e-04
24	 8	   0.218285	-1.091427	0.725381	6	113	-2.036559189761e-04	2.481911323269e-05	-1.973681622345e-04	-2.168319484760e-04	-1.927127728623e-04	-2.033517746476e-04	-2.186846654401e-04	-2.014244702095e-04	-2.065143298526e-04	-2.016554413804e-04	-2.074121570633e-04	-1.906034646909e-04
24	 8	   0.218285	-0.873142	0.725381	6	113	5.804542369307e-04	4.247524150908e-05	5.869738584553e-04	5.609039205290e-04	6.024446697139e-04	5.653800795817e-04	5.654340710787e-04	5.910733230887e-04	5.779309413291e-04	5.990692517173e-04	5.637915494660e-04	5.915407107761e-04
24	 8	   0.218285	-0.654856	0.725381	6	113	2.765140734866e-03	6.569320925218e-05	2.763712016436e-03	2.758477771876e-03	2.772407852140e-03	2.780091718378e-03	2.735102995015e-03	2.761068287161e-03	2.761434631698e-03	2.806588151957e-03	2.723118488523e-03	2.789405437944e-03
24	 8	   0.218285	-0.436571	0.725381	6	113	5.874198962323e-03	8.949954653059e-05	5.898620946573e-03	5.869556706873e-03	5.892593610578e-03	5.843582545736e-03	5.865430886157e-03	5.840903371138e-03	5.879624181558e-03	5.933650991464e-03	5.821698868264e-03	5.896327523495e-03
24	 8	   0.218285	-0.218285	0.725381	6	113	6.537264003636e-03	8.300782042209e-05	6.516556386839e-03	6.548514333785e-03	6.563214539345e-03	6.511611798779e-03	6.510074341045e-03	6.527530578457e-03	6.520380376220e-03	6.599558543289e-03	6.509140910503e-03	6.566058231899e-03
24	 8	   0.218285	0.000000	0.725381	6	113	0.000000000000e+00	3.778793710340e-10	-1.131696958006e-10	-1.141872631033e-10	-1.008195472373e-10	-1.746492463493e-10	5.257673031357e-11	6.605444456210e-11	-2.271906196502e-10	-1.970555337700e-10	-5.787187583565e-11	9.408114686529e-11
24	 8	   0.218285	-2.619425	0.967174	8	113	2.374604953886e-05	4.837556975432e-05	1.067209182113e-05	4.618552563654e-06	2.283697881402e-05	5.194463042781e-05	5.131798402928e-05	1.438300201406e-05	4.987435762384e-06	3.442530682637e-05	3.183615162274e-05	1.043836151788e-05
24	 8	   0.218285	-2.401139	0.967174	8	113	-4.947637985075e-05	2.517900019830e-05	-3.470806117828e-05	-6.317568599950e-05	-3.712250713415e-05	-5.077282194048e-05	-4.805951378701e-05	-5.699670865518e-05	-4.270081185553e-05	-4.880295235671e-05	-5.254160290311e-05	-5.988313045650e-05
24	 8	   0.218285	-2.182854	0.967174	8	113	-5.785017349876e-05	1.581021626286e-05	-5.491306626385e-05	-5.647989283062e-05	-6.348471762807e-05	-4.857636952871e-05	-6.841907136639e-05	-5.499396396612e-05	-6.446614705722e-05	-5.678009942189e-05	-5.604754581281e-05	-5.434086328212e-05
24	 8	   0.218285	-1.964569	0.967174	8	113	-1.678831589034e-04	1.630550392714e-05	-1.707721239819e-04	-1.668670937576e-04	-1.658813071419e-04	-1.617950862833e-04	-1.761941119111e-04	-1.616702603954e-04	-1.589280280129e-04	-1.696682473458e-04	-1.701358030488e-04	-1.769195292712e-04
24	 8	   0.218285	-1.746283	0.967174	8	113	-2.375499044798e-04	2.629539103583e-05	-2.370327686965e-04	-2.421892332534e-04	-2.457816145775e-04	-2.559739649897e-04	-2.388912425814e-04	-2.241519300410e-04	-2.380277551217e-04	-2.234169196386e-04	-2.389240776166e-04	-2.311095410243e-04
24	 8	   0.218285	-1.527998	0.967174	8	113	-3.512161778246e-04	2.753458370443e-05	-3.515938863879e-04	-3.588137045467e-04	-3.588510014248e-04	-3.291251248390e-04	-3.494541516968e-04	-3.540670231076e-04	-3.452435850602e-04	-3.636183587137e-04	-3.587772400933e-04	-3.426176997046e-04
24	 8	   0.218285	-1.309712	0.967174	8	113	-3.675538723524e-04	4.939554006785e-05	-3.556317901689e-04	-3.726517958244e-04	-3.726883331945e-04	-3.550549388746e-04	-3.924845993134e-04	-3.873301370052e-04	-3.744564317522e-04	-3.440706235983e-04	-3.824099727162e-04	-3.387600979191e-04
24	 8	   0.218285	-1.091427	0.967174	8	113	-4.290703636534e-05	4.596199735454e-05	-3.256835361610e-05	-4.420820265058e-05	-4.858816172878e-05	-4.439345398434e-05	-4.657023751648e-05	-5.734519237705e-05	-3.994954294043e-05	-1.922753616413e-05	-7.656578823055e-05	-1.965389402404e-05
24	 8	   0.218285	-0.873142	0.967174	8	113	1.278156036227e-03	5.970167863244e-05	1.274577887948e-03	1.250523774180e-03	1.285384661786e-03	1.286741951219e-03	1.258993151281e-03	1.272527325870e-03	1.299735531214e-03	1.299149472116e-03	1.243873276271e-03	1.310053331073e-03
24	 8	   0.218285	-0.654856	0.967174	8	113	4.575931820948e-03	8.845976743313e-05	4.580193468550e-03	4.571785271771e-03	4.593720177536e-03	4.543445753437e-03	4.562036485047e-03	4.584059562760e-03	4.565282589224e-03	4.637877548613e-03	4.518239767508e-03	4.602677592015e-03
24	 8	   0.218285	-0.436571	0.967174	8	113	9.767217106600e-03	1.025153522490e-04	9.779000729584e-03	9.742759731057e-03	9.766876397018e-03	9.754056512092e-03	9.746413614262e-03	9.728602198116e-03	9.761325585117e-03	9.833540142624e-03	9.727883164775e-03	9.831712996904e-03
24	 8	   0.218285	-0.218285	0.967174	8	113	1.087331016413e-02	9.409296136305e-05	1.086247529340e-02	1.088478360921e-02	1.090852256582e-02	1.085272804466e-02	1.086388135964e-02	1.084561774970e-02	1.086414916439e-02	1.094871699347e-02	1.082459568549e-02	1.087763118186e-02
24	 8	   0.218285	0.000000	0.967174	8	113	0.000000000000e+00	2.050967353751e-10	4.496225135822e-11	-1.312961224002e-10	-8.026000583957e-13	7.470462797751e-11	1.069517872607e-11	-4.364247823935e-12	-3.510130369225e-11	3.211475189835e-11	1.563504398477e-10	1.573653872375e-11
24	 8	   0.218285	-2.619425	1.208968	10	113	8.638463423122e-05	3.843400459059e-05	1.063459549130e-04	9.128553011310e-05	8.173375099515e-05	6.730970204959e-05	9.172712312828e-05	9.028270792640e-05	9.750629918378e-05	8.214850274090e-05	5.929609884409e-05	9.621067095237e-05
24	 8	   0.218285	-2.401139	1.208968	10	113	-5.267015463426e-05	2.249386308955e-05	-4.395062426616e-05	-6.487830379990e-05	-6.129631531646e-05	-4.656716821834e-05	-5.148116687888e-05	-6.293023427462e-05	-5.291513776534e-05	-5.056044750086e-05	-3.937604599040e-05	-5.274610304274e-05
24	 8	   0.218285	-2.182854	1.208968	10	113	-1.208059906763e-04	1.922356269218e-05	-1.279801683325e-04	-1.296906145729e-04	-1.228895156155e-04	-1.137476103732e-04	-1.130328767045e-04	-1.288170303182e-04	-1.241517969019e-04	-1.099482165900e-04	-1.212162341928e-04	-1.165858445800e-04
24	 8	   0.218285	-1.964569	1.208968	10	113	-1.831693472176e-04	3.034872269463e-05	-1.870578761483e-04	-1.948632524852e-04	-1.798179990133e-04	-1.786143722455e-04	-1.933707503405e-04	-2.034680009447e-04	-1.757748563424e-04	-1.696406682546e-04	-1.795729789797e-04	-1.695127128581e-04
24	 8	   0.218285	-1.746283	1.208968	10	113	-2.584528124334e-04	2.589076854122e-05	-2.542774720517e-04	-2.599369924278e-04	-2.646529664237e-04	-2.468513015233e-04	-2.487994759842e-04	-2.579895611590e-04	-2.474726354854e-04	-2.628174662943e-04	-2.777116555882e-04	-2.640185993452e-04
24	 8	   0.218285	-1.527998	1.208968	10	113	-3.683989618312e-04	2.632372251693e-05	-3.672584685580e-04	-3.896700191097e-04	-3.696911371387e-04	-3.599207027190e-04	-3.652811883193e-04	-3.762751788301e-04	-3.740233580284e-04	-3.603251154909e-04	-3.654230257254e-04	-3.561214238263e-04
24	 8	   0.218285	-1.309712	1.208968	10	113	-3.496066977301e-04	2.958869676165e-05	-3.647102556470e-04	-3.563971910642e-04	-3.316962497824e-04	-3.343450590683e-04	-3.569849853759e-04	-3.623962537307e-04	-3.448712476278e-04	-3.499851088757e-04	-3.463228439837e-04	-3.483577839287e-04
24	 8	   0.218285	-1.091427	1.208968	10	113	1.486904027260e-04	4.796882835628e-05	1.341494546208e-04	1.517250046565e-04	1.625543185041e-04	1.630216521617e-04	1.196051554080e-04	1.540483517916e-04	1.502617931168e-04	1.644696037862e-04	1.206954685719e-04	1.663732292351e-04
24	 8	   0.218285	-0.873142	1.208968	10	113	2.149044775571e-03	7.151507421758e-05	2.160263787413e-03	2.139096690572e-03	2.153464542036e-03	2.140466404995e-03	2.122707675592e-03	2.130035789493e-03	2.158988959236e-03	2.193143656169e-03	2.108188371284e-03	2.184091881988e-03
24	 8	   0.218285	-0.654856	1.208968	10	113	6.837519318302e-03	8.272556516671e-05	6.835697046632e-03	6.811181835081e-03	6.871620267831e-03	6.816469426110e-03	6.814393476275e-03	6.810397645379e-03	6.843612756407e-03	6.881360870582e-03	6.807831244358e-03	6.882628624384e-03
24	 8	   0.218285	-0.436571	1.208968	10	113	1.474270428770e-02	1.500095357059e-04	1.476287854423e-02	1.469097045388e-02	1.478679482347e-02	1.471900361443e-02	1.471038280454e-02	1.469950315067e-02	1.473288928997e-02	1.483607328270e-02	1.467194719614e-02	1.481659972908e-02
24	 8	   0.218285	-0.218285	1.208968	10	113	1.602565586229e-02	1.178962513107e-04	1.603707179083e-02	1.604336256644e-02	1.608742102938e-02	1.598891958470e-02	1.600343294896e-02	1.600032757641e-02	1.600579745438e-02	1.609447052022e-02	1.595461611626e-02	1.604113904706e-02
24	 8	   0.218285	0.000000	1.208968	10	113	0.000000000000e+00	1.661746652170e-10	2.155799469595e-11	-1.172879218618e-10	8.037786716718e-12	3.700002880781e-12	7.540151329388e-11	-4.286460290393e-11	6.110571251112e-11	3.215678386745e-12	4.242787513296e-11	-8.200455153775e-11
24	 8	   0.218285	-2.619425	1.450762	12	113	4.707136448306e-05	4.170570488363e-05	6.332786914393e-05	3.950532693540e-05	4.720720852806e-05	5.093321805503e-05	4.616240429225e-05	5.856078457902e-05	6.891887031128e-05	5.046475855030e-05	2.030013195914e-05	2.533306953445e-05
24	 8	   0.218285	-2.401139	1.450762	12	113	-3.938749145435e-05	2.422588730371e-05	-4.422167073121e-05	-2.548110248829e-05	-3.917102944760e-05	-3.407949459360e-05	-5.313582998782e-05	-4.367322098578e-05	-4.733454303249e-05	-2.542186422487e-05	-4.298800203539e-05	-3.836815328515e-05
24	 8	   0.218285	-2.182854	1.450762	12	113	-1.495307624246e-04	1.709186741417e-05	-1.361763211727e-04	-1.439287701106e-04	-1.541970475487e-04	-1.515298417173e-04	-1.569108750796e-04	-1.543949312796e-04	-1.495483463983e-04	-1.550404169149e-04	-1.458788703105e-04	-1.477022021631e-04
24	 8	   0.218285	-1.964569	1.450762	12	113	-1.547163061806e-04	1.849748528825e-05	-1.451303451156e-04	-1.566946398152e-04	-1.543962553592e-04	-1.577775263630e-04	-1.691778724633e-04	-1.545836725901e-04	-1.536514579108e-04	-1.456587752245e-04	-1.515396182333e-04	-1.585528985776e-04
24	 8	   0.218285	-1.746283	1.450762	12	113	-2.861001593351e-04	2.714841511314e-05	-2.795335242600e-04	-2.781036157243e-04	-2.974452624193e-04	-2.893831358916e-04	-2.823889564600e-04	-2.905162548100e-04	-2.912704735765e-04	-2.659247900405e-04	-3.001095566841e-04	-2.863260224217e-04
24	 8	   0.218285	-1.527998	1.450762	12	113	-4.197186874458e-04	2.095185908554e-05	-4.202519155380e-04	-4.016534071985e-04	-4.181758641090e-04	-4.201967956256e-04	-4.223313028895e-04	-4.311520962382e-04	-4.198415320871e-04	-4.175766936927e-04	-4.180554000042e-04	-4.279518634385e-04
24	 8	   0.218285	-1.309712	1.450762	12	113	-3.462974219554e-04	3.636693911560e-05	-3.451402050881e-04	-3.660712326025e-04	-3.213488958170e-04	-3.384046105584e-04	-3.564900207912e-04	-3.447844629102e-04	-3.643122842503e-04	-3.375609310279e-04	-3.489973277824e-04	-3.398642480568e-04
24	 8	   0.218285	-1.091427	1.450762	12	113	4.622704756683e-04	5.392333909519e-05	4.719345605857e-04	4.772869731696e-04	4.663710628818e-04	4.549983490542e-04	4.601517729374e-04	4.351360775258e-04	4.638305970621e-04	4.861196697688e-04	4.239999117007e-04	4.828757870647e-04
24	 8	   0.218285	-0.873142	1.450762	12	113	3.210812523485e-03	7.624565213964e-05	3.218805472603e-03	3.194193835717e-03	3.203346798533e-03	3.176606250475e-03	3.201332766048e-03	3.194604004891e-03	3.207015111667e-03	3.260975880334e-03	3.191791187437e-03	3.259453929653e-03
24	 8	   0.218285	-0.654856	1.450762	12	113	9.534234315134e-03	1.153983197695e-04	9.525824032601e-03	9.509697248616e-03	9.573473868488e-03	9.532772097934e-03	9.488346727503e-03	9.507370794913e-03	9.548007469079e-03	9.601830184841e-03	9.470286531913e-03	9.584734202597e-03
24	 8	   0.218285	-0.436571	1.450762	12	113	2.075936483074e-02	1.466520203911e-04	2.075819808654e-02	2.073947952905e-02	2.078359808559e-02	2.073721802582e-02	2.074169199043e-02	2.072084792494e-02	2.075347280099e-02	2.087536295975e-02	2.067413931075e-02	2.080963960488e-02
24	 8	   0.218285	-0.218285	1.450762	12	113	2.150563166926e-02	1.327331928069e-04	2.151704723201e-02	2.147476642247e-02	2.154159514622e-02	2.150040592814e-02	2.144307940407e-02	2.150413831304e-02	2.149183920716e-02	2.156650810630e-02	2.143257446854e-02	2.158436247378e-02
24	 8	   0.218285	0.000000	1.450762	12	113	0.000000000000e+00	2.486775862465e-10	-5.322183891202e-11	-5.023806941273e-11	1.082713871748e-10	-1.143775411609e-10	-6.252781973014e-11	1.425849419066e-11	1.732909485180e-11	8.689372849126e-11	1.073491258758e-10	-1.506562968002e-10
28	 10   	0.174628	-2.444796	0.000000	0	113	0.000000000000e+00	2.310614997303e-10	-4.093053063379e-11	9.700392367108e-11	1.476589548502e-10	-4.609770923970e-11	-1.793903428971e-11	5.733342911461e-12	3.983433024924e-11	-8.558839890956e-11	-8.725106217383e-11	1.184062872657e-10
28	 10   	0.174628	-2.270168	0.000000	0	113	0.000000000000e+00	2.240192127570e-10	5.823658460607e-11	-2.916570764675e-11	-1.170335419417e-10	1.120990312442e-10	-1.539501728959e-10	3.647392279486e-11	5.522623634912e-11	-2.425204592937e-11	-2.510647830039e-11	-4.638628896798e-11
28	 10   	0.174628	-2.095540	0.000000	0	113	0.000000000000e+00	1.840636219612e-10	-8.708092291015e-13	7.361347143310e-11	5.177684117180e-11	-6.880364289802e-12	7.958844082931e-11	-1.338155412491e-11	1.558126680196e-10	-1.778650219729e-11	-4.291279123211e-12	-5.052534331708e-11
28	 10   	0.174628	-1.920912	0.000000	0	113	0.000000000000e+00	2.565203100643e-10	-4.075400022484e-12	2.659490917211e-11	-5.155827543583e-11	-4.849660921189e-11	-6.901110848878e-12	-1.449397616408e-10	1.840313112417e-10	2.570921901506e-12	-8.338936109750e-11	1.167077977831e-10
28	 10   	0.174628	-1.746283	0.000000	0	113	0.000000000000e+00	2.996113090544e-10	-1.872891932321e-10	6.596308333362e-11	-7.251528315587e-11	-1.559665947302e-10	-1.311903235191e-10	-3.200342460552e-11	-7.159767841897e-11	4.386813042253e-11	-8.951143831546e-11	9.226540522643e-11
28	 10   	0.174628	-1.571655	0.000000	0	113	0.000000000000e+00	1.910409815468e-10	-6.693543971963e-11	1.401224453790e-10	-4.114957855195e-11	5.062939027306e-11	-5.195921610760e-11	4.345681926947e-11	-3.259266512883e-12	1.044262488038e-10	-7.426107515371e-12	3.357764739458e-11
28	 10   	0.174628	-1.397027	0.000000	0	113	0.000000000000e+00	2.597617925819e-10	4.674702098112e-11	-8.066681271764e-11	-6.871620780528e-11	-4.975561878545e-11	-9.846058715749e-11	1.772831338484e-11	-1.769883835580e-10	1.038342197624e-10	-2.315806274426e-11	-1.215009059142e-10
28	 10   	0.174628	-1.222398	0.000000	0	113	0.000000000000e+00	3.630873747614e-10	2.672419823582e-10	1.202990133368e-10	-1.261880581533e-10	-3.758648095302e-11	-1.168682545252e-10	1.831895054572e-10	9.313427150400e-11	1.235362066049e-11	-5.883281178693e-11	-5.031254538309e-12
28	 10   	0.174628	-1.047770	0.000000	0	113	0.000000000000e+00	3.758944788508e-10	-1.829020319632e-11	6.097527526145e-11	4.313810224190e-11	-2.873598113989e-11	1.411176594488e-11	2.579370677727e-10	1.742357015768e-10	-2.275657016896e-10	-7.855984318363e-11	1.124926740489e-10
28	 10   	0.174628	-0.873142	0.000000	0	113	0.000000000000e+00	3.683405780549e-10	1.508694736525e-10	1.665671314684e-10	1.006632297826e-10	-1.203595233821e-10	5.389523166465e-11	-2.791306890878e-11	1.765728820358e-10	-7.148782766730e-11	1.118439647223e-10	-1.997313747971e-10
28	 10   	0.174628	-0.698513	0.000000	0	113	0.000000000000e+00	3.042317303364e-10	1.853879533068e-11	-2.436623932221e-10	-1.069586759222e-10	-4.020801725765e-11	-1.101452000249e-10	-7.094839572119e-11	8.918148029668e-11	3.356260642678e-11	-1.193273136321e-10	3.180424092300e-11
28	 10   	0.174628	-0.523885	0.000000	0	113	0.000000000000e+00	2.821856698201e-10	4.461268199382e-11	-6.896059438486e-11	-7.394173078944e-11	1.624389057714e-10	-4.470989864615e-11	8.304096093498e-11	8.684767822315e-12	-1.196335638029e-10	-1.075165547886e-11	-1.905504652493e-10
28	 10   	0.174628	-0.349257	0.000000	0	113	0.000000000000e+00	3.217151095807e-10	8.680528821119e-11	-1.081220218019e-10	-1.491732104835e-11	-8.888095833243e-11	1.272304008596e-11	7.692095562683e-11	-3.885126343746e-11	1.628955298647e-10	-1.805100053664e-10	1.836401551957e-10
28	 10   	0.174628	-0.174628	0.000000	0	113	0.000000000000e+00	2.590881643866e-10	3.846298037451e-11	1.192786352572e-10	-6.085703728961e-11	8.781989310713e-12	5.315057446346e-12	-7.199636344518e-11	3.818872483916e-11	2.017618879025e-10	1.261219425349e-10	1.001179043913e-11
28	 10   	0.174628	0.000000	0.000000	0	113	0.000000000000e+00	2.662530727953e-10	4.766720229966e-11	-1.334683694369e-10	6.959968791405e-11	7.307165219710e-11	1.151889415848e-10	-1.547940339775e-10	6.936249828864e-12	-2.561766045179e-11	2.029412909363e-11	1.374915178858e-10
28	 10   	0.174628	-2.444796	0.129558	1	113	1.706728963837e-05	5.026722850147e-05	-1.681289324507e-06	-6.889551418063e-06	1.869821689829e-05	2.989825734708e-05	2.579673360486e-05	4.304303620013e-05	2.142139883798e-05	1.335514324169e-05	3.819192333856e-05	-1.116097522437e-05
28	 10   	0.174628	-2.270168	0.129558	1	113	5.016315892419e-05	3.693855938184e-05	7.099352965743e-05	6.758638079806e-05	4.196363830731e-05	4.836905802045e-05	6.052273429205e-05	5.821384875461e-05	3.971012391642e-05	3.504744057932e-05	3.112508795310e-05	4.809975272151e-05
28	 10   	0.174628	-2.095540	0.129558	1	113	2.663191884279e-05	3.742129525878e-05	2.713176782140e-05	2.919779940403e-05	4.034508233135e-05	9.559584296013e-06	4.960664915620e-05	2.544759215023e-05	2.765753508252e-05	3.769228606161e-05	1.344258135685e-05	6.238313643253e-06
28	 10   	0.174628	-1.920912	0.129558	1	113	-2.940490064990e-05	4.890897822660e-05	-2.314750896154e-05	-3.039013787576e-05	-5.779966842857e-05	-3.268853522648e-05	-3.774571800591e-05	2.453298887707e-06	-1.834518302636e-05	-2.306337878479e-05	-5.594415714033e-05	-1.737801362538e-05
28	 10   	0.174628	-1.746283	0.129558	1	113	-7.959280748999e-05	3.074056972508e-05	-8.024917919357e-05	-6.896018686432e-05	-9.348819232159e-05	-5.627333252837e-05	-9.051561848129e-05	-7.574839097925e-05	-8.935242374486e-05	-7.765224594246e-05	-7.580103500991e-05	-8.788746697047e-05
28	 10   	0.174628	-1.571655	0.129558	1	113	-1.262773100236e-05	4.008186381405e-05	-1.196109051626e-05	1.076674737742e-05	-2.191713071460e-05	-2.395033661669e-05	1.416299373224e-06	-2.760514418525e-05	1.114335708936e-07	-8.493210007083e-06	-3.702360958244e-05	-7.621265872569e-06
28	 10   	0.174628	-1.397027	0.129558	1	113	3.540906560654e-05	4.459027315361e-05	4.444784652367e-05	2.649353759993e-05	1.241260974877e-05	4.209489419111e-05	5.861036301082e-05	3.574859171774e-05	3.616926233604e-05	5.300298646133e-05	3.900185562859e-05	6.108707352519e-06
28	 10   	0.174628	-1.222398	0.129558	1	113	-1.585873654793e-04	4.275292281027e-05	-1.747669585689e-04	-1.788864660753e-04	-1.450909282237e-04	-1.688455457116e-04	-1.476971855515e-04	-1.614893476137e-04	-1.558022038123e-04	-1.582503126098e-04	-1.261262714221e-04	-1.689184281002e-04
28	 10   	0.174628	-1.047770	0.129558	1	113	-1.482649840771e-04	3.806572561246e-05	-1.557560373736e-04	-1.311516395217e-04	-1.369772038609e-04	-1.493335048887e-04	-1.273444586538e-04	-1.753076056312e-04	-1.539889274303e-04	-1.584326123084e-04	-1.485708751102e-04	-1.457869718408e-04
28	 10   	0.174628	-0.873142	0.129558	1	113	-1.052460262044e-04	3.882485060706e-05	-1.047062336838e-04	-9.286415046960e-05	-9.549707199599e-05	-1.162390168863e-04	-8.862472989566e-05	-1.214933270301e-04	-1.180581958639e-04	-1.156856798695e-04	-1.171866957400e-04	-8.210516809369e-05
28	 10   	0.174628	-0.698513	0.129558	1	113	1.405380938148e-04	4.188017407149e-05	1.258354862763e-04	1.430948426546e-04	1.650764096883e-04	1.511718700634e-04	1.208136907822e-04	1.469784930113e-04	1.548933211658e-04	1.486469308391e-04	1.262349720582e-04	1.226349254867e-04
28	 10   	0.174628	-0.523885	0.129558	1	113	4.226528431412e-04	6.879899100940e-05	4.492978851132e-04	4.054364202975e-04	4.369141908036e-04	4.565304712791e-04	4.008452803689e-04	4.395397254392e-04	3.850209441760e-04	4.066129770147e-04	4.002366861601e-04	4.460938472693e-04
28	 10   	0.174628	-0.349257	0.129558	1	113	6.018842837173e-04	5.395772719494e-05	5.886232300061e-04	6.145965602351e-04	6.022934719656e-04	6.116116756228e-04	5.699533678406e-04	5.946662209042e-04	6.173276337739e-04	6.272886741591e-04	5.723363809359e-04	6.201456152974e-04
28	 10   	0.174628	-0.174628	0.129558	1	113	5.362681986672e-04	4.597795296692e-05	5.292471001993e-04	5.233331227418e-04	5.504608665135e-04	5.016640819462e-04	5.268134844678e-04	5.375078458506e-04	5.396918673854e-04	5.619542269673e-04	5.414040007947e-04	5.506053907758e-04
28	 10   	0.174628	0.000000	0.129558	1	113	0.000000000000e+00	2.003423486450e-10	-9.136740865161e-11	-3.050687562173e-11	2.144139494442e-11	6.526589493198e-11	4.702881565641e-11	-3.075545928535e-11	1.287993190610e-10	-3.922419558467e-11	-4.649425573593e-11	-1.100306903400e-10
28	 10   	0.174628	-2.444796	0.259115	2	113	-6.606393913824e-05	4.484339891179e-05	-8.917988455962e-05	-6.516806076026e-05	-4.538634323840e-05	-6.085037425879e-05	-6.976543706612e-05	-6.742921694590e-05	-6.574975922745e-05	-9.704774080758e-05	-5.125289417433e-05	-4.880967602617e-05
28	 10   	0.174628	-2.270168	0.259115	2	113	-6.820319168438e-06	4.593720762616e-05	-2.963717247223e-05	2.061321175603e-05	-1.680960939260e-05	-1.328362191789e-05	9.011740971318e-06	-2.883631878529e-05	8.104916841159e-06	-1.486794854743e-06	-1.797413947683e-05	2.094597081444e-06
28	 10   	0.174628	-2.095540	0.259115	2	113	-1.205645922604e-04	3.588190163891e-05	-1.069454949149e-04	-1.217269182928e-04	-1.248865106378e-04	-1.141639766826e-04	-1.386050822807e-04	-1.055744468254e-04	-1.293124883278e-04	-1.427753964082e-04	-1.149157389003e-04	-1.067398635820e-04
28	 10   	0.174628	-1.920912	0.259115	2	113	-2.837135148527e-05	3.409606088882e-05	-2.234353493469e-05	-4.999642128009e-05	-2.427297942119e-05	-3.274358980538e-05	-4.544233613569e-05	-3.621721788924e-05	-2.453486071647e-05	-1.500888000704e-05	-1.062395921295e-05	-2.252972970728e-05
28	 10   	0.174628	-1.746283	0.259115	2	113	-1.671137055898e-04	4.549912763077e-05	-1.714797057183e-04	-1.638381451274e-04	-1.946141468362e-04	-1.475133201441e-04	-1.635107734678e-04	-1.665003284225e-04	-1.430594055751e-04	-1.805744912551e-04	-1.527688912837e-04	-1.872778423403e-04
28	 10   	0.174628	-1.571655	0.259115	2	113	-1.914962612753e-04	3.125097468486e-05	-1.818312925927e-04	-2.038591971577e-04	-1.973118473574e-04	-1.837213083718e-04	-1.681149749340e-04	-1.918640829182e-04	-2.047846130030e-04	-1.912998886327e-04	-2.031439700755e-04	-1.890314348898e-04
28	 10   	0.174628	-1.397027	0.259115	2	113	-1.467377890412e-04	4.652973382145e-05	-1.460273997634e-04	-1.575833658191e-04	-1.263508721949e-04	-1.416080777278e-04	-1.342041337057e-04	-1.715775185444e-04	-1.646369170707e-04	-1.502943688153e-04	-1.580016733041e-04	-1.170935635757e-04
28	 10   	0.174628	-1.222398	0.259115	2	113	-1.698486640657e-04	2.798434773878e-05	-1.717688142400e-04	-1.709424285347e-04	-1.816894603201e-04	-1.532622514608e-04	-1.626869338903e-04	-1.609070459543e-04	-1.766238610398e-04	-1.709586927649e-04	-1.874478524154e-04	-1.621993002312e-04
28	 10   	0.174628	-1.047770	0.259115	2	113	-2.430687495496e-04	5.796672205649e-05	-2.332446975343e-04	-2.253797995674e-04	-2.337471575683e-04	-2.601401743761e-04	-2.566474527385e-04	-2.609665363842e-04	-2.446245688710e-04	-2.708551162664e-04	-1.976553234628e-04	-2.474266748264e-04
28	 10   	0.174628	-0.873142	0.259115	2	113	-1.964550214994e-04	5.732274828115e-05	-1.903391625774e-04	-2.034158027604e-04	-1.513815717116e-04	-2.034959443702e-04	-2.090413986516e-04	-1.952785898954e-04	-1.999116651631e-04	-1.741015241301e-04	-2.292871027432e-04	-2.082974535585e-04
28	 10   	0.174628	-0.698513	0.259115	2	113	2.718431724767e-04	5.350366224664e-05	2.980665593926e-04	2.413708223407e-04	2.884439727749e-04	2.706423107857e-04	2.792012860484e-04	2.914890929409e-04	2.688765974712e-04	2.829029950363e-04	2.490289692839e-04	2.484091192470e-04
28	 10   	0.174628	-0.523885	0.259115	2	113	7.821037122985e-04	6.519348452493e-05	8.010582910144e-04	7.629143996946e-04	8.150097705882e-04	7.523983566333e-04	7.680761142952e-04	7.547136565301e-04	7.926277004814e-04	7.976215307653e-04	7.640302837619e-04	8.125870122396e-04
28	 10   	0.174628	-0.349257	0.259115	2	113	1.283387192631e-03	5.991808109981e-05	1.261561914547e-03	1.296309672206e-03	1.310988754808e-03	1.273279878328e-03	1.302764856534e-03	1.287195472708e-03	1.283298054722e-03	1.311109649880e-03	1.254582659896e-03	1.252781004140e-03
28	 10   	0.174628	-0.174628	0.259115	2	113	1.152119839588e-03	5.123221438630e-05	1.153740889470e-03	1.140248077612e-03	1.157509136482e-03	1.127691712858e-03	1.165929543321e-03	1.146203393065e-03	1.159420584462e-03	1.189021324941e-03	1.123830677094e-03	1.157603049871e-03
28	 10   	0.174628	0.000000	0.259115	2	113	0.000000000000e+00	3.686883999292e-10	-1.399358367912e-10	7.096423652787e-11	3.772062907911e-11	1.881430621965e-10	-2.608360145723e-11	1.977317400199e-10	-2.143919052392e-12	1.205482486777e-10	9.515629058233e-11	-2.073842014862e-10
28	 10   	0.174628	-2.444796	0.388673	3	113	-3.161642952708e-05	4.471292844716e-05	-3.491842283008e-05	-2.433082016777e-05	-1.341422021548e-05	-4.201594857120e-05	-5.811719263350e-05	-2.579865609615e-05	-4.530776493062e-05	-9.837914165447e-07	-4.157360097854e-05	-2.970388175628e-05
28	 10   	0.174628	-2.270168	0.388673	3	113	1.164223569005e-05	2.823206949709e-05	3.158619419355e-06	1.046518047632e-05	6.849069892000e-06	9.309048920581e-06	3.429151135859e-05	-4.413843701367e-06	1.035188592316e-05	1.212825313616e-05	2.209451089722e-05	1.218811624939e-05
28	 10   	0.174628	-2.095540	0.388673	3	113	1.670994058026e-06	3.260484457597e-05	-1.866320187216e-05	8.926540193534e-06	8.329010695823e-06	-2.193549802956e-06	6.123442049639e-06	-3.089670656483e-06	-1.526648476852e-05	2.032423480231e-05	1.204011452603e-05	1.795010770973e-07
28	 10   	0.174628	-1.920912	0.388673	3	113	-8.778814980768e-05	3.983442631550e-05	-1.043131907808e-04	-9.553463250823e-05	-7.396192797843e-05	-9.194423584001e-05	-9.410385329273e-05	-7.394752710419e-05	-6.668396519153e-05	-9.062758285421e-05	-7.507958590911e-05	-1.116850024062e-04
28	 10   	0.174628	-1.746283	0.388673	3	113	-1.796807762003e-04	4.773075052419e-05	-1.952274987700e-04	-1.962870048269e-04	-1.679880883985e-04	-1.759292839681e-04	-1.841021309980e-04	-1.682518973568e-04	-1.480343019797e-04	-2.038032590394e-04	-1.928825537652e-04	-1.643017400702e-04
28	 10   	0.174628	-1.571655	0.388673	3	113	-1.808432565231e-04	3.630815842034e-05	-1.808151209901e-04	-1.832801762972e-04	-1.859644973533e-04	-1.815713883554e-04	-1.564129287824e-04	-1.623260230141e-04	-2.040639447385e-04	-1.877749548430e-04	-1.777478774233e-04	-1.884756492036e-04
28	 10   	0.174628	-1.397027	0.388673	3	113	-2.675643076192e-04	4.610408988292e-05	-2.530808077469e-04	-2.595219573692e-04	-2.787184582658e-04	-2.590289506833e-04	-2.611249394600e-04	-2.526326999607e-04	-3.069400762311e-04	-2.678902966364e-04	-2.813186491627e-04	-2.553862393997e-04
28	 10   	0.174628	-1.222398	0.388673	3	113	-3.860291844215e-04	5.616344741755e-05	-3.808345698463e-04	-3.726386804243e-04	-4.146594454764e-04	-4.008333476803e-04	-3.588151824373e-04	-3.950528488776e-04	-3.941872506355e-04	-3.501115971036e-04	-3.854479559717e-04	-4.077109732549e-04
28	 10   	0.174628	-1.047770	0.388673	3	113	-2.656455082397e-04	5.717424539690e-05	-2.682764011353e-04	-2.698499416871e-04	-2.464347142163e-04	-2.777783911576e-04	-2.247925271674e-04	-2.607178576663e-04	-3.053467623732e-04	-2.727916540707e-04	-2.745599181521e-04	-2.559069138383e-04
28	 10   	0.174628	-0.873142	0.388673	3	113	-3.978872834381e-05	5.055912541617e-05	-7.060789217077e-05	-5.863272293737e-05	-5.319848994745e-05	-3.742397367549e-05	-3.628135170157e-05	-2.939886308783e-05	-2.196337115230e-05	-1.198995272737e-05	-5.426238418338e-05	-2.412827550396e-05
28	 10   	0.174628	-0.698513	0.388673	3	113	5.052460507893e-04	6.933444805150e-05	5.515251572346e-04	4.816456818719e-04	5.309733425153e-04	5.027759611462e-04	4.984053169209e-04	4.767229446457e-04	5.146321285333e-04	5.272935502590e-04	4.730321591925e-04	4.954542584842e-04
28	 10   	0.174628	-0.523885	0.388673	3	113	1.387260082706e-03	7.300870715810e-05	1.415666784922e-03	1.348528099082e-03	1.378529100836e-03	1.385260511037e-03	1.390184865216e-03	1.383573045710e-03	1.418760396776e-03	1.421995266277e-03	1.342849556318e-03	1.387253199055e-03
28	 10   	0.174628	-0.349257	0.388673	3	113	2.405272039634e-03	5.604218199509e-05	2.389903574293e-03	2.415538460268e-03	2.444134958031e-03	2.411159183465e-03	2.388770075482e-03	2.388268410382e-03	2.406941129522e-03	2.410650301131e-03	2.373077043836e-03	2.424277253598e-03
28	 10   	0.174628	-0.174628	0.388673	3	113	1.812550971853e-03	6.661373835014e-05	1.815447927808e-03	1.799174825715e-03	1.811066835203e-03	1.792614843935e-03	1.779255405673e-03	1.814016537186e-03	1.826725013427e-03	1.852289174331e-03	1.786215901303e-03	1.848703249658e-03
28	 10   	0.174628	0.000000	0.388673	3	113	0.000000000000e+00	2.417614983718e-10	-5.566646011123e-11	-2.324834675740e-11	5.000448601010e-11	1.843519130573e-10	1.046562168573e-10	7.632075149085e-11	1.068977919660e-10	9.146617952639e-12	6.073750449801e-11	7.473419413404e-12
28	 10   	0.174628	-2.444796	0.518231	4	113	-5.423504150925e-06	5.012666235976e-05	-8.697761297345e-06	-2.106350459007e-05	5.976759901324e-06	9.574822974383e-06	2.461210513585e-06	-1.206436855480e-05	-3.320673513061e-05	3.042343380161e-05	-4.132699826233e-06	-2.350619786687e-05
28	 10   	0.174628	-2.270168	0.518231	4	113	-4.216166670068e-05	2.946767167235e-05	-5.004338505852e-05	-4.923985872750e-05	-2.336687477510e-05	-4.385224748329e-05	-3.263861002286e-05	-3.702708959229e-05	-4.690473456672e-05	-2.953519975628e-05	-5.435419666269e-05	-5.465446605174e-05
28	 10   	0.174628	-2.095540	0.518231	4	113	7.341325074185e-05	5.579180296910e-05	4.855611228746e-05	7.062176791215e-05	1.120063928260e-04	7.890870364307e-05	4.185439514919e-05	6.600503170985e-05	7.207371599848e-05	8.678934319006e-05	6.432346862547e-05	9.299357173576e-05
28	 10   	0.174628	-1.920912	0.518231	4	113	-1.230267074126e-04	4.556527365119e-05	-1.404573450303e-04	-1.358977997308e-04	-8.558701773368e-05	-1.352862435524e-04	-1.265471756380e-04	-1.348831652377e-04	-1.179863298049e-04	-1.280688903252e-04	-1.047842352411e-04	-1.207688675483e-04
28	 10   	0.174628	-1.746283	0.518231	4	113	-9.910071875949e-05	3.590472850667e-05	-1.002706747579e-04	-8.990723750809e-05	-8.605828832562e-05	-9.739929527595e-05	-1.023332585129e-04	-8.258230468112e-05	-9.298350044125e-05	-1.112524492232e-04	-1.284923572351e-04	-9.972782170078e-05
28	 10   	0.174628	-1.571655	0.518231	4	113	-2.435345071246e-04	4.634667528658e-05	-2.411404113543e-04	-2.711560469034e-04	-2.390611477951e-04	-2.635034160338e-04	-2.472062071988e-04	-2.215221407061e-04	-2.324191491320e-04	-2.328588178287e-04	-2.623267945729e-04	-2.241509355218e-04
28	 10   	0.174628	-1.397027	0.518231	4	113	-2.551497930106e-04	3.347636701557e-05	-2.481933683231e-04	-2.781420889574e-04	-2.474205552816e-04	-2.485345991605e-04	-2.557546385393e-04	-2.611921416034e-04	-2.450211322206e-04	-2.423805034402e-04	-2.502949364467e-04	-2.745639706723e-04
28	 10   	0.174628	-1.222398	0.518231	4	113	-3.287823484946e-04	3.477331365494e-05	-3.431487682338e-04	-3.382051040049e-04	-3.473360485944e-04	-3.177247829887e-04	-3.220155069009e-04	-3.224122509171e-04	-3.131666684837e-04	-3.184615862581e-04	-3.441669049954e-04	-3.211858625175e-04
28	 10   	0.174628	-1.047770	0.518231	4	113	-3.196693904757e-04	4.856863362887e-05	-2.958562786673e-04	-3.154560026132e-04	-3.322830846437e-04	-3.184296707421e-04	-3.192576768144e-04	-3.451884005354e-04	-3.036592736070e-04	-2.972510987220e-04	-3.470512815336e-04	-3.222611361150e-04
28	 10   	0.174628	-0.873142	0.518231	4	113	5.950641620991e-05	5.179473887184e-05	3.846324305559e-05	4.845426699923e-05	8.288572014333e-05	7.534246596409e-05	6.147578763939e-05	3.632041023079e-05	6.906711440905e-05	7.478051235755e-05	3.148999082593e-05	7.678464789948e-05
28	 10   	0.174628	-0.698513	0.518231	4	113	8.794715668695e-04	5.764718367112e-05	8.858018294397e-04	8.824133683295e-04	9.072809262511e-04	8.773698519667e-04	8.581719316435e-04	8.677249585800e-04	8.523585398082e-04	9.159231931448e-04	8.571444460271e-04	8.905266260538e-04
28	 10   	0.174628	-0.523885	0.518231	4	113	2.241823840074e-03	1.066455673014e-04	2.258994302872e-03	2.226958689796e-03	2.273310765207e-03	2.229527233731e-03	2.260804304687e-03	2.197980515320e-03	2.200656658633e-03	2.323417034094e-03	2.200258668558e-03	2.246330223965e-03
28	 10   	0.174628	-0.349257	0.518231	4	113	3.501941025619e-03	1.045037562515e-04	3.539614621966e-03	3.501715174479e-03	3.558702786919e-03	3.458800617522e-03	3.489036044096e-03	3.461308171214e-03	3.513400438774e-03	3.550262487226e-03	3.450326011458e-03	3.496243901290e-03
28	 10   	0.174628	-0.174628	0.518231	4	113	2.907458741844e-03	9.533960441570e-05	2.939862300939e-03	2.890107172912e-03	2.954860152747e-03	2.877971594622e-03	2.916071868979e-03	2.883748883261e-03	2.876725574402e-03	2.952316705810e-03	2.855065163550e-03	2.927858003663e-03
28	 10   	0.174628	0.000000	0.518231	4	113	0.000000000000e+00	4.063851274903e-10	1.131314233734e-10	-1.782667029155e-10	-1.514274370595e-10	3.283826067506e-12	-4.264343736661e-11	1.946640382662e-10	1.770025979531e-10	2.162244299153e-10	-1.065058605601e-10	-8.502784791987e-11
28	 10   	0.174628	-2.444796	0.777346	6	113	-7.259496138878e-05	5.378941426088e-05	-5.641152815107e-05	-3.024346303853e-05	-7.768268761130e-05	-8.436921296494e-05	-7.917503493219e-05	-8.121945376994e-05	-8.533490389893e-05	-5.262309996082e-05	-9.669734920642e-05	-8.219288036270e-05
28	 10   	0.174628	-2.270168	0.777346	6	113	-8.179596273662e-05	4.353862031783e-05	-8.916825438959e-05	-7.384467820669e-05	-9.328509127028e-05	-7.571110970662e-05	-1.011665823956e-04	-1.021081773606e-04	-5.445118230676e-05	-8.906381555266e-05	-6.044650824535e-05	-7.871423226946e-05
28	 10   	0.174628	-2.095540	0.777346	6	113	-6.331856081371e-05	5.832686742244e-05	-6.437938677621e-05	-6.299141863076e-05	-2.901670398009e-05	-5.133281529228e-05	-5.480201089990e-05	-9.228126496526e-05	-1.061691816510e-04	-5.937189591158e-05	-5.960103088990e-05	-5.323990205094e-05
28	 10   	0.174628	-1.920912	0.777346	6	113	-1.228616484383e-04	3.011621508566e-05	-1.141947304079e-04	-1.276754569982e-04	-1.379770856336e-04	-1.265188108782e-04	-1.224759870757e-04	-1.017631666120e-04	-1.149666676304e-04	-1.308482437008e-04	-1.357737940497e-04	-1.164225328101e-04
28	 10   	0.174628	-1.746283	0.777346	6	113	-7.558945871404e-05	4.607219230679e-05	-4.118457308102e-05	-7.552424956617e-05	-7.759089279112e-05	-8.869883838081e-05	-6.514540957463e-05	-5.746052598807e-05	-8.633118408376e-05	-9.430425852985e-05	-9.449553694063e-05	-7.515911254357e-05
28	 10   	0.174628	-1.571655	0.777346	6	113	-2.847855945205e-04	2.706392767046e-05	-2.861396499204e-04	-2.864398865218e-04	-2.776591825005e-04	-2.937143809506e-04	-2.965712037292e-04	-2.744855009535e-04	-2.757893215470e-04	-2.691511968323e-04	-2.900315757836e-04	-2.978740480888e-04
28	 10   	0.174628	-1.397027	0.777346	6	113	-4.662194645905e-04	4.840557990684e-05	-4.614042549838e-04	-4.497262657471e-04	-4.716189236118e-04	-4.750722760006e-04	-4.765993025746e-04	-4.958975552257e-04	-4.558778222328e-04	-4.410233587453e-04	-4.869353133491e-04	-4.480395809631e-04
28	 10   	0.174628	-1.222398	0.777346	6	113	-4.381722754939e-04	3.017519443552e-05	-4.406645808409e-04	-4.372454408453e-04	-4.307316612298e-04	-4.185083861019e-04	-4.325162178952e-04	-4.430998260174e-04	-4.556533582735e-04	-4.296027866763e-04	-4.535253473016e-04	-4.401751546608e-04
28	 10   	0.174628	-1.047770	0.777346	6	113	-2.905727017892e-04	7.487068685994e-05	-2.637166470466e-04	-3.092598073291e-04	-2.387643306879e-04	-2.975772903832e-04	-3.065532523535e-04	-3.091412985607e-04	-2.928685199924e-04	-2.623014150592e-04	-3.318319490695e-04	-2.937125012250e-04
28	 10   	0.174628	-0.873142	0.777346	6	113	4.713574892960e-04	3.842359779635e-05	4.620006296688e-04	4.601185385632e-04	4.990646756811e-04	4.584979379039e-04	4.620655503084e-04	4.793360927680e-04	4.668288256527e-04	4.922574698590e-04	4.702458111894e-04	4.631593539034e-04
28	 10   	0.174628	-0.698513	0.777346	6	113	1.991239504017e-03	1.025086593723e-04	2.000699112896e-03	1.982030277284e-03	2.038587714570e-03	1.944026511158e-03	1.975412455717e-03	1.947368340524e-03	2.017031124819e-03	2.059166766061e-03	1.962177490888e-03	1.985895236398e-03
28	 10   	0.174628	-0.523885	0.777346	6	113	4.410119370177e-03	1.059072723057e-04	4.431956524436e-03	4.368110266727e-03	4.438268117517e-03	4.406489100443e-03	4.435575451409e-03	4.410442334179e-03	4.364763140346e-03	4.454996780608e-03	4.342185548639e-03	4.448406432369e-03
28	 10   	0.174628	-0.349257	0.777346	6	113	6.529722581421e-03	1.279230403083e-04	6.550998884107e-03	6.505080127179e-03	6.576661437187e-03	6.515124785755e-03	6.499132448173e-03	6.494474599899e-03	6.547171796118e-03	6.611622634104e-03	6.445639994366e-03	6.551319101851e-03
28	 10   	0.174628	-0.174628	0.777346	6	113	5.373015168691e-03	1.065623831322e-04	5.436721287223e-03	5.334623116334e-03	5.423101125057e-03	5.364076529330e-03	5.367819521428e-03	5.349882436936e-03	5.336711548452e-03	5.397272316878e-03	5.320668390067e-03	5.399275408071e-03
28	 10   	0.174628	0.000000	0.777346	6	113	0.000000000000e+00	2.390283376376e-10	-8.246061910354e-12	-4.782917356105e-11	6.342126206271e-11	1.223041289583e-11	-4.994745711462e-11	1.830796498278e-10	8.593713639735e-11	1.267815280686e-10	-2.241229431892e-11	6.352200452743e-11
28	 10   	0.174628	-2.444796	1.036462	8	113	4.694603172468e-05	4.153108942848e-05	2.232343675393e-05	5.826603513597e-05	2.639235611519e-05	6.772544755253e-05	4.758656779212e-05	5.794750339393e-05	3.863195518484e-05	5.190247126528e-05	3.680927131397e-05	6.187527704772e-05
28	 10   	0.174628	-2.270168	1.036462	8	113	4.650247741937e-05	4.306545191524e-05	4.237586119316e-05	7.271168836895e-05	4.729988267304e-05	2.563805024214e-05	5.960754720351e-05	5.565936496258e-05	5.796832463454e-05	3.701233095067e-05	4.618254939910e-05	2.056917166341e-05
28	 10   	0.174628	-2.095540	1.036462	8	113	-2.795981535253e-05	5.011766600874e-05	-1.610380721659e-05	-4.200475853047e-05	-1.447255138126e-05	-1.867655262828e-05	-8.185391155222e-06	-4.965446557790e-05	-3.162622239388e-05	-2.016304617277e-05	-1.386642617000e-05	-6.484492657821e-05
28	 10   	0.174628	-1.920912	1.036462	8	113	-1.475866121804e-04	3.249794860301e-05	-1.574024695248e-04	-1.438779697304e-04	-1.709703868888e-04	-1.480403379558e-04	-1.498328283846e-04	-1.522601615895e-04	-1.371950738173e-04	-1.267938302423e-04	-1.503764619681e-04	-1.391165945743e-04
28	 10   	0.174628	-1.746283	1.036462	8	113	-2.196812092669e-04	2.421594454870e-05	-2.103949933472e-04	-2.248461178822e-04	-2.115977011454e-04	-2.110218652000e-04	-2.141278799670e-04	-2.255155435739e-04	-2.193026367567e-04	-2.297386746656e-04	-2.362036081719e-04	-2.140630735333e-04
28	 10   	0.174628	-1.571655	1.036462	8	113	-3.956999124463e-04	4.248151916288e-05	-3.874876505355e-04	-3.945033258013e-04	-3.839920888660e-04	-3.994068426149e-04	-3.771486633088e-04	-4.120763231133e-04	-4.082344368303e-04	-3.696230258378e-04	-4.145173467506e-04	-4.100094196071e-04
28	 10   	0.174628	-1.397027	1.036462	8	113	-4.161296191718e-04	4.369124533299e-05	-4.139177759697e-04	-4.078491310471e-04	-4.233279986575e-04	-4.064793336160e-04	-4.320162406450e-04	-3.815389467660e-04	-4.222467271204e-04	-4.168236647836e-04	-4.416449861019e-04	-4.154513860071e-04
28	 10   	0.174628	-1.222398	1.036462	8	113	-3.909820780860e-04	6.303335828615e-05	-3.705677373538e-04	-4.117866387143e-04	-3.917117982009e-04	-3.667728273984e-04	-3.968688439216e-04	-4.239357351036e-04	-3.893984806252e-04	-3.520528576803e-04	-4.195467898505e-04	-3.871790771097e-04
28	 10   	0.174628	-1.047770	1.036462	8	113	-1.226876863114e-04	5.507260837006e-05	-9.778261278266e-05	-1.305810477897e-04	-1.172572024049e-04	-1.471890103602e-04	-1.107643326944e-04	-1.376273323679e-04	-1.362221932777e-04	-1.035366074366e-04	-1.504955956771e-04	-9.542092967761e-05
28	 10   	0.174628	-0.873142	1.036462	8	113	1.049338851088e-03	8.700216485818e-05	1.085397450304e-03	1.024256211649e-03	1.038274407999e-03	1.046869207926e-03	1.038251211984e-03	1.051944718348e-03	1.045020291197e-03	1.086270882475e-03	9.859119363254e-04	1.091192194727e-03
28	 10   	0.174628	-0.698513	1.036462	8	113	3.509078072021e-03	1.160232247655e-04	3.544775689448e-03	3.467431291266e-03	3.583120628347e-03	3.494741855113e-03	3.463051458903e-03	3.455517144382e-03	3.504120722427e-03	3.541116940627e-03	3.489226212554e-03	3.547678772161e-03
28	 10   	0.174628	-0.523885	1.036462	8	113	7.169294611322e-03	1.900016389371e-04	7.225911986007e-03	7.147523074830e-03	7.218832837499e-03	7.111174160611e-03	7.128935864209e-03	7.154146863632e-03	7.136378152096e-03	7.299939904906e-03	7.055358506125e-03	7.214744756988e-03
28	 10   	0.174628	-0.349257	1.036462	8	113	1.029557112343e-02	1.693129079763e-04	1.034200698580e-02	1.024803459111e-02	1.039122564988e-02	1.030246540391e-02	1.020773565316e-02	1.022508959747e-02	1.029520590280e-02	1.036680207255e-02	1.024428271676e-02	1.033286264972e-02
28	 10   	0.174628	-0.174628	1.036462	8	113	8.739476547443e-03	1.177585650214e-04	8.773337950882e-03	8.720450007710e-03	8.734685106511e-03	8.688464490997e-03	8.707738982421e-03	8.766735879957e-03	8.703625334021e-03	8.834500937457e-03	8.712284034700e-03	8.752942747461e-03
28	 10   	0.174628	0.000000	1.036462	8	113	0.000000000000e+00	3.576807466624e-10	-1.719556353613e-10	5.333776472128e-11	2.137163015738e-10	-6.024226160273e-11	1.804424529552e-10	6.143621897272e-12	4.759777152279e-11	-1.040910148476e-10	-1.459193150066e-10	9.611181084422e-11
28	 10   	0.174628	-2.444796	1.295577	10	113	7.122071927376e-05	5.673155521864e-05	7.792187161229e-05	3.038951226180e-05	6.961848324065e-05	9.443792157740e-05	7.398118070529e-05	5.844525859264e-05	1.042096316132e-04	7.771885778446e-05	5.102420873032e-05	7.446026948497e-05
28	 10   	0.174628	-2.270168	1.295577	10	113	-7.822526585469e-05	3.764491307226e-05	-7.435854582702e-05	-9.396196636500e-05	-7.774739361196e-05	-8.331811723823e-05	-7.750796039042e-05	-7.164760487210e-05	-1.001327752468e-04	-6.121145481735e-05	-8.774286384158e-05	-5.462398212517e-05
28	 10   	0.174628	-2.095540	1.295577	10	113	-1.017524476775e-04	2.075799271392e-05	-1.105109309576e-04	-9.600014659225e-05	-9.720703390479e-05	-1.068791234576e-04	-1.049818506106e-04	-1.038499024320e-04	-9.783159731609e-05	-9.947699798957e-05	-8.742904095641e-05	-1.133578583699e-04
28	 10   	0.174628	-1.920912	1.295577	10	113	-2.390443011600e-04	3.046441092157e-05	-2.328287241285e-04	-2.477739863832e-04	-2.460159256319e-04	-2.424764370956e-04	-2.344250396140e-04	-2.575202333775e-04	-2.501914126321e-04	-2.276619554154e-04	-2.267425322471e-04	-2.248067723678e-04
28	 10   	0.174628	-1.746283	1.295577	10	113	-2.544336568951e-04	5.206888931236e-05	-2.360900996468e-04	-2.456181393669e-04	-2.421841376637e-04	-2.389443464014e-04	-2.734173396146e-04	-2.287371602837e-04	-2.757382652362e-04	-2.783270582644e-04	-2.761083806347e-04	-2.491716376854e-04
28	 10   	0.174628	-1.571655	1.295577	10	113	-4.041125585291e-04	3.261688454613e-05	-4.159452309952e-04	-3.941544206639e-04	-4.041783237950e-04	-4.149645148459e-04	-3.914909954877e-04	-4.000189508201e-04	-4.068929946273e-04	-3.842594130385e-04	-4.057189440894e-04	-4.235018015518e-04
28	 10   	0.174628	-1.397027	1.295577	10	113	-4.898104624676e-04	2.090954857730e-05	-4.897604115002e-04	-4.999047355933e-04	-4.893381625659e-04	-4.942742668061e-04	-4.921288328740e-04	-4.920394443268e-04	-4.922465282769e-04	-4.942680721001e-04	-4.717317388250e-04	-4.824124323542e-04
28	 10   	0.174628	-1.222398	1.295577	10	113	-4.352347272441e-04	5.058787190666e-05	-4.473066046059e-04	-4.627887810800e-04	-4.135444193246e-04	-4.511528281554e-04	-4.432589772397e-04	-4.309564793056e-04	-4.446104685373e-04	-4.008182927753e-04	-4.359071764895e-04	-4.220032487802e-04
28	 10   	0.174628	-1.047770	1.295577	10	113	9.891861177032e-05	8.116462574146e-05	1.266219636133e-04	7.405262198018e-05	1.441364911021e-04	8.366584873402e-05	5.275400999684e-05	1.091943503368e-04	1.008226136080e-04	1.130104396193e-04	6.125836536602e-05	1.236694058923e-04
28	 10   	0.174628	-0.873142	1.295577	10	113	1.843365784159e-03	8.679784146632e-05	1.850405048120e-03	1.833752421786e-03	1.887913996551e-03	1.806100581082e-03	1.853342471731e-03	1.825298867324e-03	1.797937399276e-03	1.900023889640e-03	1.834186292962e-03	1.844696867399e-03
28	 10   	0.174628	-0.698513	1.295577	10	113	5.273161710053e-03	1.724069239766e-04	5.323297623754e-03	5.228063658748e-03	5.299730711820e-03	5.267243626311e-03	5.248511460281e-03	5.251328423124e-03	5.253377668207e-03	5.404331074705e-03	5.162201993738e-03	5.293530859738e-03
28	 10   	0.174628	-0.523885	1.295577	10	113	1.044145733660e-02	1.516673096338e-04	1.045437584472e-02	1.045324322936e-02	1.052059594387e-02	1.036990568389e-02	1.038102050171e-02	1.040616137632e-02	1.041715556580e-02	1.053405001717e-02	1.040272678918e-02	1.047533840645e-02
28	 10   	0.174628	-0.349257	1.295577	10	113	1.514874738452e-02	2.869151137238e-04	1.517703929177e-02	1.504784988760e-02	1.519615776495e-02	1.515809470185e-02	1.509689329610e-02	1.508089178117e-02	1.514676682538e-02	1.536423827517e-02	1.498418770017e-02	1.523535430855e-02
28	 10   	0.174628	-0.174628	1.295577	10	113	1.289774507552e-02	1.338192280080e-04	1.291942992573e-02	1.286785236248e-02	1.296460303030e-02	1.289052431731e-02	1.287920358815e-02	1.285468391131e-02	1.284744800771e-02	1.299209136453e-02	1.284903180473e-02	1.291258244257e-02
28	 10   	0.174628	0.000000	1.295577	10	113	0.000000000000e+00	2.828294854977e-10	-1.344662094048e-10	-6.641356488828e-12	-1.551955697704e-11	2.111590687020e-11	1.156140833247e-11	2.074386098033e-10	-9.587113456928e-12	2.075133123612e-11	1.319565067317e-10	1.372759792421e-10
28	 10   	0.174628	-2.444796	1.554693	12	113	3.254696952936e-05	6.111674116523e-05	6.108041609118e-05	1.659944320119e-05	5.464946391966e-05	3.890699722986e-05	2.452890584304e-05	6.790043738177e-05	7.843405057923e-06	3.536331516382e-05	8.727492311880e-06	9.869813314023e-06
28	 10   	0.174628	-2.270168	1.554693	12	113	-1.083601044571e-05	3.348781188632e-05	3.817080128068e-06	-5.863728224385e-06	-6.481243921121e-06	-7.312292385749e-06	-2.442978722211e-05	-1.174495139848e-05	-1.343080168772e-05	9.308420109945e-06	-2.116944764898e-05	-3.105334791887e-05
28	 10   	0.174628	-2.095540	1.554693	12	113	-1.326871519566e-04	3.531369840639e-05	-1.279807289990e-04	-1.402509308703e-04	-1.158942876381e-04	-1.514816694150e-04	-1.480410490939e-04	-1.342536558213e-04	-1.344365470690e-04	-1.091089064548e-04	-1.289842609612e-04	-1.364394876246e-04
28	 10   	0.174628	-1.920912	1.554693	12	113	-2.434132805566e-04	4.881509593741e-05	-2.597180788521e-04	-2.427729728130e-04	-2.570804290062e-04	-2.606539080664e-04	-2.609365598642e-04	-2.310684957081e-04	-2.419218497996e-04	-2.023912087634e-04	-2.402820712225e-04	-2.373072373416e-04
28	 10   	0.174628	-1.746283	1.554693	12	113	-3.348521493809e-04	3.902364474618e-05	-3.394942174023e-04	-3.178605329826e-04	-3.368398520832e-04	-3.433184377023e-04	-3.225761869692e-04	-3.535033970320e-04	-3.556696504297e-04	-3.118908631196e-04	-3.296669076918e-04	-3.377014485971e-04
28	 10   	0.174628	-1.571655	1.554693	12	113	-4.588512321167e-04	2.834160015349e-05	-4.532332823453e-04	-4.662669854885e-04	-4.355597042245e-04	-4.601350014586e-04	-4.499885770642e-04	-4.680892834023e-04	-4.598529733642e-04	-4.626174240515e-04	-4.722320429727e-04	-4.605370471588e-04
28	 10   	0.174628	-1.397027	1.554693	12	113	-4.356253327972e-04	5.331034520495e-05	-4.551923148804e-04	-4.540889504492e-04	-4.347221442996e-04	-4.515461197670e-04	-4.306261424819e-04	-4.634384987093e-04	-4.136560861487e-04	-4.106471605538e-04	-4.313517956790e-04	-4.109841084569e-04
28	 10   	0.174628	-1.222398	1.554693	12	113	-3.468247100179e-04	6.273708795687e-05	-3.233955104529e-04	-3.425511245113e-04	-3.247515393861e-04	-3.895957163018e-04	-3.481082887861e-04	-3.499537534680e-04	-3.601718148400e-04	-3.421091367934e-04	-3.733462408849e-04	-3.142639788021e-04
28	 10   	0.174628	-1.047770	1.554693	12	113	5.859570099204e-04	1.072288106095e-04	6.321877231299e-04	5.636068158784e-04	6.375614707730e-04	5.665007647161e-04	5.764897639295e-04	5.230218092854e-04	5.904277914306e-04	6.383558584894e-04	5.447250960665e-04	5.866930092343e-04
28	 10   	0.174628	-0.873142	1.554693	12	113	2.683579242952e-03	1.121338453907e-04	2.697830451062e-03	2.675960565580e-03	2.737643337040e-03	2.672728210407e-03	2.636497774145e-03	2.696393141661e-03	2.665666814698e-03	2.749269147161e-03	2.611915216987e-03	2.691887770253e-03
28	 10   	0.174628	-0.698513	1.554693	12	113	7.586397539411e-03	1.765229224553e-04	7.633097536573e-03	7.544483208248e-03	7.629239030229e-03	7.515515359291e-03	7.605831566979e-03	7.508060702927e-03	7.568662733067e-03	7.699550444927e-03	7.516712594951e-03	7.642822217361e-03
28	 10   	0.174628	-0.523885	1.554693	12	113	1.416323821252e-02	2.124882115769e-04	1.423860390449e-02	1.411840790676e-02	1.422524576873e-02	1.412173485360e-02	1.409084270896e-02	1.417953838565e-02	1.412165874064e-02	1.427715432499e-02	1.402957485546e-02	1.422962067440e-02
28	 10   	0.174628	-0.349257	1.554693	12	113	2.116463874836e-02	2.658920918434e-04	2.122567249104e-02	2.106798627453e-02	2.127188681233e-02	2.109143933918e-02	2.119159639585e-02	2.103573806069e-02	2.115953347392e-02	2.131280267248e-02	2.105198845243e-02	2.123774350307e-02
28	 10   	0.174628	-0.174628	1.554693	12	113	1.780820558527e-02	2.123519247889e-04	1.785169850286e-02	1.778138097945e-02	1.787312386745e-02	1.778165343967e-02	1.772260139737e-02	1.777912136540e-02	1.780698629282e-02	1.795566543330e-02	1.767984844227e-02	1.784997613083e-02
28	 10   	0.174628	0.000000	1.554693	12	113	0.000000000000e+00	3.132726504791e-10	1.060473187410e-10	3.837953644830e-11	-2.057084291738e-12	-3.521958248208e-11	8.912588205461e-12	-1.378099548085e-10	-9.299208887351e-11	8.545467727003e-11	-1.858415577823e-11	2.680113750533e-10
36	 12   	0.145524	-2.619425	0.000000	0	113	0.000000000000e+00	2.801418216454e-10	7.652560944615e-11	-6.596627625343e-11	1.058453259792e-11	1.005585566601e-11	-5.315175637878e-11	-1.021042041612e-10	-2.014593532345e-10	5.979176080064e-11	2.998743490366e-11	1.677998126413e-10
36	 12   	0.145524	-2.473901	0.000000	0	113	0.000000000000e+00	1.966512829549e-10	-8.445868749293e-11	-3.159148614015e-11	3.896447357376e-11	1.122997060785e-10	1.958272518981e-11	-1.868481787200e-11	1.161699639348e-10	1.602859236106e-11	5.939852221477e-11	-8.642314847539e-11
36	 12   	0.145524	-2.328378	0.000000	0	113	0.000000000000e+00	2.739035271801e-10	9.037398996945e-12	-9.758575853536e-11	-4.685977010833e-11	8.781474366178e-11	8.799450190630e-11	-8.164154383613e-11	-6.354125880848e-11	-1.179341704029e-10	1.974937248965e-10	4.184657171886e-11
36	 12   	0.145524	-2.182854	0.000000	0	113	0.000000000000e+00	3.192950590640e-10	-1.838470584120e-10	1.218765021591e-10	-4.763763946047e-13	-9.502349946116e-11	3.011951750166e-12	1.892530012950e-10	-1.591246828338e-10	4.450384667072e-11	3.017114557579e-12	-7.102063635108e-11
36	 12   	0.145524	-2.037330	0.000000	0	113	0.000000000000e+00	2.216020521540e-10	5.124610659889e-11	8.777880794139e-11	9.269971766298e-11	-1.043704254797e-10	-4.908383079599e-12	-2.165438528611e-11	-7.608870110575e-11	3.269455883384e-11	-1.428279415334e-10	5.529511299875e-11
36	 12   	0.145524	-1.891807	0.000000	0	113	0.000000000000e+00	2.836508299302e-10	-6.570014898930e-11	-7.934341929896e-11	5.759780626958e-11	4.340598121791e-11	-2.736209869595e-11	5.625074153576e-11	1.224323190899e-10	-2.185439524121e-10	1.186402072905e-10	5.270364060844e-11
36	 12   	0.145524	-1.746283	0.000000	0	113	0.000000000000e+00	2.411840816731e-10	4.959371104232e-11	1.002274579186e-10	-4.174974028124e-11	5.098380072674e-11	1.980113780053e-10	-7.533601364648e-11	-4.489475142609e-12	-4.105785532199e-11	-2.370597390387e-11	8.840336519502e-11
36	 12   	0.145524	-1.600760	0.000000	0	113	0.000000000000e+00	3.198003394825e-10	1.319060408904e-10	-1.113148095338e-10	-8.117028287413e-11	-1.484486671995e-10	9.872777669837e-11	-1.176832464998e-10	-1.689233807907e-10	-4.037652554141e-11	3.967346106229e-11	-1.118497093403e-10
36	 12   	0.145524	-1.455236	0.000000	0	113	0.000000000000e+00	2.371732965948e-10	-6.972314796364e-12	-1.009024289594e-10	6.778859698192e-11	-1.828531459924e-11	-9.265701464177e-11	-4.860989170065e-11	3.870786312867e-11	1.264833814346e-10	5.384146100589e-11	1.514689435575e-10
36	 12   	0.145524	-1.309712	0.000000	0	113	0.000000000000e+00	1.372335089864e-10	1.185126716430e-10	-8.020440322193e-12	-1.433633699526e-11	3.479164035233e-12	2.839656008330e-11	-8.217299167921e-11	6.544416955694e-12	-5.002663783427e-12	1.755549633633e-11	3.144247278476e-11
36	 12   	0.145524	-1.164189	0.000000	0	113	0.000000000000e+00	3.321497391208e-10	2.461134469971e-10	2.254572892375e-10	-8.278881494670e-11	3.585932973403e-11	6.807770130756e-11	-2.048016133612e-11	8.449278979712e-11	4.859525087352e-11	4.466264377878e-11	-1.047852818064e-11
36	 12   	0.145524	-1.018665	0.000000	0	113	0.000000000000e+00	2.916974379348e-10	-1.617122269955e-10	-4.971808507880e-11	9.453976566664e-11	5.832652846094e-11	1.093870388468e-10	-1.922296808108e-10	-1.049047421071e-10	5.246134237136e-11	3.684629688770e-11	-7.145772827911e-12
36	 12   	0.145524	-0.873142	0.000000	0	113	0.000000000000e+00	3.418967436390e-10	9.818078899544e-11	-2.970925393542e-11	-1.456589011260e-10	4.887190516346e-13	-1.123880302663e-10	-1.441705212836e-10	1.332673904428e-10	4.393479423529e-11	2.338888445639e-10	-6.901661985310e-11
36	 12   	0.145524	-0.727618	0.000000	0	113	0.000000000000e+00	2.315239760567e-10	-9.851920451808e-11	7.880290295339e-11	-2.566119625498e-11	1.423238550095e-10	8.647523910861e-11	-1.583553868642e-11	-2.044834942293e-11	6.100396884779e-11	-1.003068940802e-10	8.611995008456e-11
36	 12   	0.145524	-0.582094	0.000000	0	113	0.000000000000e+00	2.796991054731e-10	8.633245588616e-11	1.466759462096e-10	2.135467194984e-11	1.157799252064e-10	1.129956269612e-10	7.578686346833e-11	-4.245134446390e-11	5.777505490684e-11	3.481845578728e-11	1.699706188982e-10
36	 12   	0.145524	-0.436571	0.000000	0	113	0.000000000000e+00	3.038283308083e-10	1.003085772464e-10	-1.630512947282e-10	2.554243224262e-11	1.078705322880e-10	-4.486826363662e-12	-1.626186580516e-10	3.519407402715e-11	-2.274899777890e-11	1.832869936909e-10	-5.669022277581e-11
36	 12   	0.145524	-0.291047	0.000000	0	113	0.000000000000e+00	3.236366582361e-10	-6.947890629005e-11	-3.083682925991e-10	-3.117719726250e-11	-6.057783075313e-11	-2.881697134441e-11	-8.501379883881e-11	-1.542592472849e-11	1.107557983096e-10	-6.277245461998e-11	1.570111980353e-11
36	 12   	0.145524	-0.145524	0.000000	0	113	0.000000000000e+00	2.422283251741e-10	7.478728292773e-11	-7.233080159942e-11	-4.508583229825e-11	-6.539293659316e-11	1.201681857749e-10	-2.987592004656e-12	-4.670466878831e-11	1.107620975954e-10	1.624018031585e-10	-5.535945404567e-12
36	 12   	0.145524	0.000000	0.000000	0	113	0.000000000000e+00	3.264068321016e-10	9.190748894807e-11	1.433069805021e-10	-9.891341175959e-11	-5.217942467733e-11	4.930889410972e-11	-1.378190370152e-11	2.207773710150e-10	7.348503797253e-12	1.939073603369e-10	3.200256871715e-11
36	 12   	0.145524	-2.619425	0.120897	1	113	1.147710345932e-04	6.272643661259e-05	1.384463346926e-04	8.273988589810e-05	8.533963308793e-05	1.468271519257e-04	1.319295744373e-04	1.171751453392e-04	1.201928846266e-04	1.165332161665e-04	1.245573296357e-04	8.396919760844e-05
36	 12   	0.145524	-2.473901	0.120897	1	113	-3.545067440875e-05	5.158467232856e-05	-2.530797102726e-05	-2.421795662951e-05	-5.973925224002e-05	-6.517299270149e-05	-2.740279179949e-05	-3.470125028357e-05	-1.154383349257e-05	-4.562341149313e-05	-5.029036582334e-05	-1.050692109751e-05
36	 12   	0.145524	-2.328378	0.120897	1	113	-2.673105111458e-05	4.447041256032e-05	-4.277752137558e-05	-4.398621340548e-05	-2.855021949161e-05	-3.701233018822e-05	-5.062650491619e-05	-1.496368366725e-05	-7.805022875435e-07	-1.275683436655e-05	-2.262467878650e-05	-1.323202766017e-05
36	 12   	0.145524	-2.182854	0.120897	1	113	-3.548140879902e-05	3.866785133324e-05	-2.020764252645e-05	-6.107633707406e-05	-1.416554160728e-05	-3.566185426467e-05	-4.174574175645e-05	-4.011483406940e-05	-3.847062457952e-05	-2.604121271161e-05	-5.139517059528e-05	-2.593514129775e-05
36	 12   	0.145524	-2.037330	0.120897	1	113	-1.201663883695e-05	4.974673286268e-05	-2.416435135261e-05	-2.356378033437e-06	-1.376231975986e-05	-3.446321657441e-06	1.657297169814e-06	-2.327848591366e-05	-9.991920439908e-06	-4.224466692920e-05	2.396972559684e-05	-2.654897455782e-05
36	 12   	0.145524	-1.891807	0.120897	1	113	-2.132034007714e-05	4.644607986575e-05	5.885511520460e-06	-3.280098583326e-05	-2.095444397216e-05	-4.686998216848e-05	-4.735721060852e-06	-2.555665465742e-05	-1.325690770195e-05	-3.758886061135e-05	-3.449886652987e-05	-2.826494780764e-06
36	 12   	0.145524	-1.746283	0.120897	1	113	-7.130656747459e-05	5.450035662023e-05	-9.787947724537e-05	-7.835078707630e-05	-4.418672660815e-05	-7.377113702282e-05	-8.002661347749e-05	-8.273277881753e-05	-6.283333456062e-05	-4.786200216455e-05	-9.857388054465e-05	-4.684893728123e-05
36	 12   	0.145524	-1.600760	0.120897	1	113	-1.271664646012e-04	4.284053016242e-05	-9.681765519037e-05	-1.513267670419e-04	-1.154214165955e-04	-1.196672056876e-04	-1.438690704587e-04	-1.343718015170e-04	-1.254909161193e-04	-1.172648104927e-04	-1.287534131875e-04	-1.386815873119e-04
36	 12   	0.145524	-1.455236	0.120897	1	113	1.153409272138e-05	4.653208172384e-05	6.287671737742e-06	2.869173247127e-05	3.188596332402e-05	3.939837525739e-06	-1.525657194288e-05	1.911852328584e-05	2.537783883712e-05	2.724291280188e-05	-8.433217775505e-07	-1.110366917559e-05
36	 12   	0.145524	-1.309712	0.120897	1	113	-1.103070851105e-04	3.602505933571e-05	-9.422000422507e-05	-1.272779954220e-04	-8.224090246198e-05	-1.104143772424e-04	-1.104813889258e-04	-1.113284663916e-04	-1.135157683955e-04	-1.150033278868e-04	-1.132637263495e-04	-1.253248915384e-04
36	 12   	0.145524	-1.164189	0.120897	1	113	-1.625215565364e-04	3.165936907066e-05	-1.686319203875e-04	-1.468837489794e-04	-1.541918499915e-04	-1.823978632488e-04	-1.487166671788e-04	-1.616871209781e-04	-1.766995136076e-04	-1.633474346945e-04	-1.682322233034e-04	-1.544272333491e-04
36	 12   	0.145524	-1.018665	0.120897	1	113	-2.834458054197e-05	4.167408493105e-05	-3.512070515784e-05	-4.476925514419e-05	-1.892309152055e-05	-5.634791975830e-06	-3.321459314989e-05	-3.554787305843e-05	-4.742986870377e-05	-1.862271470545e-06	-3.654255964562e-05	-2.440080865664e-05
36	 12   	0.145524	-0.873142	0.120897	1	113	-1.117817406883e-04	5.418815009166e-05	-9.008606187490e-05	-8.593955060975e-05	-1.457517701718e-04	-1.047018966864e-04	-9.768823591160e-05	-9.610239175838e-05	-1.191837695380e-04	-1.355926247234e-04	-1.253754538115e-04	-1.173956427056e-04
36	 12   	0.145524	-0.727618	0.120897	1	113	-1.534726646511e-05	6.976075628193e-05	1.194681004165e-05	-3.185120645836e-05	-1.587452834884e-05	-5.030409562677e-05	-2.295487114612e-06	1.623880284945e-05	-2.276401966356e-05	-7.413420495526e-06	-5.929117909708e-05	8.135657960623e-06
36	 12   	0.145524	-0.582094	0.120897	1	113	1.989222005315e-04	6.467505967117e-05	2.139512672057e-04	1.776156032644e-04	2.583898990127e-04	1.841739707125e-04	1.784678995259e-04	2.076266743083e-04	1.864387560127e-04	1.967345639034e-04	1.916376576798e-04	1.941856994536e-04
36	 12   	0.145524	-0.436571	0.120897	1	113	4.280126152171e-04	3.828505569040e-05	4.156113683994e-04	4.073149170374e-04	4.193999212504e-04	4.324239105894e-04	4.114719115241e-04	4.392144701555e-04	4.521045275408e-04	4.359667300715e-04	4.291338819037e-04	4.374845116132e-04
36	 12   	0.145524	-0.291047	0.120897	1	113	6.017857872103e-04	7.220305129439e-05	5.841861850477e-04	5.986698851060e-04	6.436010095408e-04	6.100586333980e-04	6.052692550686e-04	5.788335278137e-04	5.873089690696e-04	6.268567109989e-04	5.547089382014e-04	6.283647508599e-04
36	 12   	0.145524	-0.145524	0.120897	1	113	4.673441680642e-04	4.521885643968e-05	4.800972757650e-04	4.617824844070e-04	5.026904505005e-04	4.772092980169e-04	4.637064503419e-04	4.701692061041e-04	4.451109724109e-04	4.643192229133e-04	4.466696566298e-04	4.616866572877e-04
36	 12   	0.145524	0.000000	0.120897	1	113	0.000000000000e+00	2.785406930005e-10	-1.438769854050e-10	-8.324824465795e-11	-1.064360511630e-10	-3.073941035281e-11	-6.180636799656e-11	-7.913900037406e-11	-5.284992828049e-11	-1.095887695134e-10	-1.164107651974e-10	-1.320687675947e-10
36	 12   	0.145524	-2.619425	0.241794	2	113	-5.292146773755e-05	6.963802782467e-05	-5.454892775305e-05	-5.435518642022e-05	-4.238225660061e-05	-5.115405634490e-05	-6.642338418978e-05	-4.936618324717e-05	-5.891863778441e-05	-1.124566522787e-06	-4.434750590895e-05	-1.065939825932e-04
36	 12   	0.145524	-2.473901	0.241794	2	113	-2.502036136500e-05	5.699168901893e-05	-3.294498889256e-06	-6.985242463513e-05	-1.328368676296e-05	-3.429198239368e-05	-5.031466460051e-05	-1.669762422103e-05	-7.688423250299e-06	-9.274655218793e-06	-1.847348800495e-05	-2.703217566644e-05
36	 12   	0.145524	-2.328378	0.241794	2	113	6.317026529563e-05	2.899557786927e-05	5.863415101079e-05	7.455882762292e-05	5.198149294141e-05	7.442286428381e-05	6.295265627138e-05	7.231993502410e-05	4.881872961201e-05	7.760761184850e-05	5.288438207643e-05	5.752199725849e-05
36	 12   	0.145524	-2.182854	0.241794	2	113	-9.248718749033e-05	6.387664220739e-05	-8.957061503554e-05	-9.820226517380e-05	-9.241306235423e-05	-1.310569633916e-04	-8.011180850899e-05	-1.115891541822e-04	-5.973343893704e-05	-5.588348523616e-05	-8.992278351878e-05	-1.163883035808e-04
36	 12   	0.145524	-2.037330	0.241794	2	113	2.470606404483e-05	3.853717750745e-05	3.183953880515e-05	4.334916697558e-05	3.226590808100e-05	6.497246010736e-06	1.541528098169e-05	4.909496111219e-05	2.120896163422e-05	8.526688807964e-06	2.364617439639e-05	1.521670861228e-05
36	 12   	0.145524	-1.891807	0.241794	2	113	-2.095991029655e-05	3.790700951015e-05	-1.059213021476e-05	-4.399610695359e-05	-1.238766186683e-05	-3.806382356728e-06	-2.629336442108e-05	-4.206696238520e-05	-8.869202029055e-06	-2.170858475632e-05	-2.846388814528e-05	-1.141482239700e-05
36	 12   	0.145524	-1.746283	0.241794	2	113	-6.315642367191e-05	4.756292770411e-05	-7.789589012027e-05	-4.462031133228e-05	-7.723673380986e-05	-6.317896751720e-05	-8.629857216584e-05	-4.937097255709e-05	-3.624489278613e-05	-8.001216035055e-05	-6.961545319221e-05	-4.709027800120e-05
36	 12   	0.145524	-1.600760	0.241794	2	113	-1.677996773653e-04	5.289082088637e-05	-1.562363864306e-04	-2.032789834347e-04	-1.852736472336e-04	-1.466870960485e-04	-1.379907153348e-04	-1.850298713052e-04	-1.576874332094e-04	-1.679971385921e-04	-1.657572844910e-04	-1.720582102579e-04
36	 12   	0.145524	-1.455236	0.241794	2	113	-7.780080633920e-05	4.612503546372e-05	-5.364356020705e-05	-6.964087379873e-05	-9.768687301954e-05	-6.204827011073e-05	-7.027694024879e-05	-1.039974246883e-04	-8.611814221222e-05	-7.390284561389e-05	-9.604061004142e-05	-6.465251874283e-05
36	 12   	0.145524	-1.309712	0.241794	2	113	-2.307274954970e-04	4.466343598300e-05	-2.314163416753e-04	-2.336356570977e-04	-2.333150726365e-04	-2.516727856004e-04	-2.334575520697e-04	-2.230236931733e-04	-2.286484984687e-04	-2.581939866881e-04	-2.120880052345e-04	-2.018233702739e-04
36	 12   	0.145524	-1.164189	0.241794	2	113	-2.777211906585e-04	4.301668624757e-05	-2.637899710749e-04	-2.585178242406e-04	-2.751873343111e-04	-2.734397604913e-04	-2.867031455325e-04	-3.092118354468e-04	-2.775541671872e-04	-2.586998109394e-04	-2.937063988898e-04	-2.804016567145e-04
36	 12   	0.145524	-1.018665	0.241794	2	113	-2.452170336603e-04	4.876660748851e-05	-2.539602547808e-04	-2.116586100868e-04	-2.590888083408e-04	-2.560254306751e-04	-2.542291992267e-04	-2.512429413474e-04	-2.676292314120e-04	-2.187062548236e-04	-2.444592144914e-04	-2.351703975775e-04
36	 12   	0.145524	-0.873142	0.241794	2	113	-1.784008235046e-04	4.009296810908e-05	-1.949184029955e-04	-1.700542078120e-04	-1.733840327473e-04	-1.890381580707e-04	-1.604598188556e-04	-1.794400023233e-04	-1.555500082536e-04	-1.868696431856e-04	-2.018754092234e-04	-1.724185608525e-04
36	 12   	0.145524	-0.727618	0.241794	2	113	7.080615915579e-05	5.542770156013e-05	6.166668036744e-05	7.256452777801e-05	7.386955876557e-05	5.885758841341e-05	6.653170162746e-05	7.770011480097e-05	5.612483682945e-05	1.088905163560e-04	3.613917187183e-05	9.571689713617e-05
36	 12   	0.145524	-0.582094	0.241794	2	113	4.867589720456e-04	5.848942567680e-05	4.895132328499e-04	5.068063011703e-04	5.124372640496e-04	4.551203011476e-04	4.887583528454e-04	4.777286250056e-04	4.777101738559e-04	5.044560152042e-04	4.501194869240e-04	5.049399663886e-04
36	 12   	0.145524	-0.436571	0.241794	2	113	9.029585941105e-04	6.959819394193e-05	9.120086206381e-04	8.705270913616e-04	9.096193133940e-04	8.981778050087e-04	9.014793026354e-04	8.937448521034e-04	9.024077272534e-04	9.525450245916e-04	8.622023668958e-04	9.268738330507e-04
36	 12   	0.145524	-0.291047	0.241794	2	113	1.206806156744e-03	8.120182373880e-05	1.254847126079e-03	1.182683652209e-03	1.231170252533e-03	1.183096462938e-03	1.206515742678e-03	1.203528161728e-03	1.206933416413e-03	1.247846848262e-03	1.160440263734e-03	1.190999634355e-03
36	 12   	0.145524	-0.145524	0.241794	2	113	9.236482478284e-04	5.151050516555e-05	9.440497783293e-04	9.368905064606e-04	9.269728218134e-04	9.307019083842e-04	8.965696683168e-04	9.354226737817e-04	8.956318415417e-04	9.485567245101e-04	9.078300328951e-04	9.138565072243e-04
36	 12   	0.145524	0.000000	0.241794	2	113	0.000000000000e+00	2.659730854978e-10	1.169368456811e-10	1.058075845100e-10	-2.202188600305e-11	1.962540598813e-11	-9.237799821717e-11	-4.929280309467e-11	9.988895554734e-11	1.049647633889e-10	1.585172245015e-10	-6.715079184175e-11
36	 12   	0.145524	-2.619425	0.362690	3	113	-1.852996612063e-05	5.443222751906e-05	-4.473459055453e-05	-4.500724357809e-05	-3.634420283789e-05	-9.789788868974e-06	-1.479394462324e-05	7.355892476218e-06	-1.979373253313e-05	-2.209369801724e-05	-1.578102572636e-05	1.568268053734e-05
36	 12   	0.145524	-2.473901	0.362690	3	113	3.972389956426e-05	3.510995708783e-05	5.003628536674e-05	6.490078082833e-05	3.155853886194e-05	2.447780158342e-05	3.749493832107e-05	4.743365284190e-05	2.659448569624e-05	5.060852675815e-05	3.430354367288e-05	2.983044918716e-05
36	 12   	0.145524	-2.328378	0.362690	3	113	4.530543581616e-05	4.734312499893e-05	4.802119185162e-05	4.745595529095e-05	7.355436971603e-05	5.471472331892e-05	2.373646461734e-05	3.901033422689e-05	3.645956531725e-05	6.192507622939e-05	5.355151659762e-05	1.462515348587e-05
36	 12   	0.145524	-2.182854	0.362690	3	113	-3.015876666440e-05	3.449381924500e-05	-2.250263131591e-05	-1.357852561261e-05	-2.844245623418e-05	-4.616606227189e-05	-3.181415033891e-05	-3.836119689011e-05	-7.133797399305e-06	-4.562093069647e-05	-3.202105897606e-05	-3.594685195185e-05
36	 12   	0.145524	-2.037330	0.362690	3	113	-1.106169685031e-04	3.898186679187e-05	-1.365282265303e-04	-1.000465996747e-04	-1.037197447399e-04	-1.079908969782e-04	-1.258817702643e-04	-1.269348291546e-04	-1.044686270409e-04	-1.064848629669e-04	-1.046902967179e-04	-8.942382103693e-05
36	 12   	0.145524	-1.891807	0.362690	3	113	-7.694126884830e-05	2.910128601906e-05	-7.919415027253e-05	-8.068328671867e-05	-7.756568997431e-05	-7.328846025835e-05	-8.834532961728e-05	-5.980564309948e-05	-7.011387645547e-05	-8.398504437343e-05	-9.386116808909e-05	-6.257003223250e-05
36	 12   	0.145524	-1.746283	0.362690	3	113	-1.330676797054e-04	3.460242555384e-05	-1.181957508604e-04	-1.308581865693e-04	-1.387274100168e-04	-1.337072601612e-04	-1.148797036820e-04	-1.502816167941e-04	-1.408544033793e-04	-1.176775477303e-04	-1.500849382108e-04	-1.354099823046e-04
36	 12   	0.145524	-1.600760	0.362690	3	113	-1.034434414395e-04	3.740380247974e-05	-1.096987264069e-04	-9.127156576104e-05	-9.101265693252e-05	-1.075254042547e-04	-1.297533436234e-04	-9.582811942841e-05	-9.300304281595e-05	-1.021023958683e-04	-9.161613864168e-05	-1.226230109378e-04
36	 12   	0.145524	-1.455236	0.362690	3	113	-2.183476357705e-04	3.871128188811e-05	-2.216512967970e-04	-2.387730870830e-04	-1.903843501350e-04	-2.218261906029e-04	-2.078438514386e-04	-2.042742775731e-04	-2.307098790606e-04	-2.146382781930e-04	-2.293178702456e-04	-2.240572720097e-04
36	 12   	0.145524	-1.309712	0.362690	3	113	-2.807690022458e-04	4.531534616987e-05	-2.670945169104e-04	-2.764280550865e-04	-3.066337012813e-04	-2.765570368908e-04	-2.716529627052e-04	-2.797841147775e-04	-3.042297794907e-04	-2.543841587295e-04	-2.970364835795e-04	-2.738892211852e-04
36	 12   	0.145524	-1.164189	0.362690	3	113	-3.233415832981e-04	5.967433946415e-05	-3.118818861023e-04	-3.441130100865e-04	-3.502044237881e-04	-3.312514076493e-04	-3.118884539571e-04	-2.995491257091e-04	-3.283367395744e-04	-3.021395970494e-04	-3.574435140114e-04	-2.966076661787e-04
36	 12   	0.145524	-1.018665	0.362690	3	113	-2.529244518065e-04	5.268837626213e-05	-2.134176155270e-04	-2.731164813834e-04	-2.782604254919e-04	-2.570239463862e-04	-2.576370186715e-04	-2.510377418715e-04	-2.465198792149e-04	-2.315791332831e-04	-2.694922737731e-04	-2.511600017157e-04
36	 12   	0.145524	-0.873142	0.362690	3	113	-1.104855411697e-04	6.701405871039e-05	-1.228082580116e-04	-1.138080956926e-04	-5.483594114680e-05	-1.313256148079e-04	-1.299027439443e-04	-1.047910282404e-04	-1.207467095315e-04	-8.538766434726e-05	-1.364356141311e-04	-1.048137320406e-04
36	 12   	0.145524	-0.727618	0.362690	3	113	2.350696159213e-04	4.293223514547e-05	2.550062042638e-04	2.402495119711e-04	2.461516870836e-04	2.252903598368e-04	2.141517242551e-04	2.537290716145e-04	2.188402507851e-04	2.512433020193e-04	2.190460019072e-04	2.269880440672e-04
36	 12   	0.145524	-0.582094	0.362690	3	113	8.931739400203e-04	8.273621588272e-05	9.297470067848e-04	8.543174386224e-04	9.365283011838e-04	8.874020595389e-04	8.729581610826e-04	9.031762728753e-04	8.755317477015e-04	9.288477720916e-04	8.533329425913e-04	8.898976824787e-04
36	 12   	0.145524	-0.436571	0.362690	3	113	1.696419417712e-03	1.399881797948e-04	1.738909272406e-03	1.683361289231e-03	1.746102136050e-03	1.692995012665e-03	1.694938170997e-03	1.636716403214e-03	1.696352500188e-03	1.770308639290e-03	1.593901916363e-03	1.710608845433e-03
36	 12   	0.145524	-0.291047	0.362690	3	113	2.021924467149e-03	8.829270140032e-05	2.028823099138e-03	2.008739135811e-03	2.077809081662e-03	1.974809917044e-03	2.012814111908e-03	2.027023665834e-03	2.003924947137e-03	2.038744685652e-03	1.982410441565e-03	2.064145584718e-03
36	 12   	0.145524	-0.145524	0.362690	3	113	1.535009649068e-03	6.874627810851e-05	1.536115845625e-03	1.524366884041e-03	1.546844739554e-03	1.522453658234e-03	1.535054742424e-03	1.511203808326e-03	1.517430911113e-03	1.599368124360e-03	1.515915853491e-03	1.541341922191e-03
36	 12   	0.145524	0.000000	0.362690	3	113	0.000000000000e+00	2.766495571214e-10	1.319118845471e-11	2.095233159957e-12	-1.131796200563e-10	1.236780843249e-10	5.962860523498e-11	-1.295184890845e-10	7.286273481264e-11	-1.658900591465e-10	-9.047286937711e-11	-6.970577147336e-11
36	 12   	0.145524	-2.619425	0.483587	4	113	-1.329648961452e-05	6.607713160063e-05	-3.791221256417e-06	-2.198472992582e-05	-1.270944813506e-05	1.050909461341e-05	7.936598183443e-07	-4.261944708905e-05	-4.905791340150e-05	-3.858445086605e-05	-1.481333516892e-06	2.596089360335e-05
36	 12   	0.145524	-2.473901	0.483587	4	113	7.548329658801e-05	6.430390271142e-05	8.025926053241e-05	1.152982029766e-04	9.725330694294e-05	5.790607604780e-05	6.564053039459e-05	7.330044204887e-05	5.964235959384e-05	5.516969520370e-05	1.063952896492e-04	4.396781245723e-05
36	 12   	0.145524	-2.328378	0.483587	4	113	1.458606826688e-05	5.358145839455e-05	4.218283224362e-05	9.683399339392e-06	-9.997739850004e-06	-6.695684473328e-06	2.976552143919e-05	5.771272914238e-06	1.491609523541e-05	-9.325038189688e-06	3.650623147724e-05	3.305378751191e-05
36	 12   	0.145524	-2.182854	0.483587	4	113	-3.035714899963e-05	2.567170970704e-05	-2.566832626045e-05	-3.066031222027e-05	-4.289124407461e-05	-3.870105914023e-05	-3.274559656779e-05	-3.620205983130e-05	-3.821688865682e-05	-2.476544229200e-05	-2.267333902302e-05	-1.104723196144e-05
36	 12   	0.145524	-2.037330	0.483587	4	113	-5.838330048812e-06	3.488931998763e-05	5.033620975495e-06	5.583327615204e-08	1.398981869563e-05	-1.269028219242e-05	-4.707023178859e-06	-1.161581570069e-05	-1.735492456282e-05	9.417103999695e-06	-1.340003588398e-05	-2.711159599424e-05
36	 12   	0.145524	-1.891807	0.483587	4	113	-5.740572854959e-05	3.358533719290e-05	-5.469873271815e-05	-5.488376549383e-05	-5.815578348208e-05	-8.421055760827e-05	-6.955460996530e-05	-4.908680620556e-05	-4.701795627028e-05	-6.298020226620e-05	-4.055872696715e-05	-5.291015463181e-05
36	 12   	0.145524	-1.746283	0.483587	4	113	-9.616585167054e-05	4.238203483521e-05	-9.721613173612e-05	-8.861734915809e-05	-8.911785640175e-05	-9.517420612925e-05	-1.244749357396e-04	-9.823834161861e-05	-1.188910878384e-04	-9.405549521667e-05	-8.560570692467e-05	-7.026740116138e-05
36	 12   	0.145524	-1.600760	0.483587	4	113	-2.330604841769e-04	5.097078366549e-05	-2.306922473446e-04	-2.383987698319e-04	-2.164997135134e-04	-2.300638040920e-04	-2.301303239024e-04	-2.365324895990e-04	-2.258883165655e-04	-1.988702093656e-04	-2.609920154032e-04	-2.625369500026e-04
36	 12   	0.145524	-1.455236	0.483587	4	113	-3.416741495723e-04	5.378362030226e-05	-3.557990723816e-04	-3.335733200842e-04	-3.734279254342e-04	-3.735675246560e-04	-3.237087535466e-04	-3.245101652881e-04	-3.194526030368e-04	-3.286750799851e-04	-3.416822150809e-04	-3.423448367967e-04
36	 12   	0.145524	-1.309712	0.483587	4	113	-4.723205352552e-04	3.186602612964e-05	-4.932837201774e-04	-4.744127106443e-04	-4.640627451638e-04	-4.712927139743e-04	-4.573008419726e-04	-4.528531960652e-04	-4.781461472082e-04	-4.789626133440e-04	-4.729882355002e-04	-4.799024219348e-04
36	 12   	0.145524	-1.164189	0.483587	4	113	-3.418674928395e-04	6.293377897693e-05	-3.178318481663e-04	-3.329627786739e-04	-3.390756794534e-04	-3.532189648715e-04	-3.400906732345e-04	-3.523435183340e-04	-3.383612183814e-04	-2.992669965874e-04	-3.838781116411e-04	-3.616451455227e-04
36	 12   	0.145524	-1.018665	0.483587	4	113	-2.764147551297e-04	4.201652646833e-05	-2.544599406789e-04	-2.865608013528e-04	-2.539041435657e-04	-2.690246672497e-04	-2.824022595698e-04	-2.994032233580e-04	-2.758411439860e-04	-2.658407591171e-04	-2.943379017067e-04	-2.823727180372e-04
36	 12   	0.145524	-0.873142	0.483587	4	113	1.180484573555e-05	6.915957356690e-05	-2.884532256344e-07	-1.836973675351e-05	4.762062383063e-05	4.015204373862e-06	2.264445906767e-07	1.342911712438e-05	-1.955095153935e-05	4.933766405242e-05	6.417800785006e-07	4.098675626044e-05
36	 12   	0.145524	-0.727618	0.483587	4	113	5.433210616799e-04	8.943689521370e-05	5.806992276119e-04	5.302480179251e-04	5.709326103657e-04	5.370962351694e-04	5.330137090981e-04	5.470276051260e-04	5.063084648414e-04	6.023693789066e-04	4.945749617278e-04	5.309403958268e-04
36	 12   	0.145524	-0.582094	0.483587	4	113	1.404372796240e-03	8.882214307997e-05	1.422422996081e-03	1.404379688196e-03	1.440938882779e-03	1.361793456521e-03	1.383773443636e-03	1.401048322165e-03	1.396582348969e-03	1.470582548113e-03	1.368828848375e-03	1.393377425531e-03
36	 12   	0.145524	-0.436571	0.483587	4	113	2.598296748271e-03	9.922947080994e-05	2.594778224030e-03	2.547307177020e-03	2.659963987624e-03	2.613262647438e-03	2.585718963393e-03	2.584465862685e-03	2.562208171557e-03	2.650980507025e-03	2.569626864459e-03	2.614655074124e-03
36	 12   	0.145524	-0.291047	0.483587	4	113	3.015094443388e-03	1.000487813954e-04	3.042509553583e-03	3.006321437839e-03	3.078370003349e-03	3.003047666888e-03	2.983061803860e-03	2.997841317747e-03	2.985351814784e-03	3.053686534361e-03	2.960070075496e-03	3.040684220448e-03
36	 12   	0.145524	-0.145524	0.483587	4	113	2.167463851347e-03	5.633064291535e-05	2.166769566967e-03	2.161471885087e-03	2.194032673314e-03	2.176572446550e-03	2.158056918859e-03	2.196314399493e-03	2.129851561518e-03	2.185475210093e-03	2.155925363682e-03	2.150168495293e-03
36	 12   	0.145524	0.000000	0.483587	4	113	0.000000000000e+00	1.761359725730e-10	-8.447825331552e-11	-3.058253543372e-11	5.865991206051e-11	3.072964962026e-11	8.737325230163e-11	-8.641387717193e-11	-3.435424789261e-11	-9.398178616963e-12	9.523486479661e-11	2.010624470354e-11
36	 12   	0.145524	-2.619425	0.725381	6	113	3.237742902734e-05	7.237501012096e-05	-5.786038955168e-06	2.913255558285e-05	3.600623552403e-05	4.317768685524e-05	3.906721010558e-05	1.328123372213e-05	2.331129284686e-05	4.171827654203e-05	9.942739763149e-06	9.392309827094e-05
36	 12   	0.145524	-2.473901	0.725381	6	113	-5.551059918252e-05	4.220108637448e-05	-4.420792748018e-05	-8.207092650120e-05	-3.815067431339e-05	-5.406149813427e-05	-6.120648213452e-05	-7.465279420337e-05	-5.772124862115e-05	-4.892642406478e-05	-3.169367469170e-05	-6.241435917922e-05
36	 12   	0.145524	-2.328378	0.725381	6	113	-2.031294707598e-05	6.028129069315e-05	-2.985204029527e-05	-2.696093159935e-05	4.111750322187e-06	1.508760369286e-06	2.366326687469e-07	-4.453000375656e-07	-1.284176876069e-05	-5.622696007157e-05	-3.055456123789e-05	-5.210505216064e-05
36	 12   	0.145524	-2.182854	0.725381	6	113	-8.504966256828e-05	4.723739566919e-05	-9.075230244242e-05	-8.162770859124e-05	-1.211729812238e-04	-7.182580465471e-05	-7.026053234417e-05	-9.317786770070e-05	-7.273942845159e-05	-9.070194229366e-05	-6.051574278593e-05	-9.772230278496e-05
36	 12   	0.145524	-2.037330	0.725381	6	113	-1.774099842613e-04	4.205461420652e-05	-1.788134102882e-04	-1.577520709378e-04	-2.063185381938e-04	-1.714944530535e-04	-1.914291774331e-04	-1.818345969030e-04	-1.781976693281e-04	-1.876530225568e-04	-1.573520424788e-04	-1.632548540682e-04
36	 12   	0.145524	-1.891807	0.725381	6	113	-1.393612784082e-04	6.393890313452e-05	-1.303872552736e-04	-1.342015683272e-04	-1.168415567859e-04	-1.640733685248e-04	-1.690457666219e-04	-1.390202653111e-04	-1.373636127096e-04	-1.188780171562e-04	-1.772872824598e-04	-1.065140960962e-04
36	 12   	0.145524	-1.746283	0.725381	6	113	-2.146468348850e-04	3.508814261494e-05	-2.256324506148e-04	-2.120153905394e-04	-2.159004458508e-04	-2.346073199384e-04	-2.049995790211e-04	-1.977293976621e-04	-1.974677262364e-04	-2.086523685909e-04	-2.184615577770e-04	-2.310021104395e-04
36	 12   	0.145524	-1.600760	0.725381	6	113	-3.027901770065e-04	2.123715591512e-05	-3.028515563067e-04	-3.046157257483e-04	-3.078389918697e-04	-3.200189056511e-04	-3.055054501785e-04	-2.942702142424e-04	-2.964709134493e-04	-2.942795824826e-04	-3.050624712823e-04	-2.969879593749e-04
36	 12   	0.145524	-1.455236	0.725381	6	113	-4.177490973444e-04	4.875721681342e-05	-4.496126799711e-04	-4.255440592912e-04	-4.302443234436e-04	-4.117314423005e-04	-4.303426577025e-04	-4.060228322406e-04	-4.161380492685e-04	-4.107059687512e-04	-4.156459233914e-04	-3.815030379339e-04
36	 12   	0.145524	-1.309712	0.725381	6	113	-4.536185338184e-04	5.431361511560e-05	-4.622102142993e-04	-4.534054812172e-04	-4.578117826082e-04	-4.639706788016e-04	-4.575005082619e-04	-4.638143887763e-04	-4.500932342791e-04	-4.166783788804e-04	-4.865055723825e-04	-4.241950925714e-04
36	 12   	0.145524	-1.164189	0.725381	6	113	-5.354902644656e-04	5.226372514088e-05	-5.747087251070e-04	-5.356239170636e-04	-5.271051380366e-04	-5.238939287715e-04	-5.205189065354e-04	-5.368970955597e-04	-5.363662915290e-04	-5.030295811426e-04	-5.455092251962e-04	-5.512498304450e-04
36	 12   	0.145524	-1.018665	0.725381	6	113	-2.336115850933e-04	6.060690848098e-05	-2.134505820250e-04	-2.395607864427e-04	-2.371573883204e-04	-2.733878765396e-04	-2.267716965190e-04	-2.194837451747e-04	-2.058737214950e-04	-2.286145528151e-04	-2.699399768924e-04	-2.218755282081e-04
36	 12   	0.145524	-0.873142	0.725381	6	113	2.485033513338e-04	6.307909247990e-05	2.336864216602e-04	2.365723288212e-04	2.842621468558e-04	2.558336709993e-04	2.262404953472e-04	2.517309263803e-04	2.457215202489e-04	2.825154252334e-04	2.103582226840e-04	2.581123397668e-04
36	 12   	0.145524	-0.727618	0.725381	6	113	1.219309209103e-03	1.320761051372e-04	1.241495111751e-03	1.161798387783e-03	1.269196704265e-03	1.197884478272e-03	1.214506180904e-03	1.214297967383e-03	1.211130331660e-03	1.295415585800e-03	1.132170092004e-03	1.255197240906e-03
36	 12   	0.145524	-0.582094	0.725381	6	113	2.870197206796e-03	1.202197944068e-04	2.880143881026e-03	2.798084901789e-03	2.912750807726e-03	2.889000882472e-03	2.835817357603e-03	2.870825504801e-03	2.859962643664e-03	2.943251901504e-03	2.815103509022e-03	2.897030667819e-03
36	 12   	0.145524	-0.436571	0.725381	6	113	4.555698774867e-03	1.579219513959e-04	4.620863478771e-03	4.502391408694e-03	4.609303777717e-03	4.507094022042e-03	4.540234543129e-03	4.532629193870e-03	4.534166744747e-03	4.657419819457e-03	4.475593292899e-03	4.577291464814e-03
36	 12   	0.145524	-0.291047	0.725381	6	113	5.328634925060e-03	1.575956165963e-04	5.347853562776e-03	5.316174067148e-03	5.406626331891e-03	5.354262168813e-03	5.299422710160e-03	5.270885372673e-03	5.275146897837e-03	5.430646818305e-03	5.251709489686e-03	5.333621809289e-03
36	 12   	0.145524	-0.145524	0.725381	6	113	3.860506433082e-03	1.039834846784e-04	3.903755792861e-03	3.854259277144e-03	3.917197836626e-03	3.856440483225e-03	3.837747168430e-03	3.846365944192e-03	3.852361366356e-03	3.897982839326e-03	3.783053988860e-03	3.855899621168e-03
36	 12   	0.145524	0.000000	0.725381	6	113	0.000000000000e+00	3.179702325931e-10	1.801266553586e-10	4.585670094722e-11	2.632242832458e-12	7.937307183121e-11	8.392837001907e-11	2.782133617210e-11	-8.110429337870e-11	1.740287985280e-11	1.036007645132e-10	-2.419374450245e-10
36	 12   	0.145524	-2.619425	0.967174	8	113	1.032323561417e-04	6.095086889225e-05	1.194222520054e-04	9.421592268661e-05	7.871100658527e-05	9.679280430875e-05	7.891122741459e-05	9.407906023859e-05	1.181978732303e-04	1.247099686020e-04	1.454457513949e-04	8.183769492954e-05
36	 12   	0.145524	-2.473901	0.967174	8	113	-4.189095851621e-05	4.923265668442e-05	-4.082221986609e-05	-3.984997845438e-05	-3.236611812692e-05	-6.913154836610e-05	-8.662185173622e-06	-5.954609681272e-05	-2.570895917414e-05	-3.190715443667e-05	-5.755925138170e-05	-5.335606591613e-05
36	 12   	0.145524	-2.328378	0.967174	8	113	-2.248779694267e-05	5.614535922543e-05	-3.957071221830e-05	-9.995336648967e-06	-3.089262944443e-05	4.269092099368e-06	-2.371855601535e-05	-2.596105412390e-05	-5.301904005362e-05	1.525505885077e-05	-2.182839570934e-05	-3.941638623584e-05
36	 12   	0.145524	-2.182854	0.967174	8	113	-7.649165184236e-05	5.496756627332e-05	-3.896041508908e-05	-6.524860290781e-05	-1.059367845597e-04	-9.496824961449e-05	-1.020037233143e-04	-6.888115165834e-05	-7.396849471511e-05	-6.539665240736e-05	-8.322098969789e-05	-6.633146453837e-05
36	 12   	0.145524	-2.037330	0.967174	8	113	-1.497005980739e-04	3.640626865040e-05	-1.592919550256e-04	-1.451520761949e-04	-1.428536401175e-04	-1.499529795977e-04	-1.830134875693e-04	-1.397023247240e-04	-1.513754520799e-04	-1.393761111196e-04	-1.491271373095e-04	-1.371608321335e-04
36	 12   	0.145524	-1.891807	0.967174	8	113	-1.758982538436e-04	4.088629207711e-05	-1.738306318647e-04	-1.741406614754e-04	-1.662850226749e-04	-1.592666701462e-04	-1.729393501724e-04	-1.567781955831e-04	-2.040009284221e-04	-1.884794373675e-04	-1.693972020051e-04	-1.938644314936e-04
36	 12   	0.145524	-1.746283	0.967174	8	113	-1.552492935028e-04	3.482382283388e-05	-1.621490546416e-04	-1.601139966197e-04	-1.610789026787e-04	-1.474202086278e-04	-1.792028503602e-04	-1.582034665569e-04	-1.606321155288e-04	-1.493328398418e-04	-1.332356411583e-04	-1.411238644288e-04
36	 12   	0.145524	-1.600760	0.967174	8	113	-3.516271078926e-04	4.930019414849e-05	-3.523626386425e-04	-3.609665540998e-04	-3.681405575547e-04	-3.680016610208e-04	-3.127082033068e-04	-3.676085171861e-04	-3.419663373468e-04	-3.558757463475e-04	-3.304676503777e-04	-3.581732262173e-04
36	 12   	0.145524	-1.455236	0.967174	8	113	-3.888544902586e-04	3.431792868433e-05	-4.171390140462e-04	-3.930217863832e-04	-3.749887865185e-04	-3.730650413523e-04	-3.885671300175e-04	-3.850716710692e-04	-3.995354109287e-04	-3.863547607138e-04	-3.811316061265e-04	-3.896696965642e-04
36	 12   	0.145524	-1.309712	0.967174	8	113	-5.096583954943e-04	3.546597094728e-05	-5.076514913692e-04	-5.058827747994e-04	-4.826696063715e-04	-5.135209482920e-04	-5.249339931487e-04	-4.925289170253e-04	-5.200060791795e-04	-5.140942120208e-04	-5.198957890756e-04	-5.154001405105e-04
36	 12   	0.145524	-1.164189	0.967174	8	113	-4.032863644512e-04	7.260268355510e-05	-3.519846937001e-04	-4.283865663499e-04	-3.892747844012e-04	-4.198625948449e-04	-3.906524464731e-04	-4.293726839917e-04	-4.303053252720e-04	-3.750716530413e-04	-4.220847428516e-04	-3.958681665289e-04
36	 12   	0.145524	-1.018665	0.967174	8	113	-1.490666376314e-04	6.688213465987e-05	-1.343326537353e-04	-1.873176485253e-04	-1.273413937842e-04	-1.447692857474e-04	-1.634144115590e-04	-1.611933603116e-04	-1.479134122491e-04	-1.175822373384e-04	-1.847755335482e-04	-1.220264541659e-04
36	 12   	0.145524	-0.873142	0.967174	8	113	6.811878472446e-04	8.862059040680e-05	7.315775817745e-04	6.610762288966e-04	7.060765537769e-04	6.907941483255e-04	6.897682741813e-04	6.535165501775e-04	6.462778803972e-04	7.203722121958e-04	6.317227475281e-04	6.806962955388e-04
36	 12   	0.145524	-0.727618	0.967174	8	113	2.166560920645e-03	1.193610994837e-04	2.143079480848e-03	2.139357409819e-03	2.190655867037e-03	2.120666873043e-03	2.167986207539e-03	2.153801933978e-03	2.197678517914e-03	2.266699400454e-03	2.117105612999e-03	2.168577889905e-03
36	 12   	0.145524	-0.582094	0.967174	8	113	4.683070759377e-03	1.914501967529e-04	4.771006410362e-03	4.620290983060e-03	4.758044744357e-03	4.676490849203e-03	4.684794184815e-03	4.651430183549e-03	4.621650142732e-03	4.780910637130e-03	4.567630561178e-03	4.698458895816e-03
36	 12   	0.145524	-0.436571	0.967174	8	113	7.462616086717e-03	2.132132726122e-04	7.481341298551e-03	7.415863532253e-03	7.536677427513e-03	7.429247468925e-03	7.422364103777e-03	7.399023104605e-03	7.509142675556e-03	7.608147007018e-03	7.331890411583e-03	7.492463820707e-03
36	 12   	0.145524	-0.291047	0.967174	8	113	8.598882963727e-03	2.026870694764e-04	8.661444346568e-03	8.533246002563e-03	8.715668296379e-03	8.574236065162e-03	8.575121964250e-03	8.608064351255e-03	8.534475043940e-03	8.674173000762e-03	8.472114957316e-03	8.640285583041e-03
36	 12   	0.145524	-0.145524	0.967174	8	113	6.263827214507e-03	1.093550767871e-04	6.282498023370e-03	6.223342973921e-03	6.296732736463e-03	6.235993486196e-03	6.220512827430e-03	6.242886522768e-03	6.285821320629e-03	6.345316049437e-03	6.227815941069e-03	6.277352253609e-03
36	 12   	0.145524	0.000000	0.967174	8	113	0.000000000000e+00	2.999335961507e-10	4.575382940058e-11	-1.945373320123e-10	-2.085600568155e-10	-7.944271703339e-11	7.792603486556e-11	4.774522139474e-11	1.962343719140e-11	-6.325741896175e-11	-4.709398516255e-12	-9.249036505150e-11
36	 12   	0.145524	-2.619425	1.208968	10	113	-4.257617131073e-05	3.599235749723e-05	-4.111411337078e-05	-5.294302645135e-05	-2.071650621223e-05	-4.504998341058e-05	-3.367480544412e-05	-5.499548317244e-05	-3.203327863720e-05	-4.364397172863e-05	-3.459538093032e-05	-6.699516627193e-05
36	 12   	0.145524	-2.473901	1.208968	10	113	-8.893358720885e-05	4.108753296233e-05	-6.667246527179e-05	-8.257149705571e-05	-1.121996800336e-04	-9.499743956460e-05	-8.442010737633e-05	-1.000403484403e-04	-9.513649717084e-05	-9.611286570679e-05	-9.475475976905e-05	-6.243021923107e-05
36	 12   	0.145524	-2.328378	1.208968	10	113	-2.487284338566e-06	3.932447347005e-05	-1.563161635627e-05	-3.756328666705e-06	-5.269757489356e-06	-5.186639549858e-06	1.190436323422e-05	-1.740651423718e-05	2.312562254006e-05	-9.590983364504e-06	1.552417033560e-05	-1.858516489539e-05
36	 12   	0.145524	-2.182854	1.208968	10	113	-3.901773167877e-05	2.582026673399e-05	-5.314742494063e-05	-3.867836634782e-05	-4.460233833137e-05	-3.061632603558e-05	-5.011925770040e-05	-3.128219397120e-05	-3.087673419506e-05	-2.414345838210e-05	-4.077705447582e-05	-4.593416252581e-05
36	 12   	0.145524	-2.037330	1.208968	10	113	-1.833910806356e-04	5.872549092205e-05	-1.847464726177e-04	-1.681838490370e-04	-1.872280283405e-04	-1.641980637146e-04	-2.045592365938e-04	-1.592780510417e-04	-1.497773008452e-04	-2.037084627755e-04	-2.018484890709e-04	-2.103828475216e-04
36	 12   	0.145524	-1.891807	1.208968	10	113	-2.228298713112e-04	4.277763555200e-05	-2.051411147730e-04	-2.013101260247e-04	-2.169860732838e-04	-2.270521053989e-04	-2.521349517310e-04	-2.432871998421e-04	-2.184552576344e-04	-2.282128822594e-04	-2.231692194605e-04	-2.125497930094e-04
36	 12   	0.145524	-1.746283	1.208968	10	113	-3.112220751592e-04	2.866739324410e-05	-3.021894893142e-04	-3.054485097462e-04	-3.236556103552e-04	-3.261076420062e-04	-3.099778929600e-04	-3.053714687928e-04	-2.933387749737e-04	-3.070076372771e-04	-3.172122027967e-04	-3.219115189061e-04
36	 12   	0.145524	-1.600760	1.208968	10	113	-3.595260894816e-04	5.656013743042e-05	-3.606339745123e-04	-3.881346685209e-04	-3.722876090018e-04	-3.525468052083e-04	-3.459985245847e-04	-3.556137928799e-04	-3.714439591158e-04	-3.125899156721e-04	-3.787539736833e-04	-3.572576625197e-04
36	 12   	0.145524	-1.455236	1.208968	10	113	-4.535621174112e-04	4.243556899458e-05	-4.298494149517e-04	-4.594815291158e-04	-4.408336894109e-04	-4.418500793506e-04	-4.438112175003e-04	-4.662859430223e-04	-4.626419058922e-04	-4.685610546695e-04	-4.431666333108e-04	-4.791397083056e-04
36	 12   	0.145524	-1.309712	1.208968	10	113	-5.068941990190e-04	5.549369971611e-05	-5.174243333019e-04	-5.007559028378e-04	-5.321003263476e-04	-5.076694392203e-04	-4.925947612004e-04	-5.188311995819e-04	-5.077782777707e-04	-4.761837906768e-04	-5.371692836198e-04	-4.784346704475e-04
36	 12   	0.145524	-1.164189	1.208968	10	113	-3.494054943724e-04	7.462620854681e-05	-3.370730140379e-04	-3.717259511779e-04	-3.008550208280e-04	-3.316002353896e-04	-3.306492029844e-04	-3.731119467263e-04	-3.533395850143e-04	-3.382347789870e-04	-3.984393648347e-04	-3.590258349623e-04
36	 12   	0.145524	-1.018665	1.208968	10	113	9.953197657423e-05	8.313466553151e-05	1.265136050925e-04	6.772130063885e-05	9.093506883494e-05	1.005697895152e-04	7.158277216217e-05	8.584923066066e-05	9.246610262876e-05	1.715629855233e-04	7.904308916078e-05	1.090758032125e-04
36	 12   	0.145524	-0.873142	1.208968	10	113	1.233041498750e-03	1.014875772041e-04	1.243444777888e-03	1.242823340775e-03	1.311474419774e-03	1.214146320833e-03	1.205005286752e-03	1.201412275716e-03	1.236657044330e-03	1.261254989033e-03	1.174993454819e-03	1.239203068650e-03
36	 12   	0.145524	-0.727618	1.208968	10	113	3.618291788347e-03	1.851106107394e-04	3.631792462753e-03	3.559259852162e-03	3.686441534902e-03	3.624522664935e-03	3.572055043786e-03	3.607088770443e-03	3.595187851632e-03	3.770810879664e-03	3.530387059423e-03	3.605371753244e-03
36	 12   	0.145524	-0.582094	1.208968	10	113	6.969855055186e-03	2.532147049959e-04	7.110833741172e-03	6.930973479766e-03	7.072393137646e-03	6.929732619417e-03	6.881496754009e-03	6.910894579382e-03	6.932320061417e-03	7.080350080325e-03	6.833450128949e-03	7.016105954719e-03
36	 12   	0.145524	-0.436571	1.208968	10	113	1.061880837260e-02	2.502293115681e-04	1.066670082047e-02	1.053345564994e-02	1.068827961702e-02	1.061472120230e-02	1.055575467939e-02	1.062636511412e-02	1.061741759201e-02	1.080331910595e-02	1.046133567678e-02	1.062073425211e-02
36	 12   	0.145524	-0.291047	1.208968	10	113	1.226006745540e-02	2.314131688323e-04	1.235604064484e-02	1.217382655959e-02	1.237754679818e-02	1.225178293142e-02	1.224049346200e-02	1.219369379813e-02	1.223350247796e-02	1.235235767114e-02	1.211930345150e-02	1.230212673417e-02
36	 12   	0.145524	-0.145524	1.208968	10	113	8.677114196712e-03	1.519219445697e-04	8.712464479985e-03	8.629072202501e-03	8.752640194573e-03	8.673163072754e-03	8.616136219493e-03	8.661298141767e-03	8.671560025621e-03	8.780304772372e-03	8.610878903167e-03	8.663623947143e-03
36	 12   	0.145524	0.000000	1.208968	10	113	0.000000000000e+00	1.876878847616e-10	3.969160798608e-11	-3.819165961763e-11	-8.151787959993e-11	5.993454634649e-11	6.490114510301e-11	8.735849537997e-11	-1.512439280571e-11	2.098085098593e-11	-1.328521109658e-10	-7.494784257084e-12
36	 12   	0.145524	-2.619425	1.450762	12	113	1.578151912989e-04	7.931882745564e-05	1.736029576147e-04	1.349924361204e-04	1.923297303882e-04	1.450921198205e-04	1.618842903212e-04	1.857620891056e-04	1.781642071290e-04	1.663524722597e-04	1.473473927120e-04	9.262420999781e-05
36	 12   	0.145524	-2.473901	1.450762	12	113	-6.062196223197e-05	4.457466791323e-05	-6.135822412500e-05	-9.352412104125e-05	-7.194097010827e-05	-7.883447560740e-05	-5.526304173007e-05	-5.371293758888e-05	-5.054157116115e-05	-4.020133676328e-05	-5.773192234012e-05	-4.311101441802e-05
36	 12   	0.145524	-2.328378	1.450762	12	113	-6.405696178746e-05	3.306926307245e-05	-7.178914920165e-05	-5.791035435966e-05	-5.499218323528e-05	-6.691012239683e-05	-4.866129468580e-05	-6.030673427589e-05	-5.562544950289e-05	-6.084384605114e-05	-9.182864116722e-05	-7.170185057242e-05
36	 12   	0.145524	-2.182854	1.450762	12	113	-4.486106062148e-05	5.913373374640e-05	-1.871466573684e-05	-8.630532623919e-05	-2.406934525102e-05	-6.724067116598e-05	-5.836011768462e-05	-2.901934957578e-05	-5.992449392375e-05	-3.473182078141e-05	-3.901187962661e-05	-3.123293387523e-05
36	 12   	0.145524	-2.037330	1.450762	12	113	-1.747118695392e-04	4.702273486199e-05	-1.748144534175e-04	-1.741876648779e-04	-1.701046911282e-04	-1.677816339124e-04	-1.576607209479e-04	-2.091784796168e-04	-2.009533548378e-04	-1.557934443541e-04	-1.734888917768e-04	-1.631553557646e-04
36	 12   	0.145524	-1.891807	1.450762	12	113	-2.877207566788e-04	3.841321337287e-05	-2.841130855925e-04	-2.860612139350e-04	-2.757515467200e-04	-3.004360368894e-04	-2.848111210996e-04	-3.171240777436e-04	-2.843481271837e-04	-2.876824287548e-04	-2.933450617558e-04	-2.635348600104e-04
36	 12   	0.145524	-1.746283	1.450762	12	113	-2.831147408609e-04	4.907786401663e-05	-2.919295022930e-04	-3.133924800450e-04	-2.915460539153e-04	-2.725317813599e-04	-2.913818877993e-04	-2.661016239727e-04	-2.490471582215e-04	-2.964535917903e-04	-2.853778891175e-04	-2.733854457212e-04
36	 12   	0.145524	-1.600760	1.450762	12	113	-3.776926896126e-04	3.692202763182e-05	-3.962800518945e-04	-3.663466209194e-04	-3.716021466330e-04	-3.887793448471e-04	-3.798323518423e-04	-3.897303826694e-04	-3.701905901668e-04	-3.535643155162e-04	-3.914187683624e-04	-3.691823293079e-04
36	 12   	0.145524	-1.455236	1.450762	12	113	-5.105864695854e-04	6.771363449840e-05	-4.844750565146e-04	-5.399433994695e-04	-5.015230021568e-04	-5.095375144827e-04	-5.424096634496e-04	-5.045913335723e-04	-5.496278360258e-04	-4.763966065709e-04	-4.966274888003e-04	-5.007328089937e-04
36	 12   	0.145524	-1.309712	1.450762	12	113	-5.143119977334e-04	7.663658010105e-05	-5.094497529322e-04	-5.619800151258e-04	-4.763471273138e-04	-5.501184568665e-04	-5.150934537143e-04	-4.961870049426e-04	-5.211798124318e-04	-4.768405279891e-04	-5.325300042911e-04	-5.033938219940e-04
36	 12   	0.145524	-1.164189	1.450762	12	113	-3.028579600280e-04	6.311788369841e-05	-2.704674191391e-04	-2.921244528896e-04	-2.996851538120e-04	-2.923839870320e-04	-3.050833683035e-04	-3.035659811611e-04	-3.352643574577e-04	-2.767816616326e-04	-3.462350006821e-04	-3.069882350891e-04
36	 12   	0.145524	-1.018665	1.450762	12	113	3.625081826546e-04	9.002285678083e-05	3.760400189200e-04	3.479361412923e-04	4.140716302986e-04	3.552934193317e-04	3.584651863829e-04	3.141393739215e-04	3.671514674300e-04	3.896495622119e-04	3.091707261278e-04	3.931642861424e-04
36	 12   	0.145524	-0.873142	1.450762	12	113	1.888918662295e-03	1.590103443833e-04	1.925339548819e-03	1.831740052416e-03	1.948883830223e-03	1.873339236766e-03	1.839633392205e-03	1.880810783541e-03	1.878589359039e-03	2.012378313319e-03	1.819339702787e-03	1.879132395618e-03
36	 12   	0.145524	-0.727618	1.450762	12	113	5.148158651515e-03	1.930285129816e-04	5.193090694076e-03	5.102536382159e-03	5.261955356272e-03	5.129867094552e-03	5.076232982346e-03	5.133268414468e-03	5.132729214715e-03	5.236120770004e-03	5.030425527100e-03	5.185360076312e-03
36	 12   	0.145524	-0.582094	1.450762	12	113	9.452557387772e-03	2.951739356132e-04	9.545677468128e-03	9.336358080026e-03	9.542763089224e-03	9.372591395843e-03	9.432234642362e-03	9.422052899430e-03	9.424158218146e-03	9.682582916801e-03	9.327535081839e-03	9.439620067352e-03
36	 12   	0.145524	-0.436571	1.450762	12	113	1.442148585129e-02	2.869935447304e-04	1.448815216119e-02	1.435600397787e-02	1.451776463562e-02	1.436067489190e-02	1.444066707009e-02	1.432897045275e-02	1.439076025017e-02	1.459982880622e-02	1.423922089722e-02	1.449281533732e-02
36	 12   	0.145524	-0.291047	1.450762	12	113	1.636497285424e-02	3.350834333016e-04	1.649698303487e-02	1.624449200509e-02	1.654051521362e-02	1.629821244776e-02	1.629519307507e-02	1.635027556899e-02	1.632144917535e-02	1.656311420186e-02	1.621046574164e-02	1.632902804165e-02
36	 12   	0.145524	-0.145524	1.450762	12	113	1.180995819382e-02	1.826602536527e-04	1.185898421252e-02	1.173570191051e-02	1.187076707191e-02	1.179111184313e-02	1.179381554831e-02	1.173241595453e-02	1.182165424393e-02	1.191181462095e-02	1.171495776451e-02	1.186835876265e-02
36	 12   	0.145524	0.000000	1.450762	12	113	0.000000000000e+00	1.763241826066e-10	-2.770045187030e-11	8.581658415358e-11	2.367538754354e-11	-1.178722118095e-11	-9.623488776683e-11	9.803344347142e-11	-2.911435567202e-11	3.322358513533e-11	8.169090073605e-12	-9.306892441183e-11


==> anc/curr_xB_T124.dat <==
# Ns Nt    a(fm)    x(fm)     eB(GeV^2) Nb  T(MeV) current        error               jack_bin1           jack_bin2           jack_bin3           jack_bin4           jack_bin5           jack_bin6           jack_bin7           jack_bin8           jack_bin9           jack_bin10
24	8	     0.198921	-2.387056	0.000000	0	124	0.000000000000e+00	1.986048934028e-10	9.475110997121e-11	-8.803511914980e-12	-3.023176194714e-11	-8.827630333652e-11	-2.745199799776e-11	6.317956355877e-11	1.264356269521e-10	-5.717546983747e-11	4.489316760822e-12	8.314933576793e-11
24	8	     0.198921	-2.188135	0.000000	0	124	0.000000000000e+00	3.427704889345e-10	2.178819149828e-10	2.793326798507e-11	-1.002684139031e-10	9.528910896367e-11	-3.654723575918e-12	1.732149170887e-10	1.859852120283e-10	-5.280699947878e-11	5.376288825399e-11	-8.589826312440e-11
24	8	     0.198921	-1.989214	0.000000	0	124	0.000000000000e+00	2.950983122589e-10	8.004052389534e-12	5.758448227476e-11	4.190587948335e-11	5.296691058234e-11	-4.625986987812e-11	-1.448568099589e-10	2.246644072478e-10	8.863007030535e-11	-8.273767785593e-11	-1.061596927272e-10
24	8	     0.198921	-1.790292	0.000000	0	124	0.000000000000e+00	1.566767419349e-10	-1.630057345305e-11	-4.509353972885e-11	-4.035924859970e-11	-7.026949787369e-12	2.970354398230e-11	9.570587463142e-11	-6.840540203764e-11	-5.053369150894e-11	-3.038773374210e-11	-9.016659856287e-11
24	8	     0.198921	-1.591371	0.000000	0	124	0.000000000000e+00	2.093165669216e-10	1.651917535773e-10	-1.391488813474e-11	-9.825806362670e-12	-9.368779137884e-12	8.052704979449e-12	-1.451405637555e-10	8.116487480718e-14	-6.575209739110e-11	3.099742716529e-11	3.094128378586e-12
24	8	     0.198921	-1.392450	0.000000	0	124	0.000000000000e+00	2.994932725755e-10	-2.341508676849e-10	1.072771836475e-10	-2.640843242053e-11	-7.992365207203e-11	-9.469696530022e-12	2.088980926378e-11	-1.144151657558e-10	4.378592041876e-11	6.453938807729e-11	1.327268893465e-10
24	8	     0.198921	-1.193528	0.000000	0	124	0.000000000000e+00	2.584456715367e-10	-1.358344113658e-10	2.991485490933e-11	3.785809328742e-12	1.373921650753e-10	8.275064108690e-11	-3.367300434852e-11	6.273427042397e-11	-7.871833860571e-11	-1.226752027059e-10	1.051769762614e-10
24	8	     0.198921	-0.994607	0.000000	0	124	0.000000000000e+00	2.964060951057e-10	5.162800653907e-11	6.112462048676e-11	1.683718783304e-10	2.719679387759e-11	8.962423247940e-12	3.077711333172e-11	-2.116560221111e-10	1.380048846013e-10	2.908706965470e-11	8.518947517034e-11
24	8	     0.198921	-0.795685	0.000000	0	124	0.000000000000e+00	3.468836819740e-10	-1.559336655893e-10	1.696985986085e-10	-1.622902676581e-10	1.098284926533e-11	-8.964076382324e-11	7.246166374148e-12	6.637253512352e-11	-1.512481484640e-10	-1.401253211817e-10	1.182259348213e-10
24	8	     0.198921	-0.596764	0.000000	0	124	0.000000000000e+00	2.338998728181e-10	-1.126815776953e-11	-2.803729831573e-11	1.633005159813e-10	-9.514463353568e-11	-6.751732501379e-11	-1.346410279672e-11	5.161055196345e-11	-4.662799757852e-11	-9.642952982506e-11	-1.096959212283e-10
24	8	     0.198921	-0.397843	0.000000	0	124	0.000000000000e+00	3.548211027995e-10	-7.493913594426e-11	-4.427179769486e-11	-3.380087337742e-14	-7.397141467373e-11	7.340100261693e-13	-3.542968161769e-10	6.569452408509e-11	1.068345527615e-10	3.256045246201e-11	8.103251982191e-12
24	8	     0.198921	-0.198921	0.000000	0	124	0.000000000000e+00	2.753347473140e-10	7.994937597208e-11	-1.200862555005e-10	7.703758507065e-11	1.981062609265e-10	-1.176780069128e-10	-5.590256166173e-11	-4.480824216854e-11	1.891314179341e-11	-6.118489649938e-11	-6.720011198141e-11
24	8	     0.198921	0.000000	0.000000	0	124	0.000000000000e+00	1.867137331428e-10	5.737174053545e-11	1.967402084178e-11	7.929550374201e-11	1.360979188648e-10	-6.848230184069e-11	-7.383933349713e-11	-2.205618860729e-11	-1.822652136285e-11	4.507705194920e-11	3.946934818086e-11
24	8	     0.198921	-2.387056	0.132704	1	124	-3.146618405909e-05	4.823508116413e-05	-2.185337200036e-05	-1.046022068421e-05	-3.975227266684e-05	-6.018721096260e-06	-4.262044953889e-05	-5.636131346357e-05	-3.785497941335e-05	-9.999228676486e-06	-4.193008208401e-05	-4.781120487302e-05
24	8	     0.198921	-2.188135	0.132704	1	124	5.929874780985e-06	4.854098395394e-05	-1.780048116564e-05	2.968741050775e-05	1.022612311156e-05	5.417424039566e-06	3.074522015510e-05	1.179810723763e-05	1.616828307763e-06	-2.429055686125e-05	-3.551627021822e-06	1.545029853930e-05
24	8	     0.198921	-1.989214	0.132704	1	124	5.026781530349e-07	3.679571483540e-05	-7.191759314315e-06	-3.079583921389e-06	3.582824757069e-06	6.054021880642e-06	2.382505883276e-06	1.376260956817e-05	-3.374128451031e-06	-3.093481366467e-05	4.293669363964e-06	1.953143350849e-05
24	8	     0.198921	-1.790292	0.132704	1	124	-9.724872922198e-05	3.424764590495e-05	-7.581727946591e-05	-1.145521750172e-04	-8.439577103629e-05	-1.066441306151e-04	-1.026842424633e-04	-1.023278160824e-04	-8.982333447835e-05	-9.771191396970e-05	-8.667540330688e-05	-1.118552237522e-04
24	8	     0.198921	-1.591371	0.132704	1	124	-3.284960126458e-05	3.458246248324e-05	-5.496542842838e-05	-3.946602479829e-05	-3.455484010379e-05	-4.184062997985e-05	-3.147396600365e-05	-3.187788988011e-05	-3.184823405964e-05	-2.164945541629e-05	-3.491947040166e-05	-5.900071469402e-06
24	8	     0.198921	-1.392450	0.132704	1	124	-4.701004230959e-05	2.275888563064e-05	-5.609625628611e-05	-5.843499547532e-05	-3.895305205525e-05	-3.039507168067e-05	-4.429032109396e-05	-4.639037604905e-05	-4.616914167645e-05	-5.062394296656e-05	-5.450601578903e-05	-4.424124875764e-05
24	8	     0.198921	-1.193528	0.132704	1	124	-1.084896854071e-04	3.535905533405e-05	-1.043205671793e-04	-1.006962882845e-04	-1.051938111041e-04	-9.946637071157e-05	-1.241875427557e-04	-1.139488907129e-04	-1.304419975548e-04	-9.971179996068e-05	-1.190765342159e-04	-8.785305691418e-05
24	8	     0.198921	-0.994607	0.132704	1	124	-9.714467733484e-05	1.728188862867e-05	-1.108990915387e-04	-1.002695883460e-04	-9.527169852300e-05	-8.928422171897e-05	-1.032743300573e-04	-9.005060993108e-05	-9.472489160526e-05	-9.402237322578e-05	-9.744538996049e-05	-9.620457839322e-05
24	8	     0.198921	-0.795685	0.132704	1	124	-7.550826316523e-07	1.787867069835e-05	3.127031661570e-06	6.130922018646e-06	-9.663640749996e-07	3.419697083413e-06	2.060193555552e-06	1.539659780227e-06	-6.150262889349e-06	5.561419232180e-06	-8.228259063018e-06	-1.404486475713e-05
24	8	     0.198921	-0.596764	0.132704	1	124	2.774117428890e-04	2.162700809551e-05	2.915233122742e-04	2.744281676250e-04	2.745065938843e-04	2.805300325096e-04	2.721951524112e-04	2.759478154529e-04	2.679350897687e-04	2.912189662839e-04	2.736291128757e-04	2.722031886052e-04
24	8	     0.198921	-0.397843	0.132704	1	124	5.973206278709e-04	4.523350297747e-05	6.022039761438e-04	5.691435140673e-04	5.966641001430e-04	5.978007621801e-04	6.025687926032e-04	5.754063556925e-04	6.036957278462e-04	6.283098506454e-04	5.888334166585e-04	6.085797822774e-04
24	8	     0.198921	-0.198921	0.132704	1	124	6.362063671887e-04	3.971449665771e-05	6.349188485709e-04	6.474077168346e-04	6.367830865420e-04	6.383915706893e-04	6.382275059755e-04	6.430983211266e-04	6.016309464580e-04	6.435725966502e-04	6.232387605926e-04	6.547943162036e-04
24	8	     0.198921	0.000000	0.132704	1	124	0.000000000000e+00	1.528482820242e-10	3.120390249023e-11	-1.908459891712e-11	4.094380327783e-11	-3.317304170862e-11	9.645867922079e-11	5.618627113026e-12	6.371309277060e-11	9.581516935394e-11	-1.743907753495e-11	-4.298941156633e-11
24	8	     0.198921	-2.387056	0.265409	2	124	3.601952235675e-07	2.360294803807e-05	7.130890275032e-06	2.562333537088e-06	-1.126632757412e-07	-8.617583433256e-06	-2.495398994744e-06	9.535056009579e-06	1.081525129145e-05	-1.831892787519e-05	2.749866903798e-06	3.531336904823e-07
24	8	     0.198921	-2.188135	0.265409	2	124	-2.768891239077e-05	3.383904945276e-05	-1.779964753888e-05	-2.749631696107e-05	-2.789623089329e-05	-9.931141420200e-06	-3.198958875172e-05	-2.731062475513e-05	-4.246638543756e-05	-3.172744886197e-05	-1.096340135365e-05	-4.930833398040e-05
24	8	     0.198921	-1.989214	0.265409	2	124	-5.008700024895e-05	3.294067542577e-05	-4.527191089360e-05	-5.200753937122e-05	-6.446444079493e-05	-4.264963700636e-05	-4.987098031046e-05	-4.768772583775e-05	-3.703093401058e-05	-3.061874946973e-05	-6.318268177918e-05	-6.808540294026e-05
24	8	     0.198921	-1.790292	0.265409	2	124	-7.611041799815e-05	2.180773976597e-05	-7.326765595649e-05	-7.000570797597e-05	-6.913404718274e-05	-8.220628187965e-05	-8.773868534108e-05	-7.539638605442e-05	-6.448853195186e-05	-8.657731123372e-05	-8.229302830004e-05	-6.999654493527e-05
24	8	     0.198921	-1.591371	0.265409	2	124	-9.460840886130e-05	2.377190186933e-05	-9.619639774283e-05	-1.050250144645e-04	-1.069103546566e-04	-8.798035565603e-05	-7.568977666652e-05	-9.326046352828e-05	-9.990015312160e-05	-9.394758779996e-05	-9.284380563983e-05	-9.433018197989e-05
24	8	     0.198921	-1.392450	0.265409	2	124	-1.612153506304e-04	3.382319894091e-05	-1.749157351103e-04	-1.503535210465e-04	-1.795360175434e-04	-1.384827233770e-04	-1.498143693871e-04	-1.642790119318e-04	-1.688118786008e-04	-1.573226732359e-04	-1.676926770481e-04	-1.609448955126e-04
24	8	     0.198921	-1.193528	0.265409	2	124	-2.527698103936e-04	3.464927871469e-05	-2.306288770588e-04	-2.413729153659e-04	-2.732271825687e-04	-2.593991084928e-04	-2.541953392769e-04	-2.593265957238e-04	-2.665779396030e-04	-2.517647312684e-04	-2.510887592095e-04	-2.401166542650e-04
24	8	     0.198921	-0.994607	0.265409	2	124	-1.299787470333e-04	2.524924662004e-05	-1.344215260786e-04	-1.497149881124e-04	-1.338848736747e-04	-1.251302568321e-04	-1.395997895467e-04	-1.224122843093e-04	-1.194730769365e-04	-1.236877881179e-04	-1.244657832672e-04	-1.269971043389e-04
24	8	     0.198921	-0.795685	0.265409	2	124	1.166735715457e-05	3.906727115047e-05	3.315445913850e-05	1.775173895451e-05	1.310809268926e-05	8.948986435696e-07	-1.807310557855e-05	8.115742585715e-06	1.954825923783e-05	2.788541913388e-05	5.684518237849e-06	8.603554061873e-06
24	8	     0.198921	-0.596764	0.265409	2	124	6.991809791152e-04	4.470008021009e-05	6.972296113301e-04	6.924087040147e-04	7.139827680429e-04	6.983975980244e-04	6.683188839938e-04	6.897896865169e-04	6.923547315494e-04	7.240128422441e-04	6.944320956461e-04	7.208828724544e-04
24	8	     0.198921	-0.397843	0.265409	2	124	1.300236672595e-03	4.691495007430e-05	1.296589148627e-03	1.266280886896e-03	1.317129046811e-03	1.303091917049e-03	1.317389266831e-03	1.289625022394e-03	1.291084832821e-03	1.327485561131e-03	1.296003384121e-03	1.297687662278e-03
24	8	     0.198921	-0.198921	0.265409	2	124	1.278525140069e-03	3.110985530563e-05	1.277089022322e-03	1.292881604813e-03	1.292960127907e-03	1.269554469774e-03	1.264889792488e-03	1.276250351188e-03	1.282206889368e-03	1.277236057780e-03	1.260604907890e-03	1.291578182462e-03
24	8	     0.198921	0.000000	0.265409	2	124	0.000000000000e+00	3.060152566815e-10	2.373388475847e-10	-1.198186527797e-10	1.160694825122e-11	1.137860451288e-10	-2.749692442184e-11	-2.132094485142e-11	-1.189426965703e-10	9.290020299844e-11	-3.673503122639e-11	-8.065584462070e-11
24	8	     0.198921	-2.387056	0.398113	3	124	8.403010740838e-05	6.252303660606e-05	7.549001603037e-05	1.135814608002e-04	8.563995263660e-05	9.194060409865e-05	1.119340511991e-04	5.783281324961e-05	8.403969534360e-05	5.984219217837e-05	1.094300466506e-04	5.057023898873e-05
24	8	     0.198921	-2.188135	0.398113	3	124	-6.496717854381e-05	2.382652358456e-05	-6.318017191653e-05	-6.964476143583e-05	-6.492446253392e-05	-7.303215737694e-05	-6.751485165952e-05	-7.274320298811e-05	-4.485084460367e-05	-7.404199338462e-05	-6.141946903878e-05	-5.831987044305e-05
24	8	     0.198921	-1.989214	0.398113	3	124	-7.551757049614e-05	3.582339135682e-05	-1.035145315920e-04	-7.349729464950e-05	-7.530291675462e-05	-6.427025789061e-05	-8.649953760044e-05	-7.485591161001e-05	-6.257125162637e-05	-8.044458528628e-05	-5.672770117359e-05	-7.749172058062e-05
24	8	     0.198921	-1.790292	0.398113	3	124	-9.619216715619e-05	4.262209073837e-05	-9.326081270609e-05	-8.458086804267e-05	-1.038610481284e-04	-7.833916391925e-05	-1.010853841375e-04	-1.226043666551e-04	-8.748909270508e-05	-7.557624036518e-05	-9.658641312729e-05	-1.185382825305e-04
24	8	     0.198921	-1.591371	0.398113	3	124	-1.996178285630e-04	3.411275135487e-05	-1.993664916054e-04	-1.920628955080e-04	-2.139732239364e-04	-1.883087864397e-04	-2.017083928584e-04	-2.189436772789e-04	-1.779317352027e-04	-2.124472411869e-04	-1.946289330699e-04	-1.968069032080e-04
24	8	     0.198921	-1.392450	0.398113	3	124	-2.409024015206e-04	2.625798144202e-05	-2.391605140664e-04	-2.500744211685e-04	-2.440303879447e-04	-2.298487844434e-04	-2.483170173323e-04	-2.562071595203e-04	-2.232553744982e-04	-2.380214278393e-04	-2.433497059919e-04	-2.367592195825e-04
24	8	     0.198921	-1.193528	0.398113	3	124	-2.633168866473e-04	3.755476189131e-05	-2.648480801583e-04	-2.735468459492e-04	-2.436430092528e-04	-2.541618874363e-04	-2.848952427164e-04	-2.481740030084e-04	-2.743316307129e-04	-2.480109694433e-04	-2.699327250783e-04	-2.716244671468e-04
24	8	     0.198921	-0.994607	0.398113	3	124	-1.707035882921e-04	4.887368984271e-05	-1.616691810762e-04	-1.654262166911e-04	-1.703584474651e-04	-2.088773920299e-04	-1.958804224246e-04	-1.521376732082e-04	-1.732403493554e-04	-1.585513503022e-04	-1.648661225541e-04	-1.560287306052e-04
24	8	     0.198921	-0.795685	0.398113	3	124	1.566228708785e-04	4.362296456341e-05	1.537316085029e-04	1.314693810379e-04	1.562696084209e-04	1.706907446292e-04	1.602716656078e-04	1.422715997810e-04	1.497234330788e-04	1.819787529519e-04	1.428987423753e-04	1.769231758427e-04
24	8	     0.198921	-0.596764	0.398113	3	124	1.141431209921e-03	5.251323303984e-05	1.152601429428e-03	1.152325295126e-03	1.166579382817e-03	1.131834738464e-03	1.103886418719e-03	1.125476585008e-03	1.134199609012e-03	1.167026673975e-03	1.134629778211e-03	1.145752195877e-03
24	8	     0.198921	-0.397843	0.398113	3	124	2.389374664756e-03	7.080427120363e-05	2.391829163506e-03	2.362757112838e-03	2.408612511831e-03	2.394915116170e-03	2.367999839166e-03	2.422571000302e-03	2.374448787343e-03	2.432490465596e-03	2.351625963274e-03	2.386496694009e-03
24	8	     0.198921	-0.198921	0.398113	3	124	2.321314862362e-03	6.166931259498e-05	2.303686995224e-03	2.319396143374e-03	2.330386685801e-03	2.352548547162e-03	2.330829094398e-03	2.290240295990e-03	2.302986096688e-03	2.333776435317e-03	2.295040830806e-03	2.354257502893e-03
24	8	     0.198921	0.000000	0.398113	3	124	0.000000000000e+00	3.007203462689e-10	-5.074149573154e-11	6.304789734886e-11	3.804344002870e-11	-1.456698379901e-10	-9.842250292887e-11	-1.036959058266e-10	4.712104180764e-11	4.635149112487e-11	1.106952073963e-10	-2.129941021677e-10
24	8	     0.198921	-2.387056	0.530817	4	124	1.020582452163e-05	2.869674683522e-05	1.102678518569e-05	-8.190849204848e-06	1.567267675880e-05	-4.092150990153e-06	1.373618568900e-05	3.933484598008e-06	2.042252204311e-05	2.315828716778e-05	6.074925716167e-06	2.031638024905e-05
24	8	     0.198921	-2.188135	0.530817	4	124	-5.445500444269e-06	2.948069304602e-05	1.166864340078e-05	-2.591232119327e-05	9.317597483865e-06	-1.246025034731e-05	-3.906713045545e-06	-1.331268247785e-05	-6.657572736688e-06	-7.133893144405e-06	-5.653441763059e-06	-4.043725009128e-07
24	8	     0.198921	-1.989214	0.530817	4	124	-5.063536438525e-05	2.850788386795e-05	-7.169350088859e-05	-5.272904248816e-05	-4.386784171697e-05	-4.460438382935e-05	-5.871127751129e-05	-3.456818652443e-05	-5.935307805423e-05	-4.261968628739e-05	-4.752005908779e-05	-5.068658339766e-05
24	8	     0.198921	-1.790292	0.530817	4	124	-8.636885622570e-05	4.479271983877e-05	-1.024045984698e-04	-8.878598762974e-05	-7.105085024527e-05	-8.150112410769e-05	-1.155978360580e-04	-8.349721011178e-05	-9.289360701841e-05	-7.121593769938e-05	-9.698513877822e-05	-5.975626792457e-05
24	8	     0.198921	-1.591371	0.530817	4	124	-2.230280566850e-04	2.240394018361e-05	-2.191236130245e-04	-2.139607833532e-04	-2.187514854844e-04	-2.343514583685e-04	-2.286949901341e-04	-2.127889679097e-04	-2.226564284930e-04	-2.154749868039e-04	-2.346767378894e-04	-2.298011138230e-04
24	8	     0.198921	-1.392450	0.530817	4	124	-2.741709951079e-04	2.160823294360e-05	-2.652108383288e-04	-2.794526727961e-04	-2.815503304388e-04	-2.654728585237e-04	-2.695782713364e-04	-2.733514056390e-04	-2.641613958714e-04	-2.863888315339e-04	-2.741922772455e-04	-2.823510672383e-04
24	8	     0.198921	-1.193528	0.530817	4	124	-3.097677349669e-04	2.223865323931e-05	-3.083481567510e-04	-3.046441526627e-04	-3.015563544248e-04	-3.221054326379e-04	-3.123200525632e-04	-3.013516534426e-04	-3.087938998765e-04	-3.196072595367e-04	-3.191543650568e-04	-2.997960234467e-04
24	8	     0.198921	-0.994607	0.530817	4	124	-1.732287512507e-04	4.053430793604e-05	-1.737741519710e-04	-2.032498359864e-04	-1.651345569149e-04	-1.722138297104e-04	-1.750173641439e-04	-1.775673349321e-04	-1.629610324006e-04	-1.771168128316e-04	-1.812399100862e-04	-1.440126764831e-04
24	8	     0.198921	-0.795685	0.530817	4	124	4.968179813963e-04	3.919804113321e-05	4.852531892771e-04	4.790614444114e-04	5.070461848217e-04	4.807216109610e-04	5.016798725434e-04	4.859636075978e-04	4.999113024236e-04	5.175221582787e-04	4.922182867101e-04	5.188021651185e-04
24	8	     0.198921	-0.596764	0.530817	4	124	1.899190352098e-03	8.187195776418e-05	1.898736917789e-03	1.861748427700e-03	1.927014668358e-03	1.899258341849e-03	1.879166288904e-03	1.887388599132e-03	1.926653320894e-03	1.923958540111e-03	1.848508429242e-03	1.939470001147e-03
24	8	     0.198921	-0.397843	0.530817	4	124	3.772203751387e-03	9.423116812268e-05	3.780155992819e-03	3.782645734184e-03	3.780475870194e-03	3.741840964351e-03	3.755837920618e-03	3.756172670816e-03	3.777416297013e-03	3.837533689738e-03	3.708147668599e-03	3.801810721348e-03
24	8	     0.198921	-0.198921	0.530817	4	124	3.490014879331e-03	7.384621355353e-05	3.514751052721e-03	3.439494419557e-03	3.527633738050e-03	3.467988753835e-03	3.471072780295e-03	3.481775744756e-03	3.500469940461e-03	3.497154294867e-03	3.478864278607e-03	3.520943797828e-03
24	8	     0.198921	0.000000	0.530817	4	124	0.000000000000e+00	2.293358758599e-10	-6.700250444623e-12	7.882098601357e-11	3.258780540656e-11	-9.520723723874e-11	6.424301326012e-11	-7.457040819603e-12	1.368446399409e-10	6.304580016635e-11	-1.456706593204e-10	2.107281906336e-11
24	8	     0.198921	-2.387056	0.796226	6	124	1.370064713242e-04	3.191105568398e-05	1.399229532120e-04	1.300228144479e-04	1.490315745047e-04	1.564890963679e-04	1.335094601539e-04	1.399537433012e-04	1.131030927855e-04	1.325256547270e-04	1.321743355981e-04	1.433319930962e-04
24	8	     0.198921	-2.188135	0.796226	6	124	-3.260520158563e-05	3.509426084573e-05	-3.429109282709e-05	-4.334987215109e-05	-4.488856688184e-05	-4.051435678694e-05	-3.485314190133e-05	-4.405811729323e-05	-8.348667915556e-06	-1.190542873003e-05	-2.775251590248e-05	-3.609025241569e-05
24	8	     0.198921	-1.989214	0.796226	6	124	-9.952213042092e-05	4.523293522379e-05	-9.225405461298e-05	-9.253834469341e-05	-8.587022341945e-05	-1.326794349096e-04	-8.917260183205e-05	-9.304719226234e-05	-1.259160189365e-04	-1.066163385776e-04	-8.965563597465e-05	-8.747145974315e-05
24	8	     0.198921	-1.790292	0.796226	6	124	-1.848307369580e-04	4.396599499025e-05	-1.751997617933e-04	-1.805035651193e-04	-2.029122060481e-04	-2.114020492903e-04	-1.641896855721e-04	-1.613129864612e-04	-1.781837255467e-04	-1.989742840014e-04	-1.884508240084e-04	-1.871782773757e-04
24	8	     0.198921	-1.591371	0.796226	6	124	-2.826895777227e-04	2.164998445131e-05	-2.792632906026e-04	-2.827265327023e-04	-2.893478524614e-04	-2.754300027854e-04	-2.777422483777e-04	-2.702799636206e-04	-2.927541307395e-04	-2.774227112576e-04	-2.945306814472e-04	-2.873983594147e-04
24	8	     0.198921	-1.392450	0.796226	6	124	-3.710957563795e-04	2.800565141836e-05	-3.781974105514e-04	-3.822776271594e-04	-3.725919468755e-04	-3.811967767322e-04	-3.588568856380e-04	-3.588660809589e-04	-3.664442669396e-04	-3.843293287510e-04	-3.572241556479e-04	-3.709730837982e-04
24	8	     0.198921	-1.193528	0.796226	6	124	-3.252649262446e-04	3.601164502191e-05	-3.194782908683e-04	-3.101961093253e-04	-3.224736104423e-04	-3.247691029071e-04	-3.403780402302e-04	-3.275345542348e-04	-3.502482209268e-04	-3.310601675908e-04	-3.219930755325e-04	-3.045180870786e-04
24	8	     0.198921	-0.994607	0.796226	6	124	1.527763435285e-05	4.146002878000e-05	2.511222574650e-06	5.224409004835e-06	3.964995740367e-05	2.032512580734e-05	1.366531499572e-05	1.253485887297e-06	7.423253451874e-06	4.178520259487e-05	-2.252890507763e-07	2.116366800357e-05
24	8	     0.198921	-0.795685	0.796226	6	124	1.317965601049e-03	7.817268170685e-05	1.341020966109e-03	1.288615404661e-03	1.338002643087e-03	1.314863093101e-03	1.309980614385e-03	1.300308190759e-03	1.301384237724e-03	1.381295936266e-03	1.285133947654e-03	1.319050987546e-03
24	8	     0.198921	-0.596764	0.796226	6	124	3.888575790650e-03	6.814166276121e-05	3.890950276222e-03	3.876916656517e-03	3.908755557490e-03	3.854959016468e-03	3.886655254673e-03	3.873552684847e-03	3.880584372972e-03	3.934143829409e-03	3.860622760951e-03	3.918617512777e-03
24	8	     0.198921	-0.397843	0.796226	6	124	6.985772540561e-03	1.436373510941e-04	7.000112216287e-03	6.972364204819e-03	7.054088410871e-03	6.961347085381e-03	6.948533926395e-03	6.990696418245e-03	6.995856177629e-03	7.078259491297e-03	6.888646819356e-03	6.967820680024e-03
24	8	     0.198921	-0.198921	0.796226	6	124	6.782659143755e-03	8.157510846108e-05	6.781253981141e-03	6.783057350712e-03	6.798636361510e-03	6.743418992754e-03	6.776704484112e-03	6.752901804411e-03	6.768416097131e-03	6.831036742952e-03	6.759389037766e-03	6.831776599985e-03
24	8	     0.198921	0.000000	0.796226	6	124	0.000000000000e+00	3.507644030339e-10	2.162783641733e-10	1.573180180080e-10	1.736372283212e-10	7.031271419848e-11	-2.752679837159e-11	7.519805383562e-11	-1.628996166705e-11	1.341874386941e-10	1.304747070778e-10	-5.974175576138e-11
24	8	     0.198921	-2.387056	1.061634	8	124	2.739946598702e-05	3.996082449632e-05	1.731774358044e-05	3.823245065160e-05	2.245289177987e-05	-7.877437613962e-06	4.288084464006e-05	2.352166462954e-05	3.311075556536e-05	3.414125603680e-05	3.910207901182e-05	3.111241656014e-05
24	8	     0.198921	-2.188135	1.061634	8	124	-2.903209679552e-05	4.304560460765e-05	-4.121536098851e-05	-5.095983889291e-05	-1.869826135952e-05	-1.520215700954e-05	-2.222444895090e-05	-1.564620751439e-05	-8.362047586437e-06	-4.561661949647e-05	-2.335816760180e-05	-4.903785840238e-05
24	8	     0.198921	-1.989214	1.061634	8	124	-1.675029902269e-04	3.068751372330e-05	-1.887679574386e-04	-1.613495536464e-04	-1.605490654980e-04	-1.702475365485e-04	-1.557291968468e-04	-1.689982591639e-04	-1.707140182282e-04	-1.822934723022e-04	-1.521367695842e-04	-1.642440717316e-04
24	8	     0.198921	-1.790292	1.061634	8	124	-3.061235088243e-04	3.118420115295e-05	-3.028777580533e-04	-3.193929475406e-04	-3.094057678755e-04	-3.089894969913e-04	-3.108248964101e-04	-3.046476035525e-04	-3.150405561796e-04	-3.150279338896e-04	-2.952359207930e-04	-2.797922053818e-04
24	8	     0.198921	-1.591371	1.061634	8	124	-3.271663115669e-04	3.283720348707e-05	-3.188454471780e-04	-3.441381058604e-04	-3.240292737885e-04	-3.051418453433e-04	-3.294953210833e-04	-3.375178458755e-04	-3.179415785032e-04	-3.340285012103e-04	-3.406326918702e-04	-3.198925047600e-04
24	8	     0.198921	-1.392450	1.061634	8	124	-4.241149743446e-04	4.215438091719e-05	-4.216313244901e-04	-4.318133019649e-04	-3.883670597295e-04	-4.253948643323e-04	-4.275347862898e-04	-4.197471257086e-04	-4.289708523808e-04	-4.474504701087e-04	-4.362535875153e-04	-4.139863647146e-04
24	8	     0.198921	-1.193528	1.061634	8	124	-2.187864231903e-04	4.179030449998e-05	-2.238748629828e-04	-2.333446152159e-04	-1.991033387112e-04	-2.337221604575e-04	-2.389011660606e-04	-2.036946510963e-04	-2.148806240062e-04	-1.938820104292e-04	-2.236805334888e-04	-2.227802689575e-04
24	8	     0.198921	-0.994607	1.061634	8	124	4.490056583483e-04	5.173272258826e-05	4.573335206434e-04	4.381449099905e-04	4.695177580808e-04	4.352336394969e-04	4.462404302495e-04	4.665484611495e-04	4.447435356670e-04	4.668303356874e-04	4.069892954102e-04	4.584747043496e-04
24	8	     0.198921	-0.795685	1.061634	8	124	2.406450226757e-03	9.654251092803e-05	2.439919578010e-03	2.400324290725e-03	2.426597318962e-03	2.389104741562e-03	2.393654602865e-03	2.381240993212e-03	2.392115920886e-03	2.474970231867e-03	2.345409197746e-03	2.421165405158e-03
24	8	     0.198921	-0.596764	1.061634	8	124	6.451528586362e-03	9.726891181650e-05	6.448804180699e-03	6.419237786106e-03	6.497943328478e-03	6.459377512583e-03	6.434223190021e-03	6.418590075649e-03	6.455327198798e-03	6.489425460224e-03	6.393632297863e-03	6.498724853645e-03
24	8	     0.198921	-0.397843	1.061634	8	124	1.135957848496e-02	1.348114766351e-04	1.140857080777e-02	1.134622263308e-02	1.139319898395e-02	1.129366159266e-02	1.137486559562e-02	1.130535714286e-02	1.133561771019e-02	1.144409017118e-02	1.130721410058e-02	1.138698613649e-02
24	8	     0.198921	-0.198921	1.061634	8	124	1.126953492228e-02	1.535195596651e-04	1.124251622034e-02	1.124636126128e-02	1.134554557097e-02	1.125458284468e-02	1.120307852860e-02	1.126580291866e-02	1.130880883485e-02	1.134113127932e-02	1.117520092041e-02	1.131232086191e-02
24	8	     0.198921	0.000000	1.061634	8	124	0.000000000000e+00	2.129874749072e-10	3.154813921082e-11	-1.444847896751e-11	-1.207542251482e-10	1.034648774313e-10	-1.281658090317e-10	8.996781897371e-11	-5.892821923325e-11	-2.387576799157e-11	-2.624653852763e-11	-1.617916836818e-11
24	8	     0.198921	-2.387056	1.327043	10	124	7.999153832163e-05	5.227414206277e-05	5.661490763890e-05	6.222935420471e-05	1.123679695691e-04	8.425502697124e-05	8.508501238159e-05	4.671674923404e-05	9.377372462755e-05	8.756783805036e-05	8.510677821689e-05	8.619802437588e-05
24	8	     0.198921	-2.188135	1.327043	10	124	1.713065610753e-06	3.349082588675e-05	7.831961577405e-06	3.059168256339e-06	-8.141203745461e-06	-1.185478889669e-05	-1.050894145149e-06	1.036226276485e-05	1.218442662086e-06	-1.985402044836e-05	1.748589110639e-05	1.807384010337e-05
24	8	     0.198921	-1.989214	1.327043	10	124	-1.757071076833e-04	4.470278989964e-05	-1.655844571786e-04	-1.811436785350e-04	-1.512327056483e-04	-1.571832331066e-04	-1.929019362988e-04	-1.811125561212e-04	-2.001816340425e-04	-1.651530273797e-04	-1.934409952041e-04	-1.691368529409e-04
24	8	     0.198921	-1.790292	1.327043	10	124	-2.524514820922e-04	3.560047765727e-05	-2.475977296131e-04	-2.456756570973e-04	-2.385523648794e-04	-2.404432872337e-04	-2.760669286064e-04	-2.699468694554e-04	-2.615318240790e-04	-2.400756857896e-04	-2.577160030817e-04	-2.469084664252e-04
24	8	     0.198921	-1.591371	1.327043	10	124	-3.429489525983e-04	2.974387323738e-05	-3.535652151248e-04	-3.411840580735e-04	-3.375634547831e-04	-3.339700095282e-04	-3.535028456562e-04	-3.556572200229e-04	-3.404844237411e-04	-3.277580353583e-04	-3.295408444230e-04	-3.562634148666e-04
24	8	     0.198921	-1.392450	1.327043	10	124	-4.136175953769e-04	3.345958878551e-05	-4.148350246173e-04	-3.968289707661e-04	-4.111023952582e-04	-4.267602293264e-04	-4.406757646890e-04	-4.044941252959e-04	-4.086967815056e-04	-4.101088676789e-04	-4.166963315205e-04	-4.059774612202e-04
24	8	     0.198921	-1.193528	1.327043	10	124	-1.708954589316e-04	4.417773028477e-05	-1.843388294698e-04	-1.684875749670e-04	-1.495326162213e-04	-1.389191042642e-04	-1.899554054932e-04	-1.689644313698e-04	-1.896231670960e-04	-1.719363679288e-04	-1.759068649929e-04	-1.712902180814e-04
24	8	     0.198921	-0.994607	1.327043	10	124	8.088519689831e-04	5.836952539050e-05	8.108142706777e-04	7.949981341948e-04	7.912023617629e-04	8.049248111399e-04	7.911581480443e-04	8.112805573028e-04	7.898961954799e-04	8.522998390776e-04	8.006794379319e-04	8.412659435161e-04
24	8	     0.198921	-0.795685	1.327043	10	124	3.879209983492e-03	8.951360945053e-05	3.899564939327e-03	3.861745576309e-03	3.917920677825e-03	3.835180642663e-03	3.865001870271e-03	3.872387002230e-03	3.898204954858e-03	3.919933548677e-03	3.823591893641e-03	3.898568745160e-03
24	8	     0.198921	-0.596764	1.327043	10	124	9.523444195070e-03	1.689441093530e-04	9.521507630554e-03	9.483552288230e-03	9.562070143394e-03	9.502968527494e-03	9.481376944053e-03	9.472789118143e-03	9.491704879550e-03	9.618106545863e-03	9.460748649954e-03	9.639617244622e-03
24	8	     0.198921	-0.397843	1.327043	10	124	1.712252218978e-02	1.462676819632e-04	1.715992838914e-02	1.707568380449e-02	1.718450944396e-02	1.711721502709e-02	1.709969015855e-02	1.709832874934e-02	1.711936971813e-02	1.720388060036e-02	1.701952034035e-02	1.714709570293e-02
24	8	     0.198921	-0.198921	1.327043	10	124	1.652278410218e-02	1.604080628577e-04	1.652296672229e-02	1.646297265646e-02	1.657490796742e-02	1.647508152005e-02	1.649802962119e-02	1.650777592166e-02	1.652197124154e-02	1.660612059826e-02	1.644144212101e-02	1.661657268235e-02
24	8	     0.198921	0.000000	1.327043	10	124	0.000000000000e+00	2.786388851955e-10	4.373752788039e-11	1.450649837557e-10	-7.979486385940e-11	-2.366649893684e-12	1.026709952858e-10	-1.910126734579e-11	4.550057090247e-11	1.882290151309e-10	8.718255582753e-11	1.025392462006e-10
24	8	     0.198921	-2.387056	1.592451	12	124	1.245275368151e-04	5.977882630203e-05	1.202659456387e-04	8.491064899594e-05	1.108298588702e-04	1.174107627505e-04	1.663470717148e-04	1.477537868761e-04	1.211318880764e-04	1.285068091945e-04	1.356711181134e-04	1.124474741198e-04
24	8	     0.198921	-2.188135	1.592451	12	124	-4.329669452063e-05	3.280433980250e-05	-4.110256568977e-05	-2.006279430889e-05	-3.504644815587e-05	-4.856197962833e-05	-3.887986508655e-05	-6.114958922652e-05	-6.031490139801e-05	-3.651281534138e-05	-4.689481417431e-05	-4.444117392601e-05
24	8	     0.198921	-1.989214	1.592451	12	124	-1.705969080581e-04	3.708627714397e-05	-1.541741201687e-04	-1.507340698512e-04	-1.732588139595e-04	-1.702895183433e-04	-1.849271240630e-04	-1.588468430536e-04	-1.658913920039e-04	-1.937474237539e-04	-1.816218103513e-04	-1.724779645802e-04
24	8	     0.198921	-1.790292	1.592451	12	124	-2.562761257774e-04	3.547874806027e-05	-2.597633331949e-04	-2.649572502609e-04	-2.575689688275e-04	-2.497715821185e-04	-2.675136262696e-04	-2.517831973896e-04	-2.249717313246e-04	-2.510613719039e-04	-2.697518499394e-04	-2.656183485867e-04
24	8	     0.198921	-1.591371	1.592451	12	124	-3.491599896268e-04	3.042050091906e-05	-3.283593209476e-04	-3.571258527231e-04	-3.482405599247e-04	-3.499593222955e-04	-3.556150812524e-04	-3.328707248395e-04	-3.488219520563e-04	-3.608908985092e-04	-3.466362599701e-04	-3.630799210076e-04
24	8	     0.198921	-1.392450	1.592451	12	124	-3.883814739144e-04	3.849955221049e-05	-3.817926248008e-04	-4.098889923613e-04	-3.807523138284e-04	-3.906845988545e-04	-3.605024049450e-04	-3.985627671764e-04	-4.058815796424e-04	-3.845049175688e-04	-3.902586430488e-04	-3.809858954328e-04
24	8	     0.198921	-1.193528	1.592451	12	124	3.636163597899e-05	3.899606321213e-05	5.071951189701e-05	1.655370046614e-05	4.448225802377e-05	2.169604002710e-05	4.924893764173e-05	3.091317584971e-05	5.296832851949e-05	4.795726238888e-05	1.704547695441e-05	3.203167855638e-05
24	8	     0.198921	-0.994607	1.592451	12	124	1.447819449236e-03	7.210476868942e-05	1.445908144311e-03	1.448244051050e-03	1.468163306659e-03	1.416939730512e-03	1.425069094727e-03	1.446523193192e-03	1.427777513970e-03	1.489410593545e-03	1.421232727517e-03	1.488926152139e-03
24	8	     0.198921	-0.795685	1.592451	12	124	5.570920738688e-03	1.102424037381e-04	5.619409771169e-03	5.588290819901e-03	5.592387451451e-03	5.551494519238e-03	5.561142112512e-03	5.533954307906e-03	5.568752700193e-03	5.634172547115e-03	5.493305840784e-03	5.566297333323e-03
24	8	     0.198921	-0.596764	1.592451	12	124	1.305884059764e-02	2.008833753255e-04	1.303762842754e-02	1.299155514340e-02	1.313590497810e-02	1.302233289399e-02	1.300554429107e-02	1.305183328557e-02	1.305373872062e-02	1.317529501912e-02	1.295460068350e-02	1.315997256417e-02
24	8	     0.198921	-0.397843	1.592451	12	124	2.405754417086e-02	1.996473315963e-04	2.411254129217e-02	2.399843196776e-02	2.413323464848e-02	2.404175571661e-02	2.402804643916e-02	2.400221847786e-02	2.403139878041e-02	2.418216329034e-02	2.393869431551e-02	2.410695681888e-02
24	8	     0.198921	-0.198921	1.592451	12	124	2.250709435561e-02	1.635290066506e-04	2.252312030942e-02	2.244929897138e-02	2.256088072723e-02	2.250590913930e-02	2.248881537389e-02	2.244148952149e-02	2.250872792008e-02	2.261323615757e-02	2.241897520896e-02	2.256049026061e-02
24	8	     0.198921	0.000000	1.592451	12	124	0.000000000000e+00	2.180891803570e-10	-1.559932897082e-11	-4.362673437008e-11	-1.761671882790e-13	-9.699545387590e-11	-1.124644081851e-10	-1.075979271236e-10	-7.331360444558e-11	-6.686841126134e-11	-1.139424731756e-10	1.049402890789e-11
28	10     	0.159137	-2.227919	0.000000	0	124	0.000000000000e+00	2.789589769398e-10	-2.614692245902e-11	-5.638683789082e-11	-8.308065888843e-11	3.897704570187e-11	-4.217832472813e-11	-1.148923325210e-10	-6.458376493798e-11	-8.788135767141e-11	1.517135278833e-12	-2.385607724767e-10
28	10     	0.159137	-2.068782	0.000000	0	124	0.000000000000e+00	3.136833125170e-10	2.027702865148e-10	1.897808630692e-10	-1.145790476739e-10	-7.073087169020e-11	7.146809633447e-11	-7.142817034622e-11	-9.946698681688e-11	-5.579207233807e-11	5.094613354565e-11	-2.006621461860e-11
28	10     	0.159137	-1.909645	0.000000	0	124	0.000000000000e+00	2.541483819079e-10	-2.037388733734e-12	-7.310940222703e-11	-2.657278821710e-11	1.982240946299e-10	2.486600177637e-11	-9.592376663308e-11	-1.526975286444e-10	-1.626715111104e-11	-1.393567865115e-11	-2.827336392808e-11
28	10     	0.159137	-1.750508	0.000000	0	124	0.000000000000e+00	3.416715604719e-10	1.267596332510e-10	9.971231545039e-11	-3.476260733507e-11	2.013519086140e-10	6.572699833417e-12	-1.188166787118e-10	9.076193148236e-11	2.030256257304e-10	-1.960451846896e-11	-1.111716250586e-10
28	10     	0.159137	-1.591371	0.000000	0	124	0.000000000000e+00	2.657289155171e-10	7.727736815078e-11	-4.471042767413e-11	5.378114442871e-11	-7.351985501637e-11	1.182987995050e-10	1.670929042969e-10	-2.189954060309e-12	-9.082376169813e-11	-7.161057102392e-11	1.249410536356e-10
28	10     	0.159137	-1.432234	0.000000	0	124	0.000000000000e+00	3.969969957052e-10	5.002191324566e-11	-1.778076730273e-10	1.120900448220e-10	3.824496586301e-11	1.847499252269e-11	-2.696851849812e-10	1.458204243111e-10	1.910249326782e-10	-3.630258754400e-11	-1.195325403038e-10
28	10     	0.159137	-1.273097	0.000000	0	124	0.000000000000e+00	2.709157849294e-10	-1.119142524301e-10	-8.131961854880e-11	4.600176140645e-11	-2.024205173733e-10	1.615212916155e-11	-1.484366392888e-10	7.345466034340e-12	-6.294144717828e-11	3.069414314494e-11	-3.363943043608e-11
28	10     	0.159137	-1.113960	0.000000	0	124	0.000000000000e+00	2.081952002537e-10	-1.294630837518e-11	9.541554357868e-11	-6.922281282708e-11	-4.696796820683e-11	1.676111589221e-10	-1.079485154632e-11	7.175394225952e-11	-4.605137535316e-11	-6.504740300899e-12	-4.149005352012e-11
28	10     	0.159137	-0.954823	0.000000	0	124	0.000000000000e+00	2.865396330604e-10	1.681490318828e-10	-8.705214299374e-11	9.416834782947e-12	1.675478682932e-10	-6.827563478216e-11	1.349789960590e-12	1.125400498209e-10	-1.163297785574e-10	5.117560681106e-11	-6.221579492206e-11
28	10     	0.159137	-0.795685	0.000000	0	124	0.000000000000e+00	2.539058707963e-10	8.434140963125e-11	1.191070824704e-10	-7.283233439629e-12	2.200526109044e-11	-1.102402596559e-10	9.793786307594e-11	1.210012750168e-10	6.546913327607e-11	-1.327945810180e-11	-1.300173534980e-10
28	10     	0.159137	-0.636548	0.000000	0	124	0.000000000000e+00	3.443134644969e-10	-8.938491526097e-12	-1.225908985821e-10	-1.266695148733e-10	2.428704619915e-10	9.250056264361e-11	7.353544637504e-11	6.527707343540e-11	-1.891800904266e-10	-8.890695870768e-12	4.612465801110e-11
28	10     	0.159137	-0.477411	0.000000	0	124	0.000000000000e+00	2.813318068419e-10	9.865603991482e-11	3.074970422682e-11	2.853505302123e-11	1.336595265196e-11	1.328028489085e-10	6.954423338908e-11	1.409648679308e-10	5.452900303588e-11	9.579782099959e-11	-1.776144317310e-10
28	10     	0.159137	-0.318274	0.000000	0	124	0.000000000000e+00	3.738643907145e-10	-6.080167174076e-11	-6.350046770756e-11	4.764714483752e-11	6.190587323453e-11	-1.514028128449e-10	-1.396222082532e-10	1.854605621013e-10	-9.384582980118e-11	5.468087027131e-11	2.648011380056e-10
28	10     	0.159137	-0.159137	0.000000	0	124	0.000000000000e+00	2.981600154224e-10	-5.989278969616e-11	1.958160802700e-11	-4.620858734048e-11	-2.162869136595e-11	-1.565628135285e-10	1.319086270896e-11	-8.951199184028e-12	-3.025005594213e-12	-2.034347683340e-10	-1.924001734893e-10
28	10     	0.159137	0.000000	0.000000	0	124	0.000000000000e+00	2.687847137807e-10	1.218463824933e-10	4.751577151183e-11	-3.159492055695e-11	-4.088770867179e-11	1.867166826173e-11	2.228370885226e-10	-4.884559843280e-11	-9.609880675307e-11	9.859694194466e-12	-8.771666557283e-11
28	10     	0.159137	-2.227919	0.142238	1	124	2.344322649511e-05	5.166090381708e-05	1.068929916181e-05	3.406924146156e-05	4.579953060083e-06	-2.108556185893e-07	1.914735414643e-05	4.112613699688e-05	9.439800839925e-06	5.611156921210e-05	4.440633645592e-05	1.507343690113e-05
28	10     	0.159137	-2.068782	0.142238	1	124	-5.327078477278e-05	4.471188060027e-05	-6.938886990700e-05	-3.413756563520e-05	-8.475405761671e-05	-5.339093649552e-05	-4.851500614296e-05	-5.329095766434e-05	-6.564919450982e-05	-2.987905755435e-05	-4.207799147989e-05	-5.162421833722e-05
28	10     	0.159137	-1.909645	0.142238	1	124	-2.635112442704e-06	3.147400989372e-05	1.193996846291e-05	-1.527623621820e-05	-2.327555500114e-05	1.936782495065e-07	-6.753647108305e-06	-5.656815281105e-06	7.564207966633e-06	1.334846083743e-05	-7.831192189932e-06	-6.039921772825e-07
28	10     	0.159137	-1.750508	0.142238	1	124	-2.203629458789e-05	6.768647110159e-05	-3.198214187669e-05	-5.895322698803e-05	-7.763560751342e-06	1.081352164562e-05	-2.789968004940e-05	-2.824685865119e-06	-6.787001257384e-05	-1.540540424228e-05	-1.347024846474e-05	-5.007508529006e-06
28	10     	0.159137	-1.591371	0.142238	1	124	2.005916899216e-05	4.023870553850e-05	4.650335054915e-06	4.506701484413e-05	3.156642386913e-05	1.329218882291e-05	3.156290056568e-05	2.690375688464e-05	-6.274926406429e-06	1.330623041899e-05	1.581081399180e-05	2.470695204080e-05
28	10     	0.159137	-1.432234	0.142238	1	124	-9.743753821683e-05	3.740234182138e-05	-1.236637300580e-04	-9.996530405214e-05	-9.435924489702e-05	-9.216092267125e-05	-1.003534942223e-04	-7.008631432431e-05	-1.096723095253e-04	-9.633537997175e-05	-9.949662500581e-05	-8.828206480571e-05
28	10     	0.159137	-1.273097	0.142238	1	124	-5.486763836977e-05	4.397576032991e-05	-6.960338851828e-05	-6.324409394637e-05	-5.321540344432e-05	-3.779523462863e-05	-7.517037812740e-05	-5.645521592637e-05	-4.540643491541e-05	-6.887162381962e-05	-2.169945908312e-05	-5.721514889802e-05
28	10     	0.159137	-1.113960	0.142238	1	124	-1.605584561670e-04	8.325094297120e-05	-1.110993240333e-04	-1.432107530937e-04	-1.393084668769e-04	-1.662616133757e-04	-1.901712635525e-04	-2.046355225727e-04	-1.198685848871e-04	-1.818978821579e-04	-1.755817935083e-04	-1.735493644610e-04
28	10     	0.159137	-0.954823	0.142238	1	124	-2.069666738999e-04	5.193671675011e-05	-2.252831834879e-04	-2.263749757187e-04	-1.737162662071e-04	-2.147210606280e-04	-2.112012633773e-04	-1.955955825305e-04	-1.850688383325e-04	-2.032426403327e-04	-2.345650372616e-04	-1.998978898236e-04
28	10     	0.159137	-0.795685	0.142238	1	124	1.969128881691e-05	6.658838585310e-05	4.485151421597e-05	4.774498296917e-06	6.177935847452e-05	3.258013663022e-05	3.398419399133e-05	-1.662915415193e-05	-1.293373548334e-05	2.211372946039e-05	1.440439989175e-05	1.198795460122e-05
28	10     	0.159137	-0.636548	0.142238	1	124	2.198246998211e-04	7.024186107905e-05	2.126810918161e-04	1.971412247405e-04	2.589757871142e-04	1.999552323297e-04	2.428997276835e-04	2.262806657312e-04	1.922227741612e-04	2.606521907143e-04	1.975377457799e-04	2.099005629726e-04
28	10     	0.159137	-0.477411	0.142238	1	124	3.726142241807e-04	8.031175489767e-05	3.702166630819e-04	3.174126005689e-04	3.483818508009e-04	4.293402402705e-04	3.864820342265e-04	3.767627997282e-04	3.932454518653e-04	3.821887277108e-04	3.536099336770e-04	3.685019455025e-04
28	10     	0.159137	-0.318274	0.142238	1	124	6.376657364848e-04	4.234096172738e-05	6.387136739874e-04	6.463999059158e-04	6.277776870891e-04	6.215021246235e-04	6.366770192673e-04	6.493831810974e-04	6.328979898902e-04	6.636118971851e-04	6.095937605829e-04	6.501001232684e-04
28	10     	0.159137	-0.159137	0.142238	1	124	6.255188277315e-04	5.687711244496e-05	6.418536890133e-04	6.026066801400e-04	6.575201177172e-04	6.160406344004e-04	5.836312877595e-04	6.236556734142e-04	6.321255326132e-04	6.274932543452e-04	6.281392534294e-04	6.421221608218e-04
28	10     	0.159137	0.000000	0.142238	1	124	0.000000000000e+00	1.936754326725e-10	-2.006637370012e-11	-7.871927882826e-11	-1.138522109666e-11	-2.184714569576e-12	9.535164389557e-11	-1.267493408939e-10	-4.530553175449e-11	9.757071939282e-11	5.333758736648e-11	4.574399057696e-13
28	10     	0.159137	-2.227919	0.284476	2	124	-2.660123532870e-05	6.882813393832e-05	2.567295137448e-06	5.997239979935e-06	-2.261225355245e-05	-3.573319864699e-05	-4.302667844637e-05	-6.591339896085e-05	-4.775911412644e-05	8.552629230055e-06	-2.340451833626e-05	-4.468035170406e-05
28	10     	0.159137	-2.068782	0.284476	2	124	2.146154516082e-05	4.644864594190e-05	9.141291858042e-06	7.696996932504e-06	1.909953176949e-05	2.958918077368e-05	4.609799359246e-05	5.192898527041e-05	2.347146394701e-05	1.997387738877e-05	-2.745533490380e-06	1.036166171883e-05
28	10     	0.159137	-1.909645	0.284476	2	124	-3.398178237868e-05	3.861955699110e-05	-3.703898963783e-05	-3.656358536474e-05	-3.076782301801e-05	-6.552513977113e-05	-2.162154291361e-05	-2.639199054910e-05	-1.297666841703e-05	-3.904474293356e-05	-2.654971619943e-05	-4.333761531162e-05
28	10     	0.159137	-1.750508	0.284476	2	124	-7.524397308943e-05	4.945070452067e-05	-8.808518174153e-05	-5.538292803817e-05	-8.361420982563e-05	-8.150986191884e-05	-8.502072065891e-05	-4.928811925907e-05	-5.049719400958e-05	-1.028734988562e-04	-6.836080357937e-05	-8.780721663879e-05
28	10     	0.159137	-1.591371	0.284476	2	124	-5.996474263911e-05	6.334430133311e-05	-7.443938231822e-05	-4.218129539585e-05	-5.652107383260e-05	-6.483490718073e-05	-6.929454891749e-05	-9.876282778116e-05	-7.616231821961e-06	-6.262105320951e-05	-5.685783538051e-05	-6.651826448746e-05
28	10     	0.159137	-1.432234	0.284476	2	124	-1.936641318796e-04	3.549465987475e-05	-1.993802552178e-04	-1.771122448975e-04	-1.784968552329e-04	-2.138410089287e-04	-2.075416945547e-04	-1.909246671580e-04	-1.910002522201e-04	-1.904893329418e-04	-1.798882925656e-04	-2.079667087790e-04
28	10     	0.159137	-1.273097	0.284476	2	124	-2.180308496082e-04	6.591258637391e-05	-1.748358763971e-04	-2.229362801722e-04	-2.574232636777e-04	-2.265144924347e-04	-2.438517782583e-04	-2.181643472998e-04	-1.935577529609e-04	-2.025066561210e-04	-2.073489965513e-04	-2.331690589002e-04
28	10     	0.159137	-1.113960	0.284476	2	124	-2.793866163743e-04	4.243034571107e-05	-2.788298897699e-04	-2.669740365459e-04	-2.723939316735e-04	-2.948574024714e-04	-2.478035682279e-04	-3.000415448565e-04	-2.859722151887e-04	-2.845898047821e-04	-2.930099546016e-04	-2.693938044694e-04
28	10     	0.159137	-0.954823	0.284476	2	124	-1.763640690312e-04	4.793057284329e-05	-1.806617765404e-04	-2.002944540893e-04	-1.991137413089e-04	-1.592033429239e-04	-1.851225412616e-04	-1.651068335434e-04	-1.924280067952e-04	-1.547860460387e-04	-1.727631792321e-04	-1.541607698035e-04
28	10     	0.159137	-0.795685	0.284476	2	124	8.442182627064e-05	5.480471450407e-05	1.011008649760e-04	6.633965607214e-05	6.248624397489e-05	6.682340847554e-05	8.671604297737e-05	9.226491677823e-05	9.487918399974e-05	1.086397804530e-04	5.471798807098e-05	1.102501886207e-04
28	10     	0.159137	-0.636548	0.284476	2	124	6.323061430355e-04	5.190072894491e-05	6.277344637312e-04	6.484710566262e-04	6.511896843321e-04	6.116327503080e-04	6.225858579843e-04	6.057512348440e-04	6.229776467485e-04	6.688439061467e-04	6.362622267894e-04	6.276126144201e-04
28	10     	0.159137	-0.477411	0.284476	2	124	1.128492775401e-03	4.915624811627e-05	1.139850776884e-03	1.123032116003e-03	1.168919625086e-03	1.115877304523e-03	1.132212094209e-03	1.125708786115e-03	1.105140757259e-03	1.118837353785e-03	1.114084741507e-03	1.141264196506e-03
28	10     	0.159137	-0.318274	0.284476	2	124	1.474279338508e-03	6.849735938941e-05	1.448277952550e-03	1.453590446072e-03	1.496494672786e-03	1.452518467844e-03	1.480310148926e-03	1.501952142694e-03	1.477967364590e-03	1.517985974046e-03	1.442927369611e-03	1.470768859283e-03
28	10     	0.159137	-0.159137	0.284476	2	124	1.199020373271e-03	7.476097116345e-05	1.174489259123e-03	1.190362983599e-03	1.251753806837e-03	1.202426528506e-03	1.199511745799e-03	1.180708459538e-03	1.188262083856e-03	1.214369517889e-03	1.157438088776e-03	1.230881265732e-03
28	10     	0.159137	0.000000	0.284476	2	124	0.000000000000e+00	2.636474505871e-10	1.142991401551e-11	-1.404430536944e-10	-1.137404076107e-12	1.250871161789e-10	1.286727998370e-10	6.819094447989e-11	1.120665858029e-10	4.103913076950e-11	-1.711112790053e-11	-1.207029344397e-10
28	10     	0.159137	-2.227919	0.426715	3	124	-1.882945502295e-05	8.751494002594e-05	2.579294788136e-05	2.547894535001e-05	-3.050577445630e-05	-2.750855341007e-05	-1.401263867343e-05	-7.715301566203e-05	8.451500353306e-06	-3.961179927994e-05	-1.451733511296e-05	-4.470882907532e-05
28	10     	0.159137	-2.068782	0.426715	3	124	-1.060428282962e-04	6.937362331707e-05	-9.213291109254e-05	-7.587822072484e-05	-9.989724137611e-05	-1.207756018315e-04	-1.142037721735e-04	-1.363133757224e-04	-1.390031215819e-04	-1.199448121327e-04	-5.789634652343e-05	-1.043828835296e-04
28	10     	0.159137	-1.909645	0.426715	3	124	-5.705302691873e-05	5.266109953382e-05	-6.512224514721e-05	-3.963986028817e-05	-6.704647544584e-05	-3.812094293323e-05	-5.828408908698e-05	-8.610980848797e-05	-8.973180299940e-05	-4.554792568760e-05	-3.993103030143e-05	-4.099609628996e-05
28	10     	0.159137	-1.750508	0.426715	3	124	-8.102116118342e-05	4.993067357708e-05	-8.680213579205e-05	-5.881128602631e-05	-7.276308258291e-05	-8.839183565866e-05	-6.211101554357e-05	-5.791568631506e-05	-9.497897496994e-05	-1.105495662227e-04	-1.020760158779e-04	-7.581201638095e-05
28	10     	0.159137	-1.591371	0.426715	3	124	-1.721878271377e-04	5.388638999686e-05	-1.650044015390e-04	-1.317980999318e-04	-1.677863402536e-04	-1.937779403407e-04	-1.993542038969e-04	-1.627712120727e-04	-1.813793732533e-04	-1.885675292566e-04	-1.569648700228e-04	-1.744742964905e-04
28	10     	0.159137	-1.432234	0.426715	3	124	-3.483883040582e-04	7.603385672029e-05	-2.953848206404e-04	-3.441661554328e-04	-3.585352514644e-04	-3.961607581642e-04	-3.811766107647e-04	-3.405800479164e-04	-3.429421705444e-04	-3.250299265079e-04	-3.397399713646e-04	-3.601673326715e-04
28	10     	0.159137	-1.273097	0.426715	3	124	-2.265467398734e-04	4.957316901796e-05	-2.136659675455e-04	-2.555094422969e-04	-2.151289875187e-04	-2.345249239044e-04	-2.259118879899e-04	-2.411389378101e-04	-2.012909990582e-04	-2.406820138789e-04	-2.005809928078e-04	-2.370332483122e-04
28	10     	0.159137	-1.113960	0.426715	3	124	-2.616060921957e-04	8.352657122594e-05	-2.423921592261e-04	-2.168682356475e-04	-3.140214287004e-04	-2.796415741725e-04	-2.398283912472e-04	-2.901217786206e-04	-2.438843759168e-04	-2.395510688382e-04	-2.557732876929e-04	-2.939786194987e-04
28	10     	0.159137	-0.954823	0.426715	3	124	-1.676619883672e-04	8.552268681729e-05	-1.608332204907e-04	-1.872387564207e-04	-1.241748278006e-04	-1.490511943926e-04	-1.879881243346e-04	-1.868192698913e-04	-1.842247116120e-04	-1.102641683716e-04	-2.120928849019e-04	-1.739327158224e-04
28	10     	0.159137	-0.795685	0.426715	3	124	2.319742903694e-04	4.894040545651e-05	2.514286589478e-04	2.178002186125e-04	2.352266562700e-04	2.024287720302e-04	2.050473590444e-04	2.340146598091e-04	2.396486627239e-04	2.566983892078e-04	2.373902536615e-04	2.400592737183e-04
28	10     	0.159137	-0.636548	0.426715	3	124	1.002971039926e-03	5.068786852658e-05	9.893286277762e-04	9.789351218944e-04	1.004955265552e-03	1.028665210823e-03	1.012488760951e-03	1.009692486908e-03	9.953583427159e-04	1.014987177168e-03	9.716764587249e-04	1.023622945951e-03
28	10     	0.159137	-0.477411	0.426715	3	124	1.929844096471e-03	4.825066501938e-05	1.931420952801e-03	1.948242793691e-03	1.925595542638e-03	1.906471338408e-03	1.930395248022e-03	1.945163642868e-03	1.924566612595e-03	1.962537353041e-03	1.913041791536e-03	1.911005696428e-03
28	10     	0.159137	-0.318274	0.426715	3	124	2.603108821261e-03	6.975319842472e-05	2.604441026257e-03	2.585971170832e-03	2.622046505481e-03	2.604784250902e-03	2.631247166617e-03	2.580936822809e-03	2.585119733466e-03	2.650765319888e-03	2.564804738612e-03	2.600971489134e-03
28	10     	0.159137	-0.159137	0.426715	3	124	1.952438158735e-03	7.118876997373e-05	1.993928304146e-03	1.917796635995e-03	1.965985933367e-03	1.922698103498e-03	1.955884271039e-03	1.940046162686e-03	1.967494545321e-03	1.983675561872e-03	1.922512983781e-03	1.954359085543e-03
28	10     	0.159137	0.000000	0.426715	3	124	0.000000000000e+00	3.067919719337e-10	1.122404051930e-10	9.005670552963e-11	2.197171558299e-10	-1.262579063093e-10	2.720517438192e-12	1.094679780445e-10	8.718159645402e-11	-4.022454445760e-11	-2.685447325807e-11	-9.666385051202e-11
28	10     	0.159137	-2.227919	0.568953	4	124	-1.316349666857e-05	5.765662637420e-05	2.319920922752e-05	-1.502325291968e-05	-4.691785183829e-05	7.062187256054e-06	-2.334036808269e-05	-1.899462569212e-05	2.096057350075e-06	4.336078326253e-07	-3.723792865096e-05	-2.291200109362e-05
28	10     	0.159137	-2.068782	0.568953	4	124	-1.017495757748e-04	5.270954796555e-05	-1.112379795082e-04	-1.241947932530e-04	-8.000172303753e-05	-1.207703783200e-04	-9.084288948864e-05	-8.263653585771e-05	-1.343175218373e-04	-8.440325840229e-05	-8.945682376114e-05	-9.963384841722e-05
28	10     	0.159137	-1.909645	0.568953	4	124	-4.625532343860e-05	4.610825657809e-05	-3.693324576545e-05	-4.912784306212e-05	-2.729272593663e-05	-1.931056157465e-05	-4.353450128285e-05	-7.454062532654e-05	-4.081846170970e-05	-6.990342145369e-05	-5.287309330441e-05	-4.821876430663e-05
28	10     	0.159137	-1.750508	0.568953	4	124	-2.122446348212e-04	5.634037291548e-05	-2.129147066416e-04	-1.989780528631e-04	-2.224722604060e-04	-2.067136212788e-04	-2.397494659768e-04	-2.218957575328e-04	-2.171718194098e-04	-2.045521798140e-04	-1.649171881446e-04	-2.330812881135e-04
28	10     	0.159137	-1.591371	0.568953	4	124	-2.240718430201e-04	6.241940970934e-05	-2.263928783459e-04	-2.439044655262e-04	-2.271345449085e-04	-2.106314992477e-04	-2.165310716992e-04	-2.676660906358e-04	-2.128208549742e-04	-2.060642551061e-04	-2.434284920169e-04	-1.861442866394e-04
28	10     	0.159137	-1.432234	0.568953	4	124	-2.612536657377e-04	3.777976677648e-05	-2.706153224735e-04	-2.903145589949e-04	-2.513320936615e-04	-2.555054484869e-04	-2.632583667146e-04	-2.691766563364e-04	-2.577077766458e-04	-2.403922916827e-04	-2.484663275567e-04	-2.657678060481e-04
28	10     	0.159137	-1.273097	0.568953	4	124	-4.166026570027e-04	5.539384825934e-05	-4.034274884706e-04	-3.964868290797e-04	-4.457136631700e-04	-4.076412532553e-04	-4.467975592201e-04	-4.309111228997e-04	-3.900034047150e-04	-4.076821886818e-04	-4.322839763554e-04	-4.050790784429e-04
28	10     	0.159137	-1.113960	0.568953	4	124	-3.436836822714e-04	6.936865141702e-05	-3.320279331119e-04	-3.642318176696e-04	-3.194814006369e-04	-3.745953049621e-04	-3.131929932320e-04	-3.260400992611e-04	-3.480133199871e-04	-3.155561676160e-04	-3.617505558316e-04	-3.819472252996e-04
28	10     	0.159137	-0.954823	0.568953	4	124	-1.269101688059e-04	5.615408185679e-05	-1.497979170382e-04	-1.113202822755e-04	-1.055842292598e-04	-1.287490778904e-04	-1.634353662228e-04	-1.369986010929e-04	-1.110800622028e-04	-9.676350075311e-05	-1.343980901006e-04	-1.309745483776e-04
28	10     	0.159137	-0.795685	0.568953	4	124	5.303686225156e-04	7.605036991425e-05	5.219203821279e-04	5.223036193762e-04	5.550985573482e-04	5.160572304018e-04	5.232261709649e-04	4.891419676677e-04	5.278611055962e-04	5.956322821817e-04	5.179504915046e-04	5.344944222525e-04
28	10     	0.159137	-0.636548	0.568953	4	124	1.554369380441e-03	1.345362513371e-04	1.529957476285e-03	1.544587142962e-03	1.633479145695e-03	1.538049122750e-03	1.506861862135e-03	1.565553617075e-03	1.565788671485e-03	1.559986929981e-03	1.470525259035e-03	1.628904596332e-03
28	10     	0.159137	-0.477411	0.568953	4	124	3.027258026642e-03	8.178320816057e-05	3.007462199779e-03	3.002632369515e-03	3.062456704879e-03	3.018885106886e-03	3.027189060774e-03	3.012417605330e-03	3.047073401415e-03	3.085853229342e-03	2.983688518000e-03	3.024922079624e-03
28	10     	0.159137	-0.318274	0.568953	4	124	3.980210934985e-03	1.319514491264e-04	4.003048324315e-03	3.948414104287e-03	4.048063885628e-03	3.961120488185e-03	3.953000443982e-03	3.952132370723e-03	4.009069432347e-03	4.049338601261e-03	3.891786522322e-03	3.986135182423e-03
28	10     	0.159137	-0.159137	0.568953	4	124	3.087279173072e-03	8.254710109467e-05	3.121619341167e-03	3.017529137681e-03	3.094501277883e-03	3.068636783988e-03	3.100881463075e-03	3.075368580341e-03	3.079020921088e-03	3.122556163041e-03	3.105412393739e-03	3.087265676867e-03
28	10     	0.159137	0.000000	0.568953	4	124	0.000000000000e+00	3.470806027851e-10	-4.642152463802e-11	1.524947894017e-10	-9.373087230501e-11	3.193782481290e-12	1.850334007468e-10	1.866241018762e-10	-1.750178031059e-11	-1.398809982175e-10	-1.822933094029e-11	1.588887328315e-10
28	10     	0.159137	-2.227919	0.853429	6	124	6.780411851247e-05	8.330138219355e-05	3.275698421863e-05	1.159693112779e-04	1.098514197508e-04	7.496955785913e-05	7.524702485551e-05	1.875187746520e-05	4.367867697703e-05	6.011446542492e-05	7.753945718794e-05	6.916241021962e-05
28	10     	0.159137	-2.068782	0.853429	6	124	-1.027010211258e-04	3.695825525537e-05	-8.605736061159e-05	-9.847840847876e-05	-1.301808587751e-04	-9.510034004914e-05	-9.049058382258e-05	-1.014995178460e-04	-1.170807625503e-04	-9.576594508987e-05	-9.754786660328e-05	-1.148085615022e-04
28	10     	0.159137	-1.909645	0.853429	6	124	-8.055754925317e-05	6.752922354052e-05	-1.141578787925e-04	-4.619271747861e-05	-9.972097357360e-05	-8.151886792476e-05	-8.686909578975e-05	-8.022473768055e-05	-1.152542279610e-04	-4.465884134555e-05	-6.049008703490e-05	-7.648806461643e-05
28	10     	0.159137	-1.750508	0.853429	6	124	-1.966647608914e-04	5.190668773229e-05	-1.838861206113e-04	-1.823714197034e-04	-2.031179724273e-04	-2.206827491453e-04	-1.735831660951e-04	-2.210215175258e-04	-1.849688425469e-04	-1.838301634622e-04	-1.876780860885e-04	-2.255075630847e-04
28	10     	0.159137	-1.591371	0.853429	6	124	-3.748849543721e-04	4.840849460918e-05	-3.736566683331e-04	-3.994482468009e-04	-3.734184943247e-04	-3.630220657442e-04	-3.390516640027e-04	-3.914320544046e-04	-3.608382348373e-04	-3.889459343662e-04	-3.708712023955e-04	-3.881649794337e-04
28	10     	0.159137	-1.432234	0.853429	6	124	-4.753226973439e-04	5.021637142026e-05	-5.046467363844e-04	-5.007175668547e-04	-4.708810535002e-04	-4.675022524545e-04	-4.544739512454e-04	-4.579170630957e-04	-4.688708566883e-04	-4.539773491024e-04	-4.897913413854e-04	-4.844487991232e-04
28	10     	0.159137	-1.273097	0.853429	6	124	-4.513870692677e-04	4.091982296109e-05	-4.586389721880e-04	-4.667308780978e-04	-4.248072323268e-04	-4.480889751745e-04	-4.639624120098e-04	-4.679826535650e-04	-4.407580613707e-04	-4.305034999683e-04	-4.602518301400e-04	-4.521461768780e-04
28	10     	0.159137	-1.113960	0.853429	6	124	-3.322449983095e-04	5.592772401566e-05	-3.109079364792e-04	-3.773145950704e-04	-3.378488539772e-04	-3.407472808802e-04	-3.393562678439e-04	-3.257249989116e-04	-3.246920518247e-04	-3.007546896416e-04	-3.405962685025e-04	-3.245070332602e-04
28	10     	0.159137	-0.954823	0.853429	6	124	7.362279226903e-05	6.154918622822e-05	8.704355583211e-05	4.434360266703e-05	7.308142372061e-05	7.629325458733e-05	5.904596134562e-05	7.559678686600e-05	6.218640335630e-05	1.288079137544e-04	5.828629216478e-05	7.154273236841e-05
28	10     	0.159137	-0.795685	0.853429	6	124	1.246768808753e-03	8.666348993842e-05	1.289443887633e-03	1.227528851252e-03	1.272938460989e-03	1.212406561816e-03	1.221786928929e-03	1.256358415131e-03	1.220083265741e-03	1.300062375458e-03	1.216263296946e-03	1.250816065330e-03
28	10     	0.159137	-0.636548	0.853429	6	124	3.100134894733e-03	1.578219199876e-04	3.111872720975e-03	3.087197202575e-03	3.168622294630e-03	3.065138492863e-03	3.031410707296e-03	3.080853158340e-03	3.135293765037e-03	3.196139684146e-03	3.007022037735e-03	3.117798906986e-03
28	10     	0.159137	-0.477411	0.853429	6	124	5.776509461950e-03	1.623850231357e-04	5.874927889644e-03	5.734526453203e-03	5.828689289243e-03	5.766738256814e-03	5.756550939654e-03	5.748897908115e-03	5.721186697229e-03	5.857353547601e-03	5.690250831783e-03	5.785972824672e-03
28	10     	0.159137	-0.318274	0.853429	6	124	7.509324471443e-03	1.850522071478e-04	7.504250057841e-03	7.472515652899e-03	7.578743396803e-03	7.468031417445e-03	7.487583694129e-03	7.448003505310e-03	7.535652992357e-03	7.623493446638e-03	7.399571616079e-03	7.575398957703e-03
28	10     	0.159137	-0.159137	0.853429	6	124	5.634131176549e-03	1.282393249289e-04	5.672349711925e-03	5.596397993349e-03	5.630551199759e-03	5.636280383772e-03	5.616841596603e-03	5.598367874293e-03	5.652500717875e-03	5.697048157176e-03	5.545805311003e-03	5.695168840561e-03
28	10     	0.159137	0.000000	0.853429	6	124	0.000000000000e+00	3.652419070561e-10	-1.013535814098e-10	-1.382441556410e-10	1.050836023337e-10	-5.956030341468e-11	-2.142937635966e-10	1.438105266663e-11	1.087056314329e-10	2.389459625702e-10	2.837873950475e-11	-6.980928055251e-11
28	10     	0.159137	-2.227919	1.137906	8	124	8.780130698469e-05	8.000212798386e-05	1.227018438015e-04	9.455092111005e-05	7.828724336876e-05	8.344097550768e-05	6.860101675276e-05	1.397190400246e-04	5.519818962008e-05	1.108332194596e-04	4.539243120949e-05	7.928819296534e-05
28	10     	0.159137	-2.068782	1.137906	8	124	-4.662464861012e-05	6.064456807357e-05	-6.000047258559e-05	-4.822295685001e-05	4.059167115110e-06	-2.799806885946e-05	-4.851865674869e-05	-7.624869945732e-05	-5.580486347102e-05	-6.288469206111e-05	-3.506890500193e-05	-5.555833792325e-05
28	10     	0.159137	-1.909645	1.137906	8	124	-1.046413887802e-04	8.617699419339e-05	-9.136752831790e-05	-1.059934562754e-04	-5.893949596213e-05	-1.489083905734e-04	-8.907796134170e-05	-9.377588388684e-05	-1.148457090559e-04	-1.218868572095e-04	-1.561101472340e-04	-6.550846132360e-05
28	10     	0.159137	-1.750508	1.137906	8	124	-2.230225868173e-04	5.190360383542e-05	-2.392657467610e-04	-2.426922455942e-04	-2.284267986769e-04	-2.084258912318e-04	-2.399795285022e-04	-2.190377272811e-04	-2.487395780948e-04	-2.064821995322e-04	-1.981161657257e-04	-1.990599764464e-04
28	10     	0.159137	-1.591371	1.137906	8	124	-3.091273904198e-04	3.686814170851e-05	-3.014755063239e-04	-3.189648437902e-04	-3.133890632682e-04	-3.124868857006e-04	-3.142572505787e-04	-2.918913009194e-04	-3.218368648520e-04	-3.155821284995e-04	-3.209992341242e-04	-2.803908209974e-04
28	10     	0.159137	-1.432234	1.137906	8	124	-4.063818934935e-04	5.081261023870e-05	-4.056749556592e-04	-3.912553659390e-04	-3.789696580816e-04	-4.118860704532e-04	-4.509622139136e-04	-3.996645191266e-04	-3.969962796864e-04	-4.121256975550e-04	-4.110328754515e-04	-4.052512872519e-04
28	10     	0.159137	-1.273097	1.137906	8	124	-4.694583107413e-04	7.790384639249e-05	-4.333088995563e-04	-4.634862274157e-04	-4.486614977518e-04	-4.878670556396e-04	-5.017162626803e-04	-4.771478391640e-04	-4.961296581491e-04	-4.405984805066e-04	-5.096576933497e-04	-4.360094874620e-04
28	10     	0.159137	-1.113960	1.137906	8	124	-1.409294628478e-04	8.341203172188e-05	-1.473770854867e-04	-1.447670505421e-04	-1.179377329198e-04	-1.421578194241e-04	-1.441944575653e-04	-1.757946390509e-04	-1.486706851473e-04	-1.339218579375e-04	-1.833298754231e-04	-7.114341285689e-05
28	10     	0.159137	-0.954823	1.137906	8	124	5.113018350181e-04	7.120335038877e-05	5.158356023803e-04	4.753779188231e-04	5.349379570493e-04	5.007059645113e-04	4.807576949894e-04	5.378077518536e-04	4.795890117428e-04	5.446851665983e-04	5.092738118473e-04	5.340474807798e-04
28	10     	0.159137	-0.795685	1.137906	8	124	2.219650694040e-03	1.337318766084e-04	2.245417478796e-03	2.187595218544e-03	2.278655612887e-03	2.196250369053e-03	2.195469534360e-03	2.233269315449e-03	2.186992903267e-03	2.250152382645e-03	2.129334304101e-03	2.293369831741e-03
28	10     	0.159137	-0.636548	1.137906	8	124	5.211837733620e-03	1.079798303804e-04	5.249090752134e-03	5.181283352900e-03	5.240133161696e-03	5.191121271286e-03	5.197736443571e-03	5.188530990632e-03	5.171764507316e-03	5.282327694879e-03	5.166360591415e-03	5.250028597557e-03
28	10     	0.159137	-0.477411	1.137906	8	124	9.453972979033e-03	2.578573027754e-04	9.553132161069e-03	9.384275705649e-03	9.588497856665e-03	9.460692027714e-03	9.388075290626e-03	9.351893183757e-03	9.455761686887e-03	9.538433672314e-03	9.301325803849e-03	9.517642435330e-03
28	10     	0.159137	-0.318274	1.137906	8	124	1.155022204178e-02	1.672692037917e-04	1.153855238288e-02	1.151885610326e-02	1.158119084726e-02	1.154190583898e-02	1.151953121090e-02	1.153080411538e-02	1.153262188568e-02	1.171229002281e-02	1.148354628574e-02	1.154292175906e-02
28	10     	0.159137	-0.159137	1.137906	8	124	9.155762124388e-03	1.441321708366e-04	9.210792429023e-03	9.113198008288e-03	9.253040588417e-03	9.132966080497e-03	9.094887654324e-03	9.118364852915e-03	9.192436592393e-03	9.199922158519e-03	9.123118522783e-03	9.118894373023e-03
28	10     	0.159137	0.000000	1.137906	8	124	0.000000000000e+00	1.748201584737e-10	8.837148915579e-11	3.176090569469e-11	5.229923484269e-11	2.140589089171e-11	5.254250382453e-12	1.257522215986e-10	8.118988872873e-11	-6.903107372346e-12	-4.111573590742e-11	-3.934580283598e-11
28	10     	0.159137	-2.227919	1.422382	10	124	2.218119705488e-04	7.047341018776e-05	2.003419465498e-04	2.221424223735e-04	2.457200237089e-04	2.180726966575e-04	2.160655767831e-04	2.772454541495e-04	1.970275022966e-04	2.017499905308e-04	2.417254140666e-04	1.980286823821e-04
28	10     	0.159137	-2.068782	1.422382	10	124	-5.206690394398e-05	4.561423340987e-05	-5.486589087520e-05	-3.451727889268e-05	-6.521195591648e-05	-4.584816737728e-05	-4.136184684324e-05	-6.464861428168e-05	-2.594522684025e-05	-4.950596681620e-05	-5.389013510660e-05	-8.487395999150e-05
28	10     	0.159137	-1.909645	1.422382	10	124	-1.533500790283e-04	4.347437506526e-05	-1.604118344649e-04	-1.800860254633e-04	-1.409850769060e-04	-1.306000255240e-04	-1.517893664573e-04	-1.677023612201e-04	-1.695928208711e-04	-1.350502238841e-04	-1.438069605202e-04	-1.534760982396e-04
28	10     	0.159137	-1.750508	1.422382	10	124	-2.725757381999e-04	3.437988577814e-05	-2.875481263752e-04	-2.549692232768e-04	-2.786036277605e-04	-2.714358903865e-04	-2.954566021187e-04	-2.588727508422e-04	-2.743031709677e-04	-2.632230127864e-04	-2.644104707744e-04	-2.769345153099e-04
28	10     	0.159137	-1.591371	1.422382	10	124	-4.075063526996e-04	7.904494632796e-05	-3.724620808429e-04	-4.035571310543e-04	-3.955524354500e-04	-3.960744550736e-04	-4.172501720458e-04	-4.092111067833e-04	-3.743588735755e-04	-3.958591280726e-04	-4.672536338875e-04	-4.434845028253e-04
28	10     	0.159137	-1.432234	1.422382	10	124	-5.178097247988e-04	6.106217567956e-05	-5.344487814134e-04	-5.192899206822e-04	-4.829193983538e-04	-5.367503548432e-04	-5.246274103119e-04	-5.015124038294e-04	-5.105913261775e-04	-4.894677623424e-04	-5.574338453070e-04	-5.210560438177e-04
28	10     	0.159137	-1.273097	1.422382	10	124	-3.811522808893e-04	2.727595976140e-05	-3.750853761971e-04	-3.790647697166e-04	-3.945965807605e-04	-3.847778830496e-04	-3.815247354693e-04	-3.874837873184e-04	-3.880192414918e-04	-3.798501007058e-04	-3.841610623460e-04	-3.569592689668e-04
28	10     	0.159137	-1.113960	1.422382	10	124	-1.620191133337e-04	8.491941717889e-05	-1.534238025893e-04	-1.948953715273e-04	-1.288483028754e-04	-1.854187906360e-04	-1.775605753276e-04	-1.966662743736e-04	-1.204260971701e-04	-1.278087070130e-04	-1.966947835202e-04	-1.384484203184e-04
28	10     	0.159137	-0.954823	1.422382	10	124	1.295435473651e-03	1.136588431862e-04	1.353895102264e-03	1.257522935722e-03	1.280621575419e-03	1.295388591603e-03	1.273458254331e-03	1.288215177287e-03	1.310251465589e-03	1.378912871765e-03	1.244723181623e-03	1.271365590081e-03
28	10     	0.159137	-0.795685	1.422382	10	124	3.446215279804e-03	1.595424259386e-04	3.467992624966e-03	3.441950033386e-03	3.528424223072e-03	3.465997376587e-03	3.399913042776e-03	3.411990896313e-03	3.385893042485e-03	3.504663359505e-03	3.347902298810e-03	3.507425914630e-03
28	10     	0.159137	-0.636548	1.422382	10	124	8.020111574298e-03	1.993314733042e-04	8.081951838004e-03	7.964852800643e-03	8.067074964603e-03	7.980921316687e-03	8.010306297981e-03	7.975038916590e-03	7.969449227112e-03	8.172599631779e-03	7.923855568107e-03	8.055065212589e-03
28	10     	0.159137	-0.477411	1.422382	10	124	1.312098051936e-02	2.921588677982e-04	1.318088591561e-02	1.305702535081e-02	1.328679992899e-02	1.307332809414e-02	1.303774765649e-02	1.308862616316e-02	1.312025969083e-02	1.323945514000e-02	1.292290866961e-02	1.320276861915e-02
28	10     	0.159137	-0.318274	1.422382	10	124	1.733743638306e-02	2.986137893710e-04	1.737575789096e-02	1.726285299265e-02	1.746659206408e-02	1.728975196690e-02	1.737120019059e-02	1.727554857551e-02	1.727634222212e-02	1.754466556854e-02	1.715801649764e-02	1.735363590916e-02
28	10     	0.159137	-0.159137	1.422382	10	124	1.304286394711e-02	1.253351912840e-04	1.307066237493e-02	1.301255643483e-02	1.305141162791e-02	1.302422321092e-02	1.299800471440e-02	1.302210397791e-02	1.303811102928e-02	1.314465565319e-02	1.298720936286e-02	1.307970111581e-02
28	10     	0.159137	0.000000	1.422382	10	124	0.000000000000e+00	2.846978691115e-10	-5.725991564674e-12	-4.950146366003e-11	-1.139823390538e-10	-1.899337260695e-10	1.016278747521e-11	-5.844465663479e-11	-1.919384050601e-11	-1.590509499505e-10	5.127148997474e-11	1.292357150048e-10
28	10     	0.159137	-2.227919	1.706858	12	124	1.226546399234e-04	9.245818294578e-05	5.813647561305e-05	1.124910686454e-04	1.396263694023e-04	1.531859822048e-04	1.701982668001e-04	1.384897638518e-04	1.115647890871e-04	1.461414075603e-04	7.963404273596e-05	1.170782297332e-04
28	10     	0.159137	-2.068782	1.706858	12	124	-1.549218492574e-04	4.594129548013e-05	-1.727834755678e-04	-1.617052247308e-04	-1.214065024747e-04	-1.484981349871e-04	-1.733364636879e-04	-1.648007870541e-04	-1.578350788815e-04	-1.637560037356e-04	-1.314429341406e-04	-1.536538888385e-04
28	10     	0.159137	-1.909645	1.706858	12	124	-1.563454206958e-04	4.857779593098e-05	-1.249130158791e-04	-1.821671520573e-04	-1.738016677367e-04	-1.655088805629e-04	-1.551658324719e-04	-1.437740392234e-04	-1.338211021930e-04	-1.551859248179e-04	-1.703404066733e-04	-1.587761884980e-04
28	10     	0.159137	-1.750508	1.706858	12	124	-3.646997695467e-04	4.531696402310e-05	-3.687905300753e-04	-3.673211905329e-04	-3.503898236962e-04	-3.578905309919e-04	-3.803603352184e-04	-3.603057526640e-04	-3.621534162593e-04	-3.726184944634e-04	-3.325648263946e-04	-3.946027863713e-04
28	10     	0.159137	-1.591371	1.706858	12	124	-4.629820156017e-04	3.891613635989e-05	-4.524254822599e-04	-4.749293863046e-04	-4.499972085749e-04	-4.664853422598e-04	-4.804958160251e-04	-4.370789593679e-04	-4.638298915502e-04	-4.571087941887e-04	-4.834942280107e-04	-4.639750512312e-04
28	10     	0.159137	-1.432234	1.706858	12	124	-4.653548043558e-04	6.549262159641e-05	-4.463558093743e-04	-4.914617552321e-04	-4.827985564513e-04	-4.428031292718e-04	-4.254278067365e-04	-4.888029828432e-04	-4.786893333459e-04	-4.469389078800e-04	-4.579916940295e-04	-4.922780650080e-04
28	10     	0.159137	-1.273097	1.706858	12	124	-4.273885076320e-04	5.106357524156e-05	-4.258117377564e-04	-4.589268632586e-04	-4.375245903796e-04	-4.447444983926e-04	-4.481576849599e-04	-4.057721977296e-04	-4.221105125506e-04	-4.091429003135e-04	-4.132317709861e-04	-4.084623085178e-04
28	10     	0.159137	-1.113960	1.706858	12	124	3.286073583870e-04	9.212874463791e-05	3.862968629989e-04	3.238801681586e-04	3.637626694762e-04	2.640056161188e-04	3.016382647685e-04	3.233532292490e-04	3.133309245361e-04	3.349390033016e-04	3.210818773563e-04	3.537849813131e-04
28	10     	0.159137	-0.954823	1.706858	12	124	1.658274315007e-03	1.132367307201e-04	1.703191985861e-03	1.592717879193e-03	1.699151728900e-03	1.633908978173e-03	1.664801428558e-03	1.658254328616e-03	1.640056886849e-03	1.716897100450e-03	1.601356640451e-03	1.672406212430e-03
28	10     	0.159137	-0.795685	1.706858	12	124	5.139426070770e-03	2.266526156775e-04	5.193878202424e-03	5.164644627588e-03	5.223633340823e-03	5.084361504311e-03	5.112186906477e-03	5.038598703446e-03	5.104526154107e-03	5.286591016862e-03	5.016800982390e-03	5.169039287807e-03
28	10     	0.159137	-0.636548	1.706858	12	124	1.074449284855e-02	2.524428796201e-04	1.083082335279e-02	1.059216939696e-02	1.086912758111e-02	1.071069891890e-02	1.070660778272e-02	1.076506000056e-02	1.077463034299e-02	1.086413751564e-02	1.063509895785e-02	1.069657467484e-02
28	10     	0.159137	-0.477411	1.706858	12	124	1.807239246899e-02	3.254269962369e-04	1.809729544062e-02	1.808318644522e-02	1.818344008381e-02	1.797072852793e-02	1.804194843226e-02	1.792874259493e-02	1.807019549673e-02	1.827961974643e-02	1.789306709097e-02	1.817570086789e-02
28	10     	0.159137	-0.318274	1.706858	12	124	2.341390205162e-02	3.302546140913e-04	2.352471059082e-02	2.317850175867e-02	2.358437983490e-02	2.339046334511e-02	2.338407456642e-02	2.339797146386e-02	2.334175549193e-02	2.356954729377e-02	2.333399450766e-02	2.343362169711e-02
28	10     	0.159137	-0.159137	1.706858	12	124	1.811536777564e-02	2.702798597054e-04	1.817821087672e-02	1.814303063255e-02	1.819532316919e-02	1.805673049475e-02	1.814155340131e-02	1.801029979019e-02	1.808751540375e-02	1.826468597517e-02	1.791790701103e-02	1.815842104154e-02
28	10     	0.159137	0.000000	1.706858	12	124	0.000000000000e+00	1.307861000403e-10	-2.988262267811e-12	7.716435450529e-11	3.916461460684e-11	-3.740467872768e-11	8.917273696619e-12	8.585580666080e-12	-9.179965283097e-12	2.016375753254e-13	1.027338508396e-10	-3.780552875328e-11
36	12     	0.132614	-2.387056	0.000000	0	124	0.000000000000e+00	3.396513040102e-10	4.833752389139e-12	-4.006168126288e-11	-1.605238097015e-10	4.617993535272e-11	3.338042208003e-11	3.626895998204e-11	2.342750445224e-10	2.129443253393e-10	-9.270967818023e-11	4.049477785620e-11
36	12     	0.132614	-2.254442	0.000000	0	124	0.000000000000e+00	1.544009417308e-10	7.198788944776e-11	-5.724742764489e-11	4.074341996510e-11	9.801345012751e-13	4.097695908729e-11	-4.655804471632e-11	6.034894211376e-11	6.044323731191e-11	-7.451715903122e-11	-5.114887178912e-11
36	12     	0.132614	-2.121828	0.000000	0	124	0.000000000000e+00	2.421466013881e-10	-3.812415672227e-11	8.935917497226e-11	-6.379365615328e-11	1.284896063992e-10	-7.087467648456e-11	-5.321522625368e-12	8.966453235187e-11	-8.800471980125e-11	-5.115077656128e-11	1.375450383617e-10
36	12     	0.132614	-1.989214	0.000000	0	124	0.000000000000e+00	2.462446743679e-10	-7.907996364147e-11	-2.063245003941e-10	1.028226343368e-10	-8.223086018594e-11	-9.192921447500e-13	-1.271164137824e-11	-5.009480961367e-11	4.306995890131e-11	3.755121549046e-11	5.258248198766e-11
36	12     	0.132614	-1.856599	0.000000	0	124	0.000000000000e+00	2.785588373372e-10	-5.443486127958e-11	-6.511830777212e-11	1.299173366549e-10	3.132219877838e-11	1.599114792583e-11	-1.419458825404e-10	-4.588183831176e-11	1.377543400159e-10	-1.395782935174e-10	9.881970404558e-11
36	12     	0.132614	-1.723985	0.000000	0	124	0.000000000000e+00	3.232961717633e-10	-1.384066987508e-10	2.168245492695e-10	-2.535482765732e-11	-9.797981791621e-11	4.886649284422e-11	-3.542898578230e-11	-1.454731464330e-10	5.230712621209e-11	-1.292090254703e-10	-9.159009962382e-11
36	12     	0.132614	-1.591371	0.000000	0	124	0.000000000000e+00	2.205132266282e-10	1.236188890989e-11	-4.928278188557e-12	-1.094999119603e-11	9.392984894312e-11	4.469706297049e-11	1.072137304466e-10	1.021738890687e-10	-1.209401298727e-10	-1.065331135426e-11	-1.106356869591e-10
36	12     	0.132614	-1.458757	0.000000	0	124	0.000000000000e+00	2.836677394407e-10	1.319375575278e-10	-7.507218936870e-11	-1.824877372367e-10	-1.023769826026e-10	7.258542380612e-13	-1.293821319637e-11	-7.427809179603e-11	5.193136978593e-12	-1.138539356542e-10	1.176496168791e-10
36	12     	0.132614	-1.326142	0.000000	0	124	0.000000000000e+00	2.884683745398e-10	9.010249204957e-11	-1.036715422799e-10	-3.516572636680e-11	1.368977838504e-10	-3.101342645708e-11	1.070164611663e-10	-1.040664343050e-10	-3.783611750472e-11	-1.574866843041e-11	1.973972826833e-10
36	12     	0.132614	-1.193528	0.000000	0	124	0.000000000000e+00	3.053277484767e-10	6.007169197645e-11	2.762066892947e-11	4.465649068447e-11	4.445199171668e-11	2.794679364371e-10	3.308626577248e-11	-5.539617743595e-11	5.684397145154e-11	1.428247381578e-10	2.924098877634e-11
36	12     	0.132614	-1.060914	0.000000	0	124	0.000000000000e+00	3.129034376187e-10	-2.605013834615e-11	-1.221115322892e-10	1.044607573132e-10	-1.685728595515e-11	-3.177866579143e-11	-1.543735054407e-10	1.183554252515e-10	1.525667913533e-10	1.613826616007e-10	7.693279088392e-11
36	12     	0.132614	-0.928300	0.000000	0	124	0.000000000000e+00	3.132224387936e-10	-1.619400250738e-10	-1.628146710228e-10	-1.316589667587e-10	-1.155573039582e-11	5.184251703733e-11	7.290451283397e-11	1.758701128653e-10	-7.850179542062e-11	2.410507386625e-11	-7.241511168661e-11
36	12     	0.132614	-0.795685	0.000000	0	124	0.000000000000e+00	2.533050454803e-10	1.055709766899e-10	5.590013738018e-11	-1.668586618475e-10	5.084366058384e-11	-1.205054782563e-10	8.923418488566e-11	9.702656260082e-11	1.471522590124e-11	4.694935304696e-11	-1.406911848541e-11
36	12     	0.132614	-0.663071	0.000000	0	124	0.000000000000e+00	2.667647032521e-10	-1.377848462478e-10	4.963162128029e-11	1.003607587648e-11	1.049848228271e-10	5.628674812246e-13	2.264438190474e-11	1.525464821557e-10	5.580052112974e-11	-6.747343375548e-11	1.543880950151e-10
36	12     	0.132614	-0.530457	0.000000	0	124	0.000000000000e+00	2.966715331036e-10	2.361197154344e-11	2.263006139442e-10	-8.360009943725e-11	-2.769663358774e-11	-1.708356852734e-10	4.684178526137e-11	1.607929086579e-11	3.772713951736e-11	-1.252433808105e-10	1.967015422825e-11
36	12     	0.132614	-0.397843	0.000000	0	124	0.000000000000e+00	1.939069555728e-10	1.212525810385e-11	1.036167545843e-11	-1.908839158250e-11	-9.047085691345e-11	-1.153224594408e-11	3.956769299219e-12	-1.219210477785e-10	8.726108712509e-11	1.062731084455e-10	-6.077868398655e-11
36	12     	0.132614	-0.265228	0.000000	0	124	0.000000000000e+00	2.465882573980e-10	-1.150059020896e-10	-8.558598154801e-11	1.012897590372e-10	9.278912854076e-11	1.254053303085e-10	4.691418610821e-12	-3.746132272254e-11	-8.572718472457e-11	-5.199335260230e-11	9.189003712116e-11
36	12     	0.132614	-0.132614	0.000000	0	124	0.000000000000e+00	3.231077384873e-10	-1.126964617263e-10	-4.007475448159e-11	1.084985902863e-10	9.946627781428e-11	1.157909764206e-10	1.743933504678e-10	-3.940575008443e-11	1.686735394001e-10	-1.496008652602e-11	-1.373580707068e-10
36	12     	0.132614	0.000000	0.000000	0	124	0.000000000000e+00	2.270678272633e-10	-1.049448813547e-10	4.897691818891e-11	1.141073211025e-10	-3.080023777720e-12	-8.115983902081e-11	-5.840602589324e-11	1.321050615600e-10	-8.877962745922e-11	3.380914248019e-11	2.715008147196e-11
36	12     	0.132614	-2.387056	0.132704	1	124	6.560108130863e-05	9.478706191755e-05	3.881831452836e-05	9.477461864431e-05	5.363928444573e-05	5.609895727127e-05	9.254243252563e-05	3.688248920076e-05	1.292863773200e-04	7.968801720407e-05	6.600061246691e-06	6.768027062719e-05
36	12     	0.132614	-2.254442	0.132704	1	124	7.765172698571e-07	3.964608008804e-05	-2.892028859244e-06	-2.577470018531e-05	2.098939051591e-05	1.288058902970e-05	1.137993324632e-06	-8.238263383775e-06	-8.584777187892e-06	2.116672589323e-05	-7.469028388157e-06	4.549268650213e-06
36	12     	0.132614	-2.121828	0.132704	1	124	-8.281895705916e-05	4.689574985602e-05	-7.217039379342e-05	-9.965399268356e-05	-6.489935597440e-05	-8.046831140891e-05	-4.992472391154e-05	-8.174451259375e-05	-1.094619509013e-04	-8.444231801905e-05	-9.303880841714e-05	-9.238519955667e-05
36	12     	0.132614	-1.989214	0.132704	1	124	1.108270548295e-04	4.053624636689e-05	1.091829485565e-04	1.067041959622e-04	1.165850845081e-04	1.046240931714e-04	1.051197101784e-04	1.128592072028e-04	1.372789886847e-04	1.311732023360e-04	8.510146301365e-05	9.964163819308e-05
36	12     	0.132614	-1.856599	0.132704	1	124	4.228937838918e-06	6.334326895242e-05	-1.598689262659e-05	3.285890098488e-05	2.440743139133e-05	3.077244468529e-05	-3.691190986356e-06	-3.395626241843e-05	-1.152358221393e-06	1.915668826846e-05	1.321964598273e-05	-2.333901538295e-05
36	12     	0.132614	-1.723985	0.132704	1	124	-1.377334571670e-06	5.020029620169e-05	-4.338154039645e-05	-3.983621516803e-06	7.451174553603e-06	-1.248510606731e-05	-4.922828056925e-06	1.610108335320e-06	-1.276922287408e-06	2.009255562129e-06	2.895397145090e-05	1.225217272537e-05
36	12     	0.132614	-1.591371	0.132704	1	124	-7.512066127666e-05	7.036142871449e-05	-7.832639747391e-05	-3.115690854494e-05	-7.466310855163e-05	-3.881493418119e-05	-1.143151620214e-04	-1.005796391292e-04	-8.429427185314e-05	-8.614918799060e-05	-5.673001897680e-05	-8.617697066074e-05
36	12     	0.132614	-1.458757	0.132704	1	124	-2.759935739703e-05	4.784919601174e-05	-2.005492519960e-05	-1.565158224779e-05	-2.533029461062e-05	-3.664703720192e-05	-4.974864587726e-06	-6.473392244320e-06	-5.220106437752e-05	-2.096303745370e-05	-3.706628945363e-05	-5.663107973174e-05
36	12     	0.132614	-1.326142	0.132704	1	124	-1.556386964825e-04	4.396438688309e-05	-1.507122444016e-04	-1.398964871341e-04	-1.490196425646e-04	-1.495343651270e-04	-1.607390908537e-04	-1.730986431781e-04	-1.889078778580e-04	-1.608802319180e-04	-1.321852841891e-04	-1.514130972114e-04
36	12     	0.132614	-1.193528	0.132704	1	124	-1.979162640403e-04	3.833584874640e-05	-1.783965039042e-04	-2.030119158542e-04	-1.894018971990e-04	-1.853530973023e-04	-2.072214246671e-04	-1.810155800619e-04	-2.181929259153e-04	-1.945519845886e-04	-2.154556024669e-04	-2.065617144544e-04
36	12     	0.132614	-1.060914	0.132704	1	124	-1.999517798822e-04	5.961222553161e-05	-1.979359694902e-04	-1.980942227714e-04	-2.082786266198e-04	-1.860162037866e-04	-1.950908220276e-04	-1.821036991417e-04	-1.908783316478e-04	-1.691492577159e-04	-2.274415855409e-04	-2.445290857785e-04
36	12     	0.132614	-0.928300	0.132704	1	124	-9.081303639938e-05	6.698522477015e-05	-9.319333619744e-05	-1.414944163003e-04	-6.821337322047e-05	-8.699257484444e-05	-8.676151567288e-05	-8.157286417040e-05	-1.187728051032e-04	-5.396402401906e-05	-9.829302059032e-05	-7.887241929225e-05
36	12     	0.132614	-0.795685	0.132704	1	124	-8.503512555558e-05	5.280926003603e-05	-6.988537220413e-05	-1.030674526375e-04	-8.032418089783e-05	-8.854392180833e-05	-8.298068817284e-05	-1.050367157784e-04	-8.876095949616e-05	-4.751661625973e-05	-1.136545187420e-04	-7.058084412895e-05
36	12     	0.132614	-0.663071	0.132704	1	124	6.210300913741e-05	4.937003101817e-05	7.349735289791e-05	1.865852197168e-05	6.575765289473e-05	7.843008981753e-05	8.407472429838e-05	5.608197587307e-05	7.100960235431e-05	5.659168669372e-05	5.313700910835e-05	6.379146822583e-05
36	12     	0.132614	-0.530457	0.132704	1	124	2.932279065448e-04	7.868326930528e-05	3.165838779368e-04	2.779257346587e-04	3.085882868330e-04	2.458521811424e-04	2.650639591337e-04	2.904415208396e-04	3.011113171962e-04	3.246534170435e-04	2.663104230860e-04	3.357483476540e-04
36	12     	0.132614	-0.397843	0.132704	1	124	5.573595265908e-04	8.299478063520e-05	5.777029893687e-04	4.979214130353e-04	5.621707614880e-04	5.782628031720e-04	5.139965861598e-04	5.449699604193e-04	5.704800259273e-04	5.996183416902e-04	5.619286132719e-04	5.665437751424e-04
36	12     	0.132614	-0.265228	0.132704	1	124	6.548835528251e-04	6.784214256801e-05	6.533952325042e-04	6.207575516804e-04	6.945892227530e-04	6.325873185695e-04	6.785312345793e-04	6.545352844715e-04	6.207418456708e-04	6.807723643410e-04	6.519076109013e-04	6.610178695108e-04
36	12     	0.132614	-0.132614	0.132704	1	124	3.370139855341e-04	6.727267877179e-05	3.623363012355e-04	3.216659146689e-04	3.796349388451e-04	3.446010453057e-04	3.001166749028e-04	3.119850993820e-04	3.358327468284e-04	3.337085392734e-04	3.199216736450e-04	3.603369299571e-04
36	12     	0.132614	0.000000	0.132704	1	124	0.000000000000e+00	2.547056712079e-10	1.487876191679e-11	4.951312019305e-11	7.921275033700e-11	8.429912667313e-13	1.447578012179e-10	6.385660728171e-11	-7.852335367751e-11	-1.021345854314e-10	-1.674623821015e-10	-3.835025660425e-11
36	12     	0.132614	-2.387056	0.265409	2	124	1.024241955430e-04	9.558444679639e-05	7.892938650070e-05	1.724028740106e-04	7.028217624940e-05	6.361545826554e-05	1.295047081218e-04	1.031294634805e-04	6.333165358279e-05	9.434890556540e-05	1.254860611399e-04	1.232112619228e-04
36	12     	0.132614	-2.254442	0.265409	2	124	5.622644308804e-06	5.269389091338e-05	5.633765830231e-06	3.805930654347e-05	-2.129233757222e-05	2.051726617437e-05	-2.249669745600e-05	-1.063886387304e-05	1.278484372438e-05	2.089226055935e-05	1.304697728082e-05	-2.800648672706e-07
36	12     	0.132614	-2.121828	0.265409	2	124	-8.665228948465e-05	7.164418632396e-05	-6.612541845096e-05	-1.120415951278e-04	-1.151480757886e-04	-9.182241656573e-05	-7.585664559116e-05	-1.053225599875e-04	-4.852757357720e-05	-1.246203034068e-04	-6.467869390324e-05	-6.237960247807e-05
36	12     	0.132614	-1.989214	0.265409	2	124	-5.489899893954e-05	6.964873599305e-05	-1.008975918976e-04	-8.818850953123e-05	-3.816155315164e-05	-4.813732424124e-05	-5.861085888563e-05	-6.322515852917e-05	-2.547497855216e-05	-1.667424612739e-05	-5.860955151403e-05	-5.101022018884e-05
36	12     	0.132614	-1.856599	0.265409	2	124	-6.234439751049e-05	8.177833578785e-05	-2.500967774235e-05	-3.189618497072e-05	-3.989820112514e-05	-1.134976724865e-04	-7.959610925358e-05	-4.411110632277e-05	-4.191193287774e-05	-7.941467088553e-05	-6.772381785005e-05	-1.003846179898e-04
36	12     	0.132614	-1.723985	0.265409	2	124	-1.318882228496e-04	8.723662079421e-05	-1.057556784401e-04	-1.415083775796e-04	-1.305083015366e-04	-8.740334020135e-05	-1.772792986688e-04	-1.050627265934e-04	-1.324507182927e-04	-1.675987601967e-04	-9.991436200530e-05	-1.714006680840e-04
36	12     	0.132614	-1.591371	0.265409	2	124	-2.394569414464e-04	6.942851207386e-05	-2.093464937459e-04	-2.246967893152e-04	-2.722751881499e-04	-2.514203964433e-04	-2.230674095430e-04	-2.333378054720e-04	-2.095211917253e-04	-2.425447590389e-04	-2.399704439906e-04	-2.883889301088e-04
36	12     	0.132614	-1.458757	0.265409	2	124	-1.721503282517e-04	4.171641120347e-05	-1.539261645786e-04	-1.942783769977e-04	-1.706095228057e-04	-1.767852776672e-04	-1.687557326402e-04	-1.470979343874e-04	-1.617389306293e-04	-1.707462193461e-04	-1.886051130586e-04	-1.889600264348e-04
36	12     	0.132614	-1.326142	0.265409	2	124	-2.608338991218e-04	4.230113878264e-05	-2.350530657050e-04	-2.621083108130e-04	-2.557975855710e-04	-2.623101077658e-04	-2.565974352602e-04	-2.663614035068e-04	-2.421680283832e-04	-2.928638001132e-04	-2.664135451036e-04	-2.686657016058e-04
36	12     	0.132614	-1.193528	0.265409	2	124	-3.313033673617e-05	6.572554018400e-05	-2.783003303725e-05	-4.623895446707e-05	2.324249795915e-05	-5.451924166764e-05	-4.866387728983e-05	-2.678422491074e-05	-2.671195270536e-05	-1.950229794637e-05	-6.368095099037e-05	-4.061432118831e-05
36	12     	0.132614	-1.060914	0.265409	2	124	-2.454783439477e-04	1.026154400841e-04	-1.915109776560e-04	-2.488717791510e-04	-2.620092548539e-04	-2.799739831206e-04	-2.223007585052e-04	-2.167775988385e-04	-2.711005473851e-04	-1.893496692963e-04	-2.930927697094e-04	-2.797960859117e-04
36	12     	0.132614	-0.928300	0.265409	2	124	-1.894236915410e-04	2.787547319963e-05	-1.842280370152e-04	-2.005957949854e-04	-1.772707075083e-04	-1.751269991507e-04	-2.047681637643e-04	-1.954383274435e-04	-1.904039466495e-04	-1.945541322381e-04	-1.940501358456e-04	-1.778006548663e-04
36	12     	0.132614	-0.795685	0.265409	2	124	1.114667860462e-05	4.238045984623e-05	-4.066072039295e-06	3.920510042168e-05	3.307057523865e-05	7.012919456411e-06	7.634991178271e-06	5.680788207387e-06	-9.353498364906e-06	1.653685353533e-05	-1.822915668398e-06	1.756805130440e-05
36	12     	0.132614	-0.663071	0.265409	2	124	2.928278438354e-04	6.514030410673e-05	2.718287142323e-04	2.982879595896e-04	2.949917972532e-04	2.881996179607e-04	3.257015901996e-04	2.545477155382e-04	2.983798939083e-04	3.345259818446e-04	2.893312385437e-04	2.724839379474e-04
36	12     	0.132614	-0.530457	0.265409	2	124	6.297810451827e-04	1.335328513412e-04	6.487548512691e-04	5.823799520926e-04	6.395089451222e-04	6.454251931941e-04	5.759226627948e-04	6.412864557330e-04	6.379323257443e-04	7.113597864345e-04	5.430813081596e-04	6.721589747395e-04
36	12     	0.132614	-0.397843	0.265409	2	124	1.069742848095e-03	8.226162666614e-05	1.037957347444e-03	1.013686212327e-03	1.117780569528e-03	1.058786036855e-03	1.090455477032e-03	1.049435058106e-03	1.076148210686e-03	1.094628232127e-03	1.072549910948e-03	1.086001433427e-03
36	12     	0.132614	-0.265228	0.265409	2	124	1.254588929238e-03	8.794446856736e-05	1.194844418080e-03	1.260110890700e-03	1.283418845686e-03	1.279526640782e-03	1.254407639915e-03	1.246638693760e-03	1.245801676145e-03	1.304878305353e-03	1.212790588102e-03	1.263471594099e-03
36	12     	0.132614	-0.132614	0.265409	2	124	8.457929537007e-04	1.055530824861e-04	8.502401823773e-04	7.729247780159e-04	8.378830918369e-04	8.843706831104e-04	8.984775882907e-04	8.004100363054e-04	8.722489124876e-04	8.618952265320e-04	8.173034351866e-04	8.621755971288e-04
36	12     	0.132614	0.000000	0.265409	2	124	0.000000000000e+00	3.375669668356e-10	8.581619444154e-11	-9.790898732282e-11	-2.384574935658e-11	4.781336102723e-11	-6.241165166543e-11	9.938121349782e-11	2.193884772114e-10	-1.872487048601e-10	-1.505692417696e-10	3.520180561926e-11
36	12     	0.132614	-2.387056	0.398113	3	124	-1.916761887476e-05	6.428277638608e-05	-1.086489782712e-05	-1.807682474110e-05	-1.970559974728e-05	1.914865854811e-05	-1.547375555583e-05	-5.993758320349e-05	-9.256915628968e-06	-5.853918992952e-05	-1.455164320823e-05	-4.418434116973e-06
36	12     	0.132614	-2.254442	0.398113	3	124	-4.123860411852e-05	6.385209951246e-05	-4.405023328755e-05	-7.924279389687e-05	-3.405920152090e-05	-5.269635852351e-05	-1.719579002915e-06	-2.276375985788e-05	-5.461586827185e-05	-3.533278212290e-05	-1.878568367254e-05	-6.911979420179e-05
36	12     	0.132614	-2.121828	0.398113	3	124	-5.281101276350e-05	5.717496806049e-05	-9.933948028343e-05	-4.419509616083e-05	-4.825389760021e-05	-5.001799989339e-05	-3.050606290007e-05	-7.558400737472e-05	-5.699715905395e-05	-3.166171325967e-05	-5.547767829257e-05	-3.607704596100e-05
36	12     	0.132614	-1.989214	0.398113	3	124	-1.105463375145e-04	6.328439100560e-05	-1.117807463126e-04	-1.114914443280e-04	-1.447249877993e-04	-7.082374693070e-05	-8.877555308961e-05	-1.059920442703e-04	-1.019394938264e-04	-1.077590570931e-04	-1.507778637457e-04	-1.113984442372e-04
36	12     	0.132614	-1.856599	0.398113	3	124	-1.830919860692e-04	5.387033416555e-05	-1.877870026107e-04	-1.804091249602e-04	-1.611441855361e-04	-1.984441527951e-04	-1.435344013927e-04	-2.104386606426e-04	-1.843402117911e-04	-1.730650017326e-04	-2.027473835178e-04	-1.890097421309e-04
36	12     	0.132614	-1.723985	0.398113	3	124	-2.580673512185e-04	6.738616837983e-05	-2.521952418116e-04	-2.598221673516e-04	-2.381123576795e-04	-2.248641429204e-04	-2.932530727931e-04	-2.489653673252e-04	-3.062275599615e-04	-2.500859681178e-04	-2.408566001403e-04	-2.662910337783e-04
36	12     	0.132614	-1.591371	0.398113	3	124	-1.325568706485e-04	4.328678857721e-05	-1.132289695924e-04	-1.148035738563e-04	-1.591070618635e-04	-1.381578529303e-04	-1.162766754176e-04	-1.221661078236e-04	-1.533049124698e-04	-1.382222191951e-04	-1.395773000310e-04	-1.307240493549e-04
36	12     	0.132614	-1.458757	0.398113	3	124	-2.027964533461e-04	7.081867023807e-05	-1.884529834499e-04	-2.043173657717e-04	-1.793521012734e-04	-2.101843420385e-04	-2.284529224435e-04	-1.665147092197e-04	-1.954385276354e-04	-1.812635451170e-04	-2.535480307543e-04	-2.204399983954e-04
36	12     	0.132614	-1.326142	0.398113	3	124	-3.220441720356e-04	5.479126670981e-05	-2.970283620768e-04	-3.181429711234e-04	-3.248667676156e-04	-3.215148390442e-04	-3.427484030551e-04	-3.331665499611e-04	-3.570768499288e-04	-2.899800914398e-04	-3.075693857097e-04	-3.283475157626e-04
36	12     	0.132614	-1.193528	0.398113	3	124	-4.196090566883e-04	7.381075029059e-05	-4.160425127320e-04	-4.178478464777e-04	-4.355562959538e-04	-3.838196879682e-04	-4.558896308276e-04	-4.083853097386e-04	-3.949751677563e-04	-4.701968766312e-04	-4.174788758683e-04	-3.958983545169e-04
36	12     	0.132614	-1.060914	0.398113	3	124	-3.499197115167e-04	5.457290521199e-05	-3.443088126704e-04	-3.155142867358e-04	-3.612272910307e-04	-3.635849459129e-04	-3.520436871046e-04	-3.672760690338e-04	-3.730577075632e-04	-3.160604817920e-04	-3.614183970380e-04	-3.447054368510e-04
36	12     	0.132614	-0.928300	0.398113	3	124	-2.349414243714e-04	7.024865652123e-05	-1.960555644138e-04	-2.574588595374e-04	-2.312098583319e-04	-2.162586679702e-04	-2.686303733033e-04	-2.323370735636e-04	-2.483285244380e-04	-2.121190617060e-04	-2.728487376822e-04	-2.141675286050e-04
36	12     	0.132614	-0.795685	0.398113	3	124	1.942493357051e-05	6.620562413610e-05	4.051168501835e-05	3.022227442618e-06	6.138562589620e-05	2.241787688767e-05	-4.791590577946e-06	-2.210234710572e-06	-1.600143141174e-05	4.302232497070e-05	1.962200273598e-05	2.727083880129e-05
36	12     	0.132614	-0.663071	0.398113	3	124	6.385008257193e-04	9.495375535960e-05	6.691478499228e-04	6.284736042722e-04	6.771189306694e-04	6.111207907865e-04	6.112772241084e-04	6.479350511700e-04	6.025108049559e-04	7.063887802703e-04	6.209802476432e-04	6.100549979592e-04
36	12     	0.132614	-0.530457	0.398113	3	124	1.356964381542e-03	1.373000602748e-04	1.365605213152e-03	1.295255006784e-03	1.414086704094e-03	1.316811589990e-03	1.390781666759e-03	1.347548630536e-03	1.310350914863e-03	1.454948099023e-03	1.318122115804e-03	1.356133877945e-03
36	12     	0.132614	-0.397843	0.398113	3	124	2.011871048531e-03	1.247377661650e-04	2.085856773084e-03	1.977761403732e-03	2.037548515240e-03	1.987980020335e-03	2.017827535120e-03	1.966327462788e-03	1.996941547081e-03	2.081703260971e-03	1.947960072241e-03	2.018803899403e-03
36	12     	0.132614	-0.265228	0.398113	3	124	2.269615859150e-03	1.413809833886e-04	2.297220801406e-03	2.206100680926e-03	2.348655130336e-03	2.223044269919e-03	2.250029457156e-03	2.243434769350e-03	2.281504773830e-03	2.341166355162e-03	2.204808351377e-03	2.300194002398e-03
36	12     	0.132614	-0.132614	0.398113	3	124	1.557585286481e-03	6.992055345501e-05	1.600711324461e-03	1.549782845807e-03	1.572615864674e-03	1.536328266893e-03	1.552964565341e-03	1.564920313363e-03	1.508515885017e-03	1.587080188714e-03	1.553630796513e-03	1.549302803771e-03
36	12     	0.132614	0.000000	0.398113	3	124	0.000000000000e+00	3.467807229517e-10	-7.678899656389e-11	1.792761315524e-10	1.603428909123e-10	3.755311789937e-11	-4.215289775089e-11	5.333943152129e-11	1.082924542786e-10	-1.941313089870e-10	-8.677084379162e-11	1.474562607856e-10
36	12     	0.132614	-2.387056	0.530817	4	124	-2.085045643930e-05	8.261581233803e-05	-2.845139863206e-05	-6.078907363604e-05	-4.145174489905e-05	-1.013645359721e-06	1.830471863907e-05	-2.750666790759e-05	6.152896714696e-06	2.354705428234e-05	-5.678491573412e-05	-4.051178451290e-05
36	12     	0.132614	-2.254442	0.530817	4	124	4.657505548821e-05	4.012743142262e-05	6.329538080520e-05	4.492150015033e-05	4.131491007948e-05	5.551300779034e-05	6.817424304159e-05	5.952307032796e-05	3.687063251738e-05	3.472936964869e-05	4.132534678542e-05	2.008310702474e-05
36	12     	0.132614	-2.121828	0.530817	4	124	-3.568785783867e-05	4.018494285001e-05	-3.252100435001e-05	-3.279215273838e-05	-6.286899492511e-05	-3.835000643011e-05	-2.723340245805e-05	-2.252105753642e-05	-1.362486426754e-05	-5.274868188858e-05	-2.704512464147e-05	-4.717327582373e-05
36	12     	0.132614	-1.989214	0.530817	4	124	-5.290117954906e-05	8.769688807891e-05	-1.105016210099e-05	-7.282803771118e-05	-3.158863828319e-05	-3.268528428277e-05	-7.288822531750e-05	-3.223783901051e-05	-1.250344474998e-04	-3.328830757301e-05	-5.958414466678e-05	-5.782672210358e-05
36	12     	0.132614	-1.856599	0.530817	4	124	-1.084455060996e-04	6.835277808420e-05	-9.797875848816e-05	-1.425705812230e-04	-1.294501101607e-04	-1.274666282989e-04	-1.117210334043e-04	-8.039743707807e-05	-7.624335616192e-05	-7.474585046033e-05	-1.352945095524e-04	-1.085868025207e-04
36	12     	0.132614	-1.723985	0.530817	4	124	-1.411792836381e-04	5.794700431122e-05	-1.508722619133e-04	-1.161661793947e-04	-1.236826897820e-04	-1.784741542834e-04	-1.249011111286e-04	-1.630489329528e-04	-1.128170663798e-04	-1.484548230123e-04	-1.408759273979e-04	-1.524996930343e-04
36	12     	0.132614	-1.591371	0.530817	4	124	-2.589099224515e-04	6.046719273242e-05	-2.486230965373e-04	-3.005329500286e-04	-2.825534384398e-04	-2.682450619683e-04	-2.396298107045e-04	-2.699021575089e-04	-2.519102626473e-04	-2.214450220749e-04	-2.560834616373e-04	-2.501739656345e-04
36	12     	0.132614	-1.458757	0.530817	4	124	-3.290128977516e-04	4.914573280585e-05	-3.364353654322e-04	-3.072536885372e-04	-3.057514714888e-04	-3.159292550340e-04	-3.442593033059e-04	-3.470173914271e-04	-3.245191494757e-04	-3.273045528512e-04	-3.618298465583e-04	-3.198289590168e-04
36	12     	0.132614	-1.326142	0.530817	4	124	-3.296853377072e-04	5.805903337635e-05	-3.360082406241e-04	-3.203718383273e-04	-3.188503360417e-04	-2.921448293653e-04	-3.702239110426e-04	-3.303177585915e-04	-3.534535473151e-04	-3.163147201588e-04	-3.218175132690e-04	-3.373506973079e-04
36	12     	0.132614	-1.193528	0.530817	4	124	-3.842112960958e-04	5.179873007420e-05	-3.945342671992e-04	-4.085166480840e-04	-3.421075010720e-04	-3.861374589975e-04	-3.968207640550e-04	-3.813763686163e-04	-3.905552466133e-04	-3.625757524275e-04	-3.825990052092e-04	-3.968899628119e-04
36	12     	0.132614	-1.060914	0.530817	4	124	-4.068116995159e-04	2.101680931011e-05	-3.977089283953e-04	-4.091125169321e-04	-4.032856777507e-04	-4.101049746091e-04	-4.227562857767e-04	-4.104139991054e-04	-4.075542724802e-04	-3.990806566150e-04	-4.107989602545e-04	-3.973007261984e-04
36	12     	0.132614	-0.928300	0.530817	4	124	-3.118896370189e-04	4.297797608016e-05	-3.308336231782e-04	-3.163668313791e-04	-2.978590579208e-04	-3.297655306529e-04	-3.168372003452e-04	-2.899443881945e-04	-3.092506603682e-04	-2.877158490983e-04	-3.288447566414e-04	-3.114784537478e-04
36	12     	0.132614	-0.795685	0.530817	4	124	1.958383862674e-04	9.616242615074e-05	2.213422327319e-04	1.645656174271e-04	2.108552839245e-04	1.825823327220e-04	1.722729346059e-04	1.549897112295e-04	1.793864503128e-04	2.522796171771e-04	1.694210425568e-04	2.506886312929e-04
36	12     	0.132614	-0.663071	0.530817	4	124	9.312512542882e-04	8.614051221913e-05	9.512150456181e-04	9.230484824959e-04	9.815257061888e-04	9.111525284803e-04	9.405104413875e-04	9.064476488311e-04	9.374729241905e-04	9.716253902016e-04	8.756516570251e-04	9.138627126494e-04
36	12     	0.132614	-0.530457	0.530817	4	124	2.135168189323e-03	1.414035466256e-04	2.188177416455e-03	2.062810829972e-03	2.175650763640e-03	2.071765746349e-03	2.126042042329e-03	2.110950448332e-03	2.119692659960e-03	2.232969295816e-03	2.116255084363e-03	2.147367606319e-03
36	12     	0.132614	-0.397843	0.530817	4	124	3.080460045451e-03	1.444034791844e-04	3.090640918807e-03	3.045629409408e-03	3.110528165023e-03	3.006477367518e-03	3.045515153689e-03	3.076706680589e-03	3.100162320000e-03	3.188495036675e-03	3.022553384966e-03	3.117892049427e-03
36	12     	0.132614	-0.265228	0.530817	4	124	3.352340754480e-03	1.334729450011e-04	3.399916696434e-03	3.349044640615e-03	3.398318197175e-03	3.329606201959e-03	3.311295572259e-03	3.313068620528e-03	3.318616019846e-03	3.450939789024e-03	3.297608934510e-03	3.354992899373e-03
36	12     	0.132614	-0.132614	0.530817	4	124	2.211688631545e-03	1.024721900815e-04	2.249888539700e-03	2.199590551198e-03	2.271993667520e-03	2.203447921095e-03	2.210931982935e-03	2.172659213330e-03	2.174346521326e-03	2.247981401716e-03	2.156137084855e-03	2.229909436833e-03
36	12     	0.132614	0.000000	0.530817	4	124	0.000000000000e+00	2.845932896272e-10	1.297448248875e-10	-1.205375998498e-10	-6.497705770841e-11	-9.704532078619e-11	-8.956872491672e-11	-5.343570088584e-11	-1.031226853548e-10	-1.338697705745e-10	8.145807557981e-11	9.444671048005e-11
36	12     	0.132614	-2.387056	0.796226	6	124	1.476249232324e-04	5.342641959583e-05	1.575274724266e-04	1.416316161906e-04	1.353844418627e-04	1.365727107474e-04	1.523761270926e-04	1.242758827360e-04	1.271612769469e-04	1.562749770421e-04	1.523126170440e-04	1.927321003806e-04
36	12     	0.132614	-2.254442	0.796226	6	124	-6.282515758372e-05	3.733393816752e-05	-5.181747695597e-05	-6.225279401111e-05	-4.604019500740e-05	-6.600313207092e-05	-8.172500596273e-05	-8.816721304399e-05	-6.573394042925e-05	-5.613349250378e-05	-4.687779483645e-05	-6.350052099927e-05
36	12     	0.132614	-2.121828	0.796226	6	124	-2.484757436682e-05	3.872708406330e-05	-3.319060289305e-05	-5.702754671697e-05	-1.917113365808e-05	-1.718974897254e-05	-3.127372611298e-05	-2.053046878752e-05	-1.170840516252e-05	-2.411801870245e-05	-4.815637243805e-06	-2.945046187346e-05
36	12     	0.132614	-1.989214	0.796226	6	124	1.650485121543e-06	6.510533170563e-05	3.801247313574e-05	-1.293129030481e-06	-1.846928556247e-05	5.675476616413e-06	2.943693666978e-05	-4.158916856934e-05	-1.848384400724e-05	9.182066296324e-06	1.965867941677e-05	-5.625356809327e-06
36	12     	0.132614	-1.856599	0.796226	6	124	-1.902199757290e-04	3.460115216085e-05	-2.174212498496e-04	-1.793658938351e-04	-1.771158178526e-04	-1.778291944052e-04	-1.923145072308e-04	-1.914548482256e-04	-1.851623372198e-04	-1.888372252461e-04	-1.866911614114e-04	-2.060075249316e-04
36	12     	0.132614	-1.723985	0.796226	6	124	-1.788697027122e-04	6.615799926128e-05	-2.008744161027e-04	-1.960141868662e-04	-1.435273184388e-04	-1.574817586610e-04	-1.481347812745e-04	-1.581914721130e-04	-1.873376714550e-04	-2.103055204942e-04	-1.877750194141e-04	-1.990548750801e-04
36	12     	0.132614	-1.591371	0.796226	6	124	-2.220185835466e-04	5.229011082154e-05	-2.462244253610e-04	-1.930078562852e-04	-2.048124213774e-04	-2.393164504297e-04	-2.301494180843e-04	-2.015977130982e-04	-2.397220419988e-04	-2.036392179344e-04	-2.252814223265e-04	-2.364348576942e-04
36	12     	0.132614	-1.458757	0.796226	6	124	-4.725441172661e-04	6.345007764173e-05	-4.551227079265e-04	-4.684943115764e-04	-4.415513789741e-04	-4.604268690995e-04	-4.895783387193e-04	-4.512173831440e-04	-4.708006664013e-04	-4.735559868767e-04	-5.209752653201e-04	-4.937182598160e-04
36	12     	0.132614	-1.326142	0.796226	6	124	-5.166032377575e-04	3.564678676541e-05	-5.255508836796e-04	-5.271173790434e-04	-5.234104104629e-04	-5.294411572766e-04	-5.221989513506e-04	-5.167722682004e-04	-5.051593444767e-04	-4.852166872457e-04	-5.185405191649e-04	-5.126247842564e-04
36	12     	0.132614	-1.193528	0.796226	6	124	-4.633048984354e-04	7.307905772136e-05	-4.676942547904e-04	-4.583690470767e-04	-4.083132054211e-04	-4.759232018849e-04	-4.636801969142e-04	-4.739145864508e-04	-4.732904835709e-04	-4.366641451854e-04	-5.127364365240e-04	-4.624634229339e-04
36	12     	0.132614	-1.060914	0.796226	6	124	-4.459683626608e-04	4.829955816292e-05	-4.135049392171e-04	-4.539127838718e-04	-4.696091141536e-04	-4.324309135373e-04	-4.441177503798e-04	-4.585449890943e-04	-4.690481417105e-04	-4.300121278617e-04	-4.385001889456e-04	-4.500026558281e-04
36	12     	0.132614	-0.928300	0.796226	6	124	2.058460553451e-05	8.724324026860e-05	1.806075341577e-05	3.214525987847e-05	7.290551712433e-05	-2.027528047734e-05	-3.972925948251e-06	9.903899926175e-06	1.006347276323e-05	6.361303273258e-05	-2.002123514583e-05	4.342357584749e-05
36	12     	0.132614	-0.795685	0.796226	6	124	7.571094031510e-04	1.075783208706e-04	7.909358896881e-04	7.417980739326e-04	8.058150333173e-04	7.279536306236e-04	7.341231959897e-04	7.057706300017e-04	7.507225466488e-04	8.224710342937e-04	7.145121647872e-04	7.769918439801e-04
36	12     	0.132614	-0.663071	0.796226	6	124	2.189779477288e-03	1.506603111630e-04	2.243526483624e-03	2.172385061131e-03	2.219913481192e-03	2.184204768360e-03	2.155320613157e-03	2.186157891775e-03	2.147720571295e-03	2.265212745443e-03	2.079053254070e-03	2.244299918900e-03
36	12     	0.132614	-0.530457	0.796226	6	124	4.023943339767e-03	1.742143892553e-04	4.082046742731e-03	3.975483272571e-03	4.110350007586e-03	3.977492615363e-03	3.961119959614e-03	3.986843717431e-03	4.008077206617e-03	4.130553269276e-03	3.957019740798e-03	4.050446895890e-03
36	12     	0.132614	-0.397843	0.796226	6	124	5.851671043719e-03	2.172300962949e-04	5.906801191479e-03	5.832239190710e-03	5.917683991756e-03	5.797145635220e-03	5.732414729389e-03	5.832595078688e-03	5.858458978178e-03	5.995103999589e-03	5.749469137614e-03	5.894798533777e-03
36	12     	0.132614	-0.265228	0.796226	6	124	6.000315479260e-03	2.118041420222e-04	6.065005532134e-03	5.899579898213e-03	6.075120124373e-03	5.939613936821e-03	6.013375408861e-03	5.955058338365e-03	6.003861361400e-03	6.147605967775e-03	5.912154357490e-03	5.991779891020e-03
36	12     	0.132614	-0.132614	0.796226	6	124	4.158933690979e-03	9.913225541167e-05	4.197255785207e-03	4.146037940139e-03	4.157464652578e-03	4.164184252932e-03	4.118686959146e-03	4.134986365663e-03	4.173952701282e-03	4.205116521772e-03	4.093041345324e-03	4.198610401594e-03
36	12     	0.132614	0.000000	0.796226	6	124	0.000000000000e+00	2.340906200975e-10	1.935665857545e-11	2.822954956089e-12	2.136447837716e-11	1.214491941470e-10	-1.651208085127e-11	-6.079521803382e-11	-1.036856390067e-10	1.685489893090e-11	1.351185478648e-10	-1.371234580025e-10
36	12     	0.132614	-2.387056	1.061634	8	124	1.002948041778e-04	5.886292066643e-05	1.314723277927e-04	1.049937417727e-04	1.219510315363e-04	6.636551587425e-05	6.351184127307e-05	1.050458353018e-04	9.284652068696e-05	9.887865371190e-05	1.152939779274e-04	1.025885827612e-04
36	12     	0.132614	-2.254442	1.061634	8	124	-3.704856878846e-05	5.829784239817e-05	-1.919774080265e-05	-6.296037619238e-05	-1.164684915277e-05	-3.567800076704e-05	-4.097852179951e-05	-3.057574185689e-05	-3.384891968275e-05	-8.355187203669e-05	-3.255926656743e-05	-1.948840220019e-05
36	12     	0.132614	-2.121828	1.061634	8	124	1.253695374797e-05	1.030524429188e-04	2.731654247315e-05	2.271531353482e-05	-2.192081873386e-05	2.511994648382e-05	6.118823624958e-05	2.693681393313e-05	9.645987160721e-06	5.881141909218e-05	-2.322056865136e-05	-6.122332724259e-05
36	12     	0.132614	-1.989214	1.061634	8	124	-1.388216041017e-04	4.336466995920e-05	-1.171312788809e-04	-1.184324837046e-04	-1.407429777482e-04	-1.403939545421e-04	-1.355618281635e-04	-1.273022147675e-04	-1.603797820647e-04	-1.670712288558e-04	-1.434986461102e-04	-1.377016293217e-04
36	12     	0.132614	-1.856599	1.061634	8	124	-2.674286276649e-04	6.054349029128e-05	-2.496931420034e-04	-3.067979025026e-04	-2.722523304849e-04	-2.939193536293e-04	-2.594977622298e-04	-2.497011597848e-04	-2.823267831533e-04	-2.381333041965e-04	-2.750422789477e-04	-2.469222426699e-04
36	12     	0.132614	-1.723985	1.061634	8	124	-3.355156279590e-04	7.370812224441e-05	-3.443372356819e-04	-3.831161302861e-04	-3.062718723846e-04	-2.992215591444e-04	-3.305554074580e-04	-3.442003510843e-04	-3.204556245148e-04	-3.514539758537e-04	-3.660575494326e-04	-3.094865828521e-04
36	12     	0.132614	-1.591371	1.061634	8	124	-3.058692864486e-04	4.866171177422e-05	-3.247373018583e-04	-3.029782521571e-04	-2.808345985494e-04	-3.173890725638e-04	-3.084843339844e-04	-3.004837692271e-04	-2.965191293759e-04	-2.775842008375e-04	-3.336851866858e-04	-3.159970146620e-04
36	12     	0.132614	-1.458757	1.061634	8	124	-5.724730885409e-04	4.442600398587e-05	-5.439333178657e-04	-5.950351697278e-04	-5.477630377352e-04	-5.709601343615e-04	-5.870023177639e-04	-5.871202559823e-04	-5.769197908057e-04	-5.779820753098e-04	-5.685571235989e-04	-5.694576503395e-04
36	12     	0.132614	-1.326142	1.061634	8	124	-4.890490838299e-04	4.064031794846e-05	-5.017145291890e-04	-5.063313385923e-04	-5.093128418237e-04	-4.672938439449e-04	-4.743502565023e-04	-4.767186106104e-04	-4.820127800367e-04	-4.788917004417e-04	-5.019813466380e-04	-4.918835841001e-04
36	12     	0.132614	-1.193528	1.061634	8	124	-4.650457864580e-04	8.608717651376e-05	-4.323703981144e-04	-4.975104173276e-04	-4.653069443947e-04	-4.509475003469e-04	-4.996718995408e-04	-4.230826609636e-04	-4.432642316569e-04	-4.403849194128e-04	-5.145508371031e-04	-4.833680641402e-04
36	12     	0.132614	-1.060914	1.061634	8	124	-3.650401494185e-04	8.751332366701e-05	-3.345318876508e-04	-3.776648261302e-04	-3.404854080380e-04	-3.517790801405e-04	-4.091021415946e-04	-3.714699212325e-04	-3.308908629464e-04	-3.320373792689e-04	-4.203248621401e-04	-3.821151111251e-04
36	12     	0.132614	-0.928300	1.061634	8	124	3.873565432026e-04	9.327061771173e-05	4.144663577936e-04	3.919966628649e-04	4.242707867666e-04	3.585418487679e-04	3.960681129003e-04	3.275279053785e-04	3.927102215675e-04	4.197624312122e-04	3.373306934370e-04	4.108904089941e-04
36	12     	0.132614	-0.795685	1.061634	8	124	1.846784584012e-03	1.585234713944e-04	1.903452433702e-03	1.830586762003e-03	1.851243069713e-03	1.839253871345e-03	1.793300348856e-03	1.796333781221e-03	1.802104603583e-03	1.966607999794e-03	1.789202642214e-03	1.895760363197e-03
36	12     	0.132614	-0.663071	1.061634	8	124	3.688913661427e-03	1.798868419178e-04	3.749655018436e-03	3.639529120477e-03	3.776499837328e-03	3.649612047857e-03	3.663291497126e-03	3.673426457676e-03	3.683503033235e-03	3.791375532397e-03	3.574106159527e-03	3.688137918416e-03
36	12     	0.132614	-0.530457	1.061634	8	124	6.557132505971e-03	2.747546345640e-04	6.656663176496e-03	6.464484855959e-03	6.687186212947e-03	6.518832510253e-03	6.474970407162e-03	6.531951441562e-03	6.433069979289e-03	6.720769869512e-03	6.485586613218e-03	6.597810010441e-03
36	12     	0.132614	-0.397843	1.061634	8	124	9.006926278179e-03	2.684181478086e-04	9.100543549476e-03	8.877146039536e-03	9.127654121731e-03	8.949080990760e-03	9.032534345078e-03	8.972475951376e-03	9.025623832310e-03	9.134919089569e-03	8.843081078707e-03	9.006203803465e-03
36	12     	0.132614	-0.265228	1.061634	8	124	9.377981427959e-03	2.823653962940e-04	9.512151365689e-03	9.290036300426e-03	9.482299766314e-03	9.362516218174e-03	9.286415989331e-03	9.340318063000e-03	9.295949950126e-03	9.571409749538e-03	9.299926317584e-03	9.338790576892e-03
36	12     	0.132614	-0.132614	1.061634	8	124	6.364034786465e-03	1.927250019320e-04	6.383568405707e-03	6.247589227514e-03	6.452329548735e-03	6.332767163458e-03	6.342898644988e-03	6.306372216707e-03	6.374097530149e-03	6.444272148273e-03	6.299401080589e-03	6.457051921863e-03
36	12     	0.132614	0.000000	1.061634	8	124	0.000000000000e+00	4.024630567114e-10	2.271566337201e-10	-1.038062141925e-10	1.272802822810e-10	1.688448294971e-10	1.238446803793e-10	5.104156984144e-11	8.205932862218e-11	-6.472291127584e-11	-2.484884887333e-10	-4.768883555132e-11
36	12     	0.132614	-2.387056	1.327043	10	124	2.398486806397e-04	9.582901888427e-05	2.847495449028e-04	2.484789175043e-04	2.084356474204e-04	2.662996089400e-04	1.790373330950e-04	2.495128198597e-04	2.864893821335e-04	2.457572196111e-04	2.024122019561e-04	2.273141376904e-04
36	12     	0.132614	-2.254442	1.327043	10	124	3.918084931860e-05	4.785661390967e-05	4.329876757490e-05	5.626324310968e-05	1.664094486649e-05	4.906167950133e-05	6.271752299974e-05	1.179893204050e-05	4.796512926535e-05	3.527583425834e-05	1.904668030459e-05	4.973975612441e-05
36	12     	0.132614	-2.121828	1.327043	10	124	-8.872621351127e-05	5.454205568277e-05	-5.883532718612e-05	-6.153355025521e-05	-7.988374773239e-05	-8.367489414206e-05	-9.008176270085e-05	-9.173024635647e-05	-1.116143941811e-04	-8.567950856864e-05	-1.243209618984e-04	-9.990774844254e-05
36	12     	0.132614	-1.989214	1.327043	10	124	-1.384375216150e-04	5.538155592693e-05	-1.610731537077e-04	-9.191975663261e-05	-1.365573048443e-04	-1.533021458841e-04	-1.254710265263e-04	-1.237947231005e-04	-1.385592601735e-04	-1.523307537280e-04	-1.484154251749e-04	-1.529516692733e-04
36	12     	0.132614	-1.856599	1.327043	10	124	-2.471772485539e-04	5.823390834823e-05	-2.177365275460e-04	-2.573227811942e-04	-2.413141859448e-04	-2.315460967912e-04	-2.709085873320e-04	-2.873636655530e-04	-2.286844494945e-04	-2.547315737982e-04	-2.291076888963e-04	-2.530569316474e-04
36	12     	0.132614	-1.723985	1.327043	10	124	-2.931279808392e-04	4.905651419462e-05	-3.018795138228e-04	-2.870741540276e-04	-2.879457038049e-04	-3.000825864311e-04	-2.651723468726e-04	-2.636004913690e-04	-3.162173404805e-04	-3.035915190921e-04	-3.150489442696e-04	-2.906672072029e-04
36	12     	0.132614	-1.591371	1.327043	10	124	-4.174000801937e-04	6.842443838909e-05	-3.848090080618e-04	-3.948385695176e-04	-4.194491588164e-04	-4.121817701990e-04	-4.074523082061e-04	-4.412072997850e-04	-3.827660069905e-04	-4.333215480830e-04	-4.433659036466e-04	-4.546092303377e-04
36	12     	0.132614	-1.458757	1.327043	10	124	-5.506764153182e-04	5.074045368082e-05	-5.633931712247e-04	-5.576626206173e-04	-5.333760156196e-04	-5.561338082717e-04	-5.819270300588e-04	-5.601324809865e-04	-5.485286539001e-04	-5.117501349609e-04	-5.504617586379e-04	-5.433984764031e-04
36	12     	0.132614	-1.326142	1.327043	10	124	-5.836585844047e-04	5.220423879922e-05	-6.064165228603e-04	-5.971101214247e-04	-5.771080566240e-04	-5.866340699109e-04	-5.677252480190e-04	-5.650480990170e-04	-5.585127661159e-04	-5.684064392340e-04	-5.935473069644e-04	-6.160772132902e-04
36	12     	0.132614	-1.193528	1.327043	10	124	-3.595678192663e-04	6.737427415712e-05	-3.267279341179e-04	-4.052295399441e-04	-3.555999511310e-04	-3.747337951006e-04	-3.651178469406e-04	-3.577865078639e-04	-3.640533262375e-04	-3.149302823901e-04	-3.597565073297e-04	-3.717424922987e-04
36	12     	0.132614	-1.060914	1.327043	10	124	-5.055854470701e-05	8.769527194201e-05	-5.017264923477e-05	-8.759798977689e-05	-2.726362085493e-06	-3.569946574041e-05	-5.082769464109e-05	-6.195415380797e-05	-5.314229904675e-05	3.631930366809e-06	-9.703434567897e-05	-7.006241159766e-05
36	12     	0.132614	-0.928300	1.327043	10	124	1.043063220813e-03	1.322438690184e-04	1.087866280751e-03	9.643196882459e-04	1.105484899051e-03	1.032792533017e-03	1.037114465326e-03	1.012116246067e-03	1.025670744484e-03	1.121341976037e-03	9.988626119350e-04	1.045062773505e-03
36	12     	0.132614	-0.795685	1.327043	10	124	2.605710978430e-03	1.738579395229e-04	2.644485574856e-03	2.533779175697e-03	2.681489288751e-03	2.615113819597e-03	2.563949357141e-03	2.596473010050e-03	2.570251022505e-03	2.692141035911e-03	2.499402792674e-03	2.660024726704e-03
36	12     	0.132614	-0.663071	1.327043	10	124	5.667872961506e-03	2.238201242909e-04	5.739076501561e-03	5.560427422849e-03	5.773066002156e-03	5.656472043395e-03	5.650135087503e-03	5.618443263705e-03	5.698531051736e-03	5.780400462400e-03	5.534923646214e-03	5.667254150413e-03
36	12     	0.132614	-0.530457	1.327043	10	124	9.198124840451e-03	2.909018003772e-04	9.253208728483e-03	9.111921285207e-03	9.296391568915e-03	9.138997756575e-03	9.206214659121e-03	9.192613758011e-03	9.093248405818e-03	9.412686899392e-03	9.047179798359e-03	9.228785594971e-03
36	12     	0.132614	-0.397843	1.327043	10	124	1.281647053353e-02	3.601460110961e-04	1.296181735338e-02	1.266252743801e-02	1.303568444191e-02	1.276472207487e-02	1.270393616511e-02	1.275223115417e-02	1.282525398007e-02	1.298587662074e-02	1.268082529134e-02	1.279183085669e-02
36	12     	0.132614	-0.265228	1.327043	10	124	1.343825089365e-02	2.877072081937e-04	1.350337974059e-02	1.338156102611e-02	1.358629946542e-02	1.339288811565e-02	1.344392729454e-02	1.340733353234e-02	1.343115289306e-02	1.357825373352e-02	1.321443036799e-02	1.344328279820e-02
36	12     	0.132614	-0.132614	1.327043	10	124	9.085999287746e-03	1.782653281699e-04	9.117590995449e-03	9.050555721765e-03	9.194607425418e-03	9.026251764522e-03	9.016090572569e-03	8.988148311187e-03	9.112588939201e-03	9.164668992706e-03	9.087602940930e-03	9.101887251145e-03
36	12     	0.132614	0.000000	1.327043	10	124	0.000000000000e+00	2.811115001948e-10	-1.995925238912e-10	-7.561148454306e-11	-2.641480605234e-11	3.955404903136e-11	8.110097365022e-11	1.634370318329e-10	6.795196206424e-11	-5.929292121120e-11	-2.703727926673e-11	8.712284932295e-11
36	12     	0.132614	-2.387056	1.592451	12	124	3.298057341570e-05	8.238858618941e-05	6.669323027818e-06	2.848223158679e-05	4.886287775467e-05	6.934822792926e-05	2.679203856975e-05	-2.420213467651e-05	3.280075997631e-05	7.809782872238e-05	5.077040169554e-05	1.218418630805e-05
36	12     	0.132614	-2.254442	1.592451	12	124	-2.153413520551e-04	5.789330352194e-05	-2.515096889309e-04	-2.262797592729e-04	-2.164957800394e-04	-2.134276692264e-04	-2.051636690823e-04	-2.012750626783e-04	-2.378529835209e-04	-1.719398093879e-04	-2.122467124806e-04	-2.172223824280e-04
36	12     	0.132614	-2.121828	1.592451	12	124	-2.069097225687e-04	5.933846775963e-05	-2.163528576299e-04	-2.132098326905e-04	-1.966800593450e-04	-1.882766779720e-04	-2.137912831525e-04	-1.632560331688e-04	-2.309885778109e-04	-1.897615926264e-04	-2.255082173171e-04	-2.312720969668e-04
36	12     	0.132614	-1.989214	1.592451	12	124	-2.438234884585e-04	7.216805660057e-05	-2.069403796778e-04	-2.885703419960e-04	-2.663635499512e-04	-2.634122048804e-04	-2.080750413602e-04	-2.429929050941e-04	-2.345361075096e-04	-2.415504800707e-04	-2.228505661999e-04	-2.629433205752e-04
36	12     	0.132614	-1.856599	1.592451	12	124	-3.272541901596e-04	6.979012778893e-05	-2.946664353891e-04	-3.304062999161e-04	-3.392616928001e-04	-3.472011087991e-04	-2.934705238928e-04	-3.316797687167e-04	-3.586330248036e-04	-3.557779436020e-04	-3.318585055935e-04	-2.895865873889e-04
36	12     	0.132614	-1.723985	1.592451	12	124	-3.394438373667e-04	4.530237217152e-05	-3.349578287190e-04	-3.504473073370e-04	-3.313720831683e-04	-3.170481896088e-04	-3.731992816266e-04	-3.254642758505e-04	-3.374133621366e-04	-3.498349130626e-04	-3.509533534298e-04	-3.237477708944e-04
36	12     	0.132614	-1.591371	1.592451	12	124	-5.269352257913e-04	5.571574139485e-05	-5.208564271292e-04	-5.559059222003e-04	-4.870669018699e-04	-5.338273779778e-04	-5.035352556910e-04	-5.160827852175e-04	-5.330610652683e-04	-5.347919386681e-04	-5.489638274641e-04	-5.352607611197e-04
36	12     	0.132614	-1.458757	1.592451	12	124	-5.168181183183e-04	8.631519466574e-05	-4.668210969309e-04	-5.042404340553e-04	-4.992396939783e-04	-5.603783271881e-04	-5.252115498648e-04	-5.292719708082e-04	-5.278744188276e-04	-4.948150059711e-04	-5.698213350160e-04	-4.905073574583e-04
36	12     	0.132614	-1.326142	1.592451	12	124	-6.013889043735e-04	6.208066112824e-05	-5.985459551977e-04	-6.419546334819e-04	-5.747487752948e-04	-6.225963431842e-04	-6.098372376641e-04	-5.736434129177e-04	-5.820886980647e-04	-5.846863772557e-04	-6.225772441122e-04	-6.032103718083e-04
36	12     	0.132614	-1.193528	1.592451	12	124	-3.773522522233e-04	5.228200788402e-05	-3.888905744100e-04	-3.806926606980e-04	-3.634060382741e-04	-3.501669831204e-04	-3.756557332762e-04	-4.070057745510e-04	-3.699383079963e-04	-3.649562866505e-04	-4.092305874945e-04	-3.635795652528e-04
36	12     	0.132614	-1.060914	1.592451	12	124	2.843604106731e-04	9.135563637355e-05	3.159883154384e-04	2.536848669751e-04	3.202696286981e-04	2.446600408554e-04	2.559680297117e-04	2.838875020941e-04	2.665324163162e-04	3.353482938391e-04	2.538700769875e-04	3.133949368576e-04
36	12     	0.132614	-0.928300	1.592451	12	124	1.463884566326e-03	1.641028104232e-04	1.523924185531e-03	1.410972969182e-03	1.509079467598e-03	1.425099011087e-03	1.441599524416e-03	1.420250198093e-03	1.428680523842e-03	1.578369790365e-03	1.394816944501e-03	1.506053074885e-03
36	12     	0.132614	-0.795685	1.592451	12	124	3.975778846291e-03	2.274831507392e-04	4.046418286679e-03	3.885885125811e-03	4.095061506260e-03	3.999027059023e-03	3.894375631129e-03	3.967447565487e-03	3.961212686952e-03	4.089191855593e-03	3.848292029055e-03	3.970876727202e-03
36	12     	0.132614	-0.663071	1.592451	12	124	7.658267883351e-03	2.501792629335e-04	7.758917182676e-03	7.582444479800e-03	7.772933240250e-03	7.611937996702e-03	7.654989811664e-03	7.599318189746e-03	7.619438141930e-03	7.796377634049e-03	7.510846258284e-03	7.675475947077e-03
36	12     	0.132614	-0.530457	1.592451	12	124	1.284227903753e-02	3.235581558526e-04	1.288842285740e-02	1.269874555637e-02	1.301146119985e-02	1.279242223445e-02	1.280479055513e-02	1.278987125920e-02	1.284049134792e-02	1.305514541155e-02	1.268212342463e-02	1.285931657273e-02
36	12     	0.132614	-0.397843	1.592451	12	124	1.686262390336e-02	3.702747277899e-04	1.700964692382e-02	1.674639112942e-02	1.694921799769e-02	1.679714937776e-02	1.681680765395e-02	1.677807591087e-02	1.680986508610e-02	1.707339604690e-02	1.664574074151e-02	1.699994819421e-02
36	12     	0.132614	-0.265228	1.592451	12	124	1.804439615693e-02	2.893688647920e-04	1.810182304588e-02	1.797589037163e-02	1.819236987901e-02	1.794083476907e-02	1.795761015147e-02	1.795541788700e-02	1.805554746163e-02	1.822489463662e-02	1.793793498027e-02	1.810163841793e-02
36	12     	0.132614	-0.132614	1.592451	12	124	1.190870124393e-02	2.177793593324e-04	1.198589933245e-02	1.179959202052e-02	1.195360567181e-02	1.190717195705e-02	1.187649061560e-02	1.187982918742e-02	1.191373214909e-02	1.205757935642e-02	1.178884187327e-02	1.192427029082e-02
36	12     	0.132614	0.000000	1.592451	12	124	0.000000000000e+00	3.303354215394e-10	-1.539527051701e-11	6.139118897138e-12	-7.454192522069e-11	-1.569069261819e-10	1.209160273818e-10	6.067996620388e-11	1.367951050909e-10	5.518585097248e-12	2.471826619903e-10	7.824024938909e-11


==> anc/err_ratio_16_6.dat <==
# T(MeV)   error_ratio
123.99	   3.930511953704
141.66	   7.310694600597
148.08	   8.659159478073
154.75	   11.155786051999
161.68	   7.574712039417
176.32	   3.630879447257
186.63	   2.163481608343
217.21	   0.815427695866


==> anc/fit_24_8_3.372-f.dat <==
beta	3.372
#
# Parameters for the quadratic function:
#
# f(Nb) = c1 + c2*Nb**2, where Nb is the magnetic field quantum
#
# label     parameter       jack_bin1       jack_bin2       jack_bin3       jack_bin4       jack_bin5       jack_bin6       jack_bin7       jack_bin8       jack_bin9       jack_bin10
c1        	-0.050601287900	-0.051007998083	-0.050602892917	-0.050582906846	-0.050120251448	-0.050823052888	-0.050106343799	-0.050587440650	-0.051214910723	-0.050644397742	-0.050322684006
c2        	0.000349732075	0.000413662917	0.000392058225	0.000338494047	0.000293305074	0.000349796086	0.000310760457	0.000347974496	0.000387485017	0.000354064566	0.000309719882
#
# label     Nb  chi_m(Nb)       error
DATA_POINTS	1	  -0.049645952807	0.003073362894
DATA_POINTS	2	  -0.049187631491	0.000946571912
DATA_POINTS	3	  -0.047494343003	0.000758406971
DATA_POINTS	4	  -0.044974675709	0.001168856857


==> anc/fit_24_8_3.546-f.dat <==
beta	3.546
#
# Parameters for the quadratic function:
#
# f(Nb) = c1 + c2*Nb**2, where Nb is the magnetic field quantum
#
# label     parameter       jack_bin1       jack_bin2       jack_bin3       jack_bin4       jack_bin5       jack_bin6       jack_bin7       jack_bin8       jack_bin9       jack_bin10
c1        	-0.065475586261	-0.065304396476	-0.065366749517	-0.065562178798	-0.065656027193	-0.065434607310	-0.065435674985	-0.065275835593	-0.065671393668	-0.065274370570	-0.065774628720
c2        	0.000351289829	0.000342719468	0.000340488531	0.000359561524	0.000360085429	0.000345229302	0.000352533324	0.000334852198	0.000364483448	0.000338836350	0.000374108736
#
# label     Nb  chi_m(Nb)       error
DATA_POINTS	1	  -0.065615868188	0.001175680429
DATA_POINTS	2	  -0.064413556064	0.000559486153
DATA_POINTS	3	  -0.061876009397	0.000520634016
DATA_POINTS	4	  -0.059808526735	0.000237329411


==> anc/fit_24_8_3.657-f.dat <==
beta	3.657
#
# Parameters for the quadratic function:
#
# f(Nb) = c1 + c2*Nb**2, where Nb is the magnetic field quantum
#
# label     parameter       jack_bin1       jack_bin2       jack_bin3       jack_bin4       jack_bin5       jack_bin6       jack_bin7       jack_bin8       jack_bin9       jack_bin10
c1        	-0.070325981211	-0.070454069293	-0.070344198283	-0.070476184917	-0.070227023410	-0.070236178212	-0.070014122147	-0.070292580610	-0.070506015204	-0.070389935873	-0.070319503701
c2        	0.000483145181	0.000496044105	0.000480548271	0.000502920804	0.000473448270	0.000477292375	0.000457999251	0.000478962863	0.000494219337	0.000490026350	0.000479990145
#
# label     Nb  chi_m(Nb)       error
DATA_POINTS	1	  -0.071042938295	0.001009497466
DATA_POINTS	2	  -0.068759158680	0.000460379639
DATA_POINTS	3	  -0.065342691699	0.000350628458
DATA_POINTS	4	  -0.062722890299	0.000239567838


==> anc/fit_36_12_3.690-f.dat <==
beta	3.690
#
# Parameters for the quadratic function:
#
# f(Nb) = c1 + c2*Nb**2, where Nb is the magnetic field quantum
#
# label     parameter       jack_bin1       jack_bin2       jack_bin3       jack_bin4       jack_bin5       jack_bin6       jack_bin7       jack_bin8       jack_bin9       jack_bin10
c1        	-0.082412942300	-0.082125580374	-0.082281851631	-0.082442786055	-0.082603908797	-0.082433931566	-0.082492407789	-0.082279307389	-0.082458713996	-0.083013632930	-0.081997303095
c2        	0.000374122121	0.000351287255	0.000377952324	0.000377786117	0.000375992924	0.000378229554	0.000381564112	0.000359709459	0.000386487182	0.000413252602	0.000338959729
#
# label     Nb  chi_m(Nb)       error
DATA_POINTS	1	  -0.082024223450	0.001606354588
DATA_POINTS	2	  -0.081200365090	0.000874596136
DATA_POINTS	3	  -0.078295389862	0.000546575480
DATA_POINTS	4	  -0.076237194907	0.000364520708


==> anc/fit_36_12_3.817-f.dat <==
beta	3.817
#
# Parameters for the quadratic function:
#
# f(Nb) = c1 + c2*Nb**2, where Nb is the magnetic field quantum
#
# label     parameter       jack_bin1       jack_bin2       jack_bin3       jack_bin4       jack_bin5       jack_bin6       jack_bin7       jack_bin8       jack_bin9       jack_bin10
c1        	-0.087094604547	-0.086982337827	-0.087024206867	-0.086681821452	-0.087278197920	-0.087023064489	-0.087135878442	-0.087136510271	-0.087284177387	-0.086900961620	-0.087498885935
c2        	0.000547756272	0.000539567781	0.000545058308	0.000521350713	0.000560804830	0.000541924630	0.000547508124	0.000559587412	0.000550640372	0.000525124837	0.000585995427
#
# label     Nb  chi_m(Nb)       error
DATA_POINTS	1	  -0.087351504277	0.000664741831
DATA_POINTS	2	  -0.085390504543	0.000680531260
DATA_POINTS	3	  -0.081943276188	0.000268028971
DATA_POINTS	4	  -0.079409494112	0.000406111760


==> anc/fit_linear_log_a_full_current.dat <==
#
# Parameters for the linear function:
#
# f(log(a)) = c1 + c2*log(a), where "a" is the lattice spacing
#
# label     parameter       jack_bin1       jack_bin2       jack_bin3       jack_bin4       jack_bin5       jack_bin6       jack_bin7       jack_bin8       jack_bin9       jack_bin10
c1          -0.017884045755 -0.017284293047 -0.018466000104 -0.017126607440 -0.018108364666 -0.017898534402 -0.017838435600 -0.018139367025 -0.017298981523 -0.018350509215 -0.018329364594
c2          0.032461858199  0.032883208125  0.032022724226  0.033037670808  0.032274647260  0.032385958805  0.032421050042  0.032286096370  0.033020675078  0.031998484817  0.032288066479


==> anc/full_curr_24x32_beta3.450_B1.dat <==
# NCONFIGS 120
# NJACKS 10
# beta 3.450
# Bflux 1
# label   current(x)         error(x)
CURRENT_Y	-0.000032754196	0.000057935789
CURRENT_Y	-0.000086215675	0.000039404280
CURRENT_Y	0.000021604704	0.000022661974
CURRENT_Y	-0.000010489407	0.000046227490
CURRENT_Y	-0.000064848472	0.000020964304
CURRENT_Y	-0.000100121398	0.000037342840
CURRENT_Y	-0.000224146967	0.000031694228
CURRENT_Y	-0.000504714530	0.000030900886
CURRENT_Y	-0.001039975730	0.000035211091
CURRENT_Y	-0.001925886796	0.000042590608
CURRENT_Y	-0.002927249287	0.000053376869
CURRENT_Y	-0.002704617849	0.000033679500
CURRENT_Y	0.000000000000	0.000000000000
CURRENT_Y	0.002704617849	0.000033679500
CURRENT_Y	0.002927249287	0.000053376869
CURRENT_Y	0.001925886796	0.000042590608
CURRENT_Y	0.001039975730	0.000035211091
CURRENT_Y	0.000504714530	0.000030900886
CURRENT_Y	0.000224146967	0.000031694228
CURRENT_Y	0.000100121398	0.000037342840
CURRENT_Y	0.000064848472	0.000020964304
CURRENT_Y	0.000010489407	0.000046227490
CURRENT_Y	-0.000021604704	0.000022661974
CURRENT_Y	0.000086215675	0.000039404280
# label       jack_bin1(x)    jack_bin2(x)    jack_bin3(x)    jack_bin4(x)    jack_bin5(x)    jack_bin6(x)    jack_bin7(x)    jack_bin8(x)    jack_bin9(x)    jack_bin10(x)
JACK_SAMPLE_0	-0.000047910529	0.000002945342	-0.000051564267	-0.000016777433	-0.000024297406	-0.000036344447	-0.000010249349	-0.000032577540	-0.000056161617	-0.000054604718
JACK_SAMPLE_1	-0.000089749057	-0.000080323022	-0.000065932506	-0.000091657240	-0.000093008141	-0.000103923604	-0.000108913540	-0.000074683931	-0.000071568938	-0.000082396770
JACK_SAMPLE_2	0.000027161098	0.000016016346	0.000032153211	0.000028926638	0.000025381089	0.000022852410	0.000013655740	0.000014239809	0.000027367276	0.000008293427
JACK_SAMPLE_3	-0.000044401521	-0.000021489446	-0.000011235011	-0.000003418371	-0.000021724543	-0.000004502829	-0.000004762019	0.000008622420	0.000011504179	-0.000013486932
JACK_SAMPLE_4	-0.000060021303	-0.000049354956	-0.000066850994	-0.000060527507	-0.000062615492	-0.000072863416	-0.000069008953	-0.000062773028	-0.000073319369	-0.000071149699
JACK_SAMPLE_5	-0.000104765044	-0.000098953847	-0.000082726270	-0.000108470862	-0.000083923894	-0.000095309045	-0.000096510928	-0.000124577610	-0.000092008649	-0.000113967833
JACK_SAMPLE_6	-0.000222394914	-0.000231208158	-0.000228420028	-0.000221477808	-0.000231453927	-0.000210775906	-0.000236694086	-0.000222331276	-0.000201358724	-0.000235354841
JACK_SAMPLE_7	-0.000514497200	-0.000496018076	-0.000503736524	-0.000481319476	-0.000513276076	-0.000520148503	-0.000500897596	-0.000506399704	-0.000507815414	-0.000503036734
JACK_SAMPLE_8	-0.001013617061	-0.001040486935	-0.001046516781	-0.001049385671	-0.001031910307	-0.001030186924	-0.001047577142	-0.001040207288	-0.001041744946	-0.001058124248
JACK_SAMPLE_9	-0.001934951206	-0.001909124956	-0.001904600454	-0.001912491747	-0.001928001565	-0.001937171142	-0.001924207739	-0.001926449230	-0.001955632131	-0.001926237788
JACK_SAMPLE_10	-0.002885153045	-0.002952228469	-0.002945469512	-0.002933562552	-0.002938325762	-0.002924420254	-0.002917634337	-0.002924877776	-0.002916403806	-0.002934417351
JACK_SAMPLE_11	-0.002700328620	-0.002715983211	-0.002688971424	-0.002709303005	-0.002709708756	-0.002703737837	-0.002684441119	-0.002701218574	-0.002724316961	-0.002708168984
JACK_SAMPLE_12	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000
JACK_SAMPLE_13	0.002700328620	0.002715983211	0.002688971424	0.002709303005	0.002709708756	0.002703737837	0.002684441119	0.002701218574	0.002724316961	0.002708168984
JACK_SAMPLE_14	0.002885153045	0.002952228469	0.002945469512	0.002933562552	0.002938325762	0.002924420254	0.002917634337	0.002924877776	0.002916403806	0.002934417351
JACK_SAMPLE_15	0.001934951206	0.001909124956	0.001904600454	0.001912491747	0.001928001565	0.001937171142	0.001924207739	0.001926449230	0.001955632131	0.001926237788
JACK_SAMPLE_16	0.001013617061	0.001040486935	0.001046516781	0.001049385671	0.001031910307	0.001030186924	0.001047577142	0.001040207288	0.001041744946	0.001058124248
JACK_SAMPLE_17	0.000514497200	0.000496018076	0.000503736524	0.000481319476	0.000513276076	0.000520148503	0.000500897596	0.000506399704	0.000507815414	0.000503036734
JACK_SAMPLE_18	0.000222394914	0.000231208158	0.000228420028	0.000221477808	0.000231453927	0.000210775906	0.000236694086	0.000222331276	0.000201358724	0.000235354841
JACK_SAMPLE_19	0.000104765044	0.000098953847	0.000082726270	0.000108470862	0.000083923894	0.000095309045	0.000096510928	0.000124577610	0.000092008649	0.000113967833
JACK_SAMPLE_20	0.000060021303	0.000049354956	0.000066850994	0.000060527507	0.000062615492	0.000072863416	0.000069008953	0.000062773028	0.000073319369	0.000071149699
JACK_SAMPLE_21	0.000044401521	0.000021489446	0.000011235011	0.000003418371	0.000021724543	0.000004502829	0.000004762019	-0.000008622420	-0.000011504179	0.000013486932
JACK_SAMPLE_22	-0.000027161098	-0.000016016346	-0.000032153211	-0.000028926638	-0.000025381089	-0.000022852410	-0.000013655740	-0.000014239809	-0.000027367276	-0.000008293427
JACK_SAMPLE_23	0.000089749057	0.000080323022	0.000065932506	0.000091657240	0.000093008141	0.000103923604	0.000108913540	0.000074683931	0.000071568938	0.000082396770


==> anc/full_curr_24x32_beta3.450_B2.dat <==
# NCONFIGS 110
# NJACKS 10
# beta 3.450
# Bflux 2
# label   current(x)         error(x)
CURRENT_Y	0.000063833550	0.000039683532
CURRENT_Y	0.000010563477	0.000042237741
CURRENT_Y	-0.000008807025	0.000049355483
CURRENT_Y	-0.000047508044	0.000025558232
CURRENT_Y	-0.000169351822	0.000024159902
CURRENT_Y	-0.000091656768	0.000048634013
CURRENT_Y	-0.000446255077	0.000020729033
CURRENT_Y	-0.000970839766	0.000027612422
CURRENT_Y	-0.002025198822	0.000039608543
CURRENT_Y	-0.003850088100	0.000034455768
CURRENT_Y	-0.005758200765	0.000029323609
CURRENT_Y	-0.004885297827	0.000045497939
CURRENT_Y	0.000000000000	0.000000000000
CURRENT_Y	0.004885297827	0.000045497939
CURRENT_Y	0.005758200765	0.000029323609
CURRENT_Y	0.003850088100	0.000034455768
CURRENT_Y	0.002025198822	0.000039608543
CURRENT_Y	0.000970839766	0.000027612422
CURRENT_Y	0.000446255077	0.000020729033
CURRENT_Y	0.000091656768	0.000048634013
CURRENT_Y	0.000169351822	0.000024159902
CURRENT_Y	0.000047508044	0.000025558232
CURRENT_Y	0.000008807025	0.000049355483
CURRENT_Y	-0.000010563477	0.000042237741
# label       jack_bin1(x)    jack_bin2(x)    jack_bin3(x)    jack_bin4(x)    jack_bin5(x)    jack_bin6(x)    jack_bin7(x)    jack_bin8(x)    jack_bin9(x)    jack_bin10(x)
JACK_SAMPLE_0	0.000068463993	0.000088117997	0.000043472354	0.000058543558	0.000062227822	0.000075924186	0.000049562304	0.000077641256	0.000051503692	0.000062878343
JACK_SAMPLE_1	-0.000004985895	-0.000005135378	0.000002953863	-0.000000824451	0.000002559555	0.000034735678	0.000002995323	0.000021380291	0.000023907043	0.000028048742
JACK_SAMPLE_2	0.000004277951	-0.000001613488	-0.000038156560	0.000006854365	-0.000037972159	0.000006920529	-0.000020770205	-0.000005519469	0.000000474668	-0.000002565882
JACK_SAMPLE_3	-0.000062808475	-0.000045425588	-0.000037575795	-0.000051036822	-0.000051173843	-0.000037205444	-0.000037453558	-0.000056978499	-0.000053447739	-0.000041974681
JACK_SAMPLE_4	-0.000167243771	-0.000173010170	-0.000157939796	-0.000183905383	-0.000166566648	-0.000166271387	-0.000171347967	-0.000163045181	-0.000161782665	-0.000182405248
JACK_SAMPLE_5	-0.000109463850	-0.000108470922	-0.000069135835	-0.000095155564	-0.000087579560	-0.000063465148	-0.000111454376	-0.000095758879	-0.000076584621	-0.000099498923
JACK_SAMPLE_6	-0.000438954932	-0.000449803032	-0.000439728339	-0.000445715335	-0.000451406280	-0.000439726157	-0.000462891880	-0.000445032919	-0.000441813141	-0.000447478755
JACK_SAMPLE_7	-0.000961765197	-0.000973114953	-0.000952792186	-0.000978120650	-0.000986452474	-0.000966835028	-0.000966178556	-0.000968151741	-0.000978839130	-0.000976147743
JACK_SAMPLE_8	-0.002020558855	-0.002044976009	-0.002003406600	-0.002021947229	-0.002043693724	-0.002027925920	-0.002014726216	-0.002008959592	-0.002031555364	-0.002034238707
JACK_SAMPLE_9	-0.003847717548	-0.003836958188	-0.003867538329	-0.003872706182	-0.003839566678	-0.003847890786	-0.003852306798	-0.003854645730	-0.003843048286	-0.003838502476
JACK_SAMPLE_10	-0.005759045494	-0.005758369926	-0.005753916872	-0.005746559578	-0.005768186220	-0.005772853810	-0.005739230592	-0.005766669559	-0.005763807757	-0.005753367844
JACK_SAMPLE_11	-0.004910907588	-0.004877226101	-0.004916423919	-0.004871116613	-0.004884947438	-0.004877007831	-0.004878529689	-0.004886335421	-0.004868491304	-0.004881992368
JACK_SAMPLE_12	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000
JACK_SAMPLE_13	0.004910907588	0.004877226101	0.004916423919	0.004871116613	0.004884947438	0.004877007831	0.004878529689	0.004886335421	0.004868491304	0.004881992368
JACK_SAMPLE_14	0.005759045494	0.005758369926	0.005753916872	0.005746559578	0.005768186220	0.005772853810	0.005739230592	0.005766669559	0.005763807757	0.005753367844
JACK_SAMPLE_15	0.003847717548	0.003836958188	0.003867538329	0.003872706182	0.003839566678	0.003847890786	0.003852306798	0.003854645730	0.003843048286	0.003838502476
JACK_SAMPLE_16	0.002020558855	0.002044976009	0.002003406600	0.002021947229	0.002043693724	0.002027925920	0.002014726216	0.002008959592	0.002031555364	0.002034238707
JACK_SAMPLE_17	0.000961765197	0.000973114953	0.000952792186	0.000978120650	0.000986452474	0.000966835028	0.000966178556	0.000968151741	0.000978839130	0.000976147743
JACK_SAMPLE_18	0.000438954932	0.000449803032	0.000439728339	0.000445715335	0.000451406280	0.000439726157	0.000462891880	0.000445032919	0.000441813141	0.000447478755
JACK_SAMPLE_19	0.000109463850	0.000108470922	0.000069135835	0.000095155564	0.000087579560	0.000063465148	0.000111454376	0.000095758879	0.000076584621	0.000099498923
JACK_SAMPLE_20	0.000167243771	0.000173010170	0.000157939796	0.000183905383	0.000166566648	0.000166271387	0.000171347967	0.000163045181	0.000161782665	0.000182405248
JACK_SAMPLE_21	0.000062808475	0.000045425588	0.000037575795	0.000051036822	0.000051173843	0.000037205444	0.000037453558	0.000056978499	0.000053447739	0.000041974681
JACK_SAMPLE_22	-0.000004277951	0.000001613488	0.000038156560	-0.000006854365	0.000037972159	-0.000006920529	0.000020770205	0.000005519469	-0.000000474668	0.000002565882
JACK_SAMPLE_23	0.000004985895	0.000005135378	-0.000002953863	0.000000824451	-0.000002559555	-0.000034735678	-0.000002995323	-0.000021380291	-0.000023907043	-0.000028048742


==> anc/full_curr_24x32_beta3.450_B3.dat <==
# NCONFIGS 120
# NJACKS 10
# beta 3.450
# Bflux 3
# label   current(x)         error(x)
CURRENT_Y	-0.000010385229	0.000056106480
CURRENT_Y	0.000020561565	0.000041392228
CURRENT_Y	-0.000001435897	0.000048626603
CURRENT_Y	0.000008249059	0.000029020197
CURRENT_Y	-0.000116388559	0.000021682265
CURRENT_Y	-0.000263525496	0.000042952525
CURRENT_Y	-0.000639760987	0.000022421196
CURRENT_Y	-0.001411506269	0.000042827481
CURRENT_Y	-0.002960770540	0.000055987670
CURRENT_Y	-0.005514811944	0.000045382954
CURRENT_Y	-0.008127742385	0.000032798768
CURRENT_Y	-0.006625388159	0.000063069288
CURRENT_Y	0.000000000000	0.000000000000
CURRENT_Y	0.006625388159	0.000063069288
CURRENT_Y	0.008127742385	0.000032798768
CURRENT_Y	0.005514811944	0.000045382954
CURRENT_Y	0.002960770540	0.000055987670
CURRENT_Y	0.001411506269	0.000042827481
CURRENT_Y	0.000639760987	0.000022421196
CURRENT_Y	0.000263525496	0.000042952525
CURRENT_Y	0.000116388559	0.000021682265
CURRENT_Y	-0.000008249059	0.000029020197
CURRENT_Y	0.000001435897	0.000048626603
CURRENT_Y	-0.000020561565	0.000041392228
# label       jack_bin1(x)    jack_bin2(x)    jack_bin3(x)    jack_bin4(x)    jack_bin5(x)    jack_bin6(x)    jack_bin7(x)    jack_bin8(x)    jack_bin9(x)    jack_bin10(x)
JACK_SAMPLE_0	0.000020263602	-0.000036357246	-0.000007044437	-0.000045334281	0.000007710026	-0.000020072497	0.000003151649	-0.000003682112	-0.000010868876	-0.000011618121
JACK_SAMPLE_1	0.000039577618	0.000008900977	0.000021952532	0.000042002916	0.000015316040	0.000025834579	0.000021387362	0.000008179050	-0.000005516434	0.000027981015
JACK_SAMPLE_2	-0.000003800423	0.000003142501	-0.000012652690	0.000016717916	0.000019536649	0.000017328005	-0.000009498953	-0.000021304681	0.000006444791	-0.000030272080
JACK_SAMPLE_3	0.000020304088	0.000011739602	0.000006137748	0.000003658209	-0.000007879946	0.000013884365	0.000020322629	-0.000005465926	0.000002100223	0.000017689598
JACK_SAMPLE_4	-0.000119966586	-0.000110238576	-0.000106418557	-0.000118477740	-0.000122073131	-0.000115131406	-0.000103041140	-0.000127377495	-0.000120671518	-0.000120489439
JACK_SAMPLE_5	-0.000264430778	-0.000267855862	-0.000261965985	-0.000240648313	-0.000243307332	-0.000292653713	-0.000255032308	-0.000269582021	-0.000275251308	-0.000264527343
JACK_SAMPLE_6	-0.000630141916	-0.000640340641	-0.000638211960	-0.000637027896	-0.000633388155	-0.000656479498	-0.000631558726	-0.000644083710	-0.000646811673	-0.000639565694
JACK_SAMPLE_7	-0.001416594135	-0.001397001702	-0.001421392182	-0.001435761375	-0.001430216952	-0.001385415292	-0.001408242267	-0.001408787135	-0.001404760212	-0.001406891444
JACK_SAMPLE_8	-0.002959149847	-0.002978604747	-0.002953746279	-0.002920570024	-0.002953142047	-0.002960675636	-0.002988018058	-0.002985435720	-0.002954878414	-0.002953484627
JACK_SAMPLE_9	-0.005538221367	-0.005520788207	-0.005525156745	-0.005516937181	-0.005501182493	-0.005510389299	-0.005486275120	-0.005530392167	-0.005497727262	-0.005521049595
JACK_SAMPLE_10	-0.008127945593	-0.008117650569	-0.008112452960	-0.008148426609	-0.008120042978	-0.008129641774	-0.008145462043	-0.008129837626	-0.008121368159	-0.008124595540
JACK_SAMPLE_11	-0.006639844112	-0.006609316199	-0.006649905050	-0.006602367104	-0.006652409767	-0.006621470554	-0.006632060769	-0.006620251991	-0.006583936110	-0.006642319932
JACK_SAMPLE_12	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000
JACK_SAMPLE_13	0.006639844112	0.006609316199	0.006649905050	0.006602367104	0.006652409767	0.006621470554	0.006632060769	0.006620251991	0.006583936110	0.006642319932
JACK_SAMPLE_14	0.008127945593	0.008117650569	0.008112452960	0.008148426609	0.008120042978	0.008129641774	0.008145462043	0.008129837626	0.008121368159	0.008124595540
JACK_SAMPLE_15	0.005538221367	0.005520788207	0.005525156745	0.005516937181	0.005501182493	0.005510389299	0.005486275120	0.005530392167	0.005497727262	0.005521049595
JACK_SAMPLE_16	0.002959149847	0.002978604747	0.002953746279	0.002920570024	0.002953142047	0.002960675636	0.002988018058	0.002985435720	0.002954878414	0.002953484627
JACK_SAMPLE_17	0.001416594135	0.001397001702	0.001421392182	0.001435761375	0.001430216952	0.001385415292	0.001408242267	0.001408787135	0.001404760212	0.001406891444
JACK_SAMPLE_18	0.000630141916	0.000640340641	0.000638211960	0.000637027896	0.000633388155	0.000656479498	0.000631558726	0.000644083710	0.000646811673	0.000639565694
JACK_SAMPLE_19	0.000264430778	0.000267855862	0.000261965985	0.000240648313	0.000243307332	0.000292653713	0.000255032308	0.000269582021	0.000275251308	0.000264527343
JACK_SAMPLE_20	0.000119966586	0.000110238576	0.000106418557	0.000118477740	0.000122073131	0.000115131406	0.000103041140	0.000127377495	0.000120671518	0.000120489439
JACK_SAMPLE_21	-0.000020304088	-0.000011739602	-0.000006137748	-0.000003658209	0.000007879946	-0.000013884365	-0.000020322629	0.000005465926	-0.000002100223	-0.000017689598
JACK_SAMPLE_22	0.000003800423	-0.000003142501	0.000012652690	-0.000016717916	-0.000019536649	-0.000017328005	0.000009498953	0.000021304681	-0.000006444791	0.000030272080
JACK_SAMPLE_23	-0.000039577618	-0.000008900977	-0.000021952532	-0.000042002916	-0.000015316040	-0.000025834579	-0.000021387362	-0.000008179050	0.000005516434	-0.000027981015


==> anc/full_curr_24x32_beta3.450_B4.dat <==
# NCONFIGS 120
# NJACKS 10
# beta 3.450
# Bflux 4
# label   current(x)         error(x)
CURRENT_Y	0.000156820554	0.000050044264
CURRENT_Y	0.000033346225	0.000046216908
CURRENT_Y	-0.000085865941	0.000036258437
CURRENT_Y	-0.000069764262	0.000026321980
CURRENT_Y	-0.000187881323	0.000039965032
CURRENT_Y	-0.000284854719	0.000034471317
CURRENT_Y	-0.000861020337	0.000023824395
CURRENT_Y	-0.001816313203	0.000018598673
CURRENT_Y	-0.003873170412	0.000041534448
CURRENT_Y	-0.007027875062	0.000029382378
CURRENT_Y	-0.010073015025	0.000033185461
CURRENT_Y	-0.007599856666	0.000054475717
CURRENT_Y	0.000000000000	0.000000000000
CURRENT_Y	0.007599856666	0.000054475717
CURRENT_Y	0.010073015025	0.000033185461
CURRENT_Y	0.007027875062	0.000029382378
CURRENT_Y	0.003873170412	0.000041534448
CURRENT_Y	0.001816313203	0.000018598673
CURRENT_Y	0.000861020337	0.000023824395
CURRENT_Y	0.000284854719	0.000034471317
CURRENT_Y	0.000187881323	0.000039965032
CURRENT_Y	0.000069764262	0.000026321980
CURRENT_Y	0.000085865941	0.000036258437
CURRENT_Y	-0.000033346225	0.000046216908
# label       jack_bin1(x)    jack_bin2(x)    jack_bin3(x)    jack_bin4(x)    jack_bin5(x)    jack_bin6(x)    jack_bin7(x)    jack_bin8(x)    jack_bin9(x)    jack_bin10(x)
JACK_SAMPLE_0	0.000119785873	0.000169070877	0.000160966493	0.000145853317	0.000161890990	0.000161552302	0.000158100679	0.000180114051	0.000139196179	0.000171674778
JACK_SAMPLE_1	0.000007659349	0.000039770307	0.000034518242	0.000061328917	0.000023764646	0.000017960529	0.000051261306	0.000040661914	0.000036432016	0.000020105029
JACK_SAMPLE_2	-0.000083548920	-0.000089126847	-0.000104416532	-0.000080509292	-0.000068127707	-0.000100715932	-0.000096210503	-0.000067972339	-0.000091182392	-0.000076848946
JACK_SAMPLE_3	-0.000084439759	-0.000076931421	-0.000078151675	-0.000064449220	-0.000058836615	-0.000064565152	-0.000058977383	-0.000080082313	-0.000066162720	-0.000065046358
JACK_SAMPLE_4	-0.000203138820	-0.000179660853	-0.000175136149	-0.000212012909	-0.000189929266	-0.000164382819	-0.000185939215	-0.000187079635	-0.000199487180	-0.000182046389
JACK_SAMPLE_5	-0.000291963080	-0.000280418601	-0.000273188564	-0.000275153041	-0.000282336392	-0.000281931503	-0.000306010670	-0.000267391125	-0.000290416679	-0.000299737538
JACK_SAMPLE_6	-0.000857007658	-0.000854272943	-0.000862864503	-0.000867819124	-0.000859690893	-0.000861326280	-0.000847239251	-0.000854372432	-0.000874490075	-0.000871120211
JACK_SAMPLE_7	-0.001817805552	-0.001820764266	-0.001821079550	-0.001810007624	-0.001823579280	-0.001806648839	-0.001821741024	-0.001821977490	-0.001807988303	-0.001811540097
JACK_SAMPLE_8	-0.003889726111	-0.003856377873	-0.003860477410	-0.003886585532	-0.003877000531	-0.003887657533	-0.003891190538	-0.003858117444	-0.003860440533	-0.003864130615
JACK_SAMPLE_9	-0.007035360175	-0.007013023113	-0.007033099753	-0.007026175718	-0.007034661516	-0.007037824371	-0.007012124103	-0.007035245665	-0.007015748816	-0.007035487389
JACK_SAMPLE_10	-0.010091337757	-0.010064072881	-0.010071969566	-0.010084749604	-0.010055024455	-0.010081392560	-0.010068607858	-0.010071444764	-0.010059743705	-0.010081807095
JACK_SAMPLE_11	-0.007620086246	-0.007632526739	-0.007604943045	-0.007596573408	-0.007591327681	-0.007611481561	-0.007563814590	-0.007598193916	-0.007595832921	-0.007583786550
JACK_SAMPLE_12	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000
JACK_SAMPLE_13	0.007620086246	0.007632526739	0.007604943045	0.007596573408	0.007591327681	0.007611481561	0.007563814590	0.007598193916	0.007595832921	0.007583786550
JACK_SAMPLE_14	0.010091337757	0.010064072881	0.010071969566	0.010084749604	0.010055024455	0.010081392560	0.010068607858	0.010071444764	0.010059743705	0.010081807095
JACK_SAMPLE_15	0.007035360175	0.007013023113	0.007033099753	0.007026175718	0.007034661516	0.007037824371	0.007012124103	0.007035245665	0.007015748816	0.007035487389
JACK_SAMPLE_16	0.003889726111	0.003856377873	0.003860477410	0.003886585532	0.003877000531	0.003887657533	0.003891190538	0.003858117444	0.003860440533	0.003864130615
JACK_SAMPLE_17	0.001817805552	0.001820764266	0.001821079550	0.001810007624	0.001823579280	0.001806648839	0.001821741024	0.001821977490	0.001807988303	0.001811540097
JACK_SAMPLE_18	0.000857007658	0.000854272943	0.000862864503	0.000867819124	0.000859690893	0.000861326280	0.000847239251	0.000854372432	0.000874490075	0.000871120211
JACK_SAMPLE_19	0.000291963080	0.000280418601	0.000273188564	0.000275153041	0.000282336392	0.000281931503	0.000306010670	0.000267391125	0.000290416679	0.000299737538
JACK_SAMPLE_20	0.000203138820	0.000179660853	0.000175136149	0.000212012909	0.000189929266	0.000164382819	0.000185939215	0.000187079635	0.000199487180	0.000182046389
JACK_SAMPLE_21	0.000084439759	0.000076931421	0.000078151675	0.000064449220	0.000058836615	0.000064565152	0.000058977383	0.000080082313	0.000066162720	0.000065046358
JACK_SAMPLE_22	0.000083548920	0.000089126847	0.000104416532	0.000080509292	0.000068127707	0.000100715932	0.000096210503	0.000067972339	0.000091182392	0.000076848946
JACK_SAMPLE_23	-0.000007659349	-0.000039770307	-0.000034518242	-0.000061328917	-0.000023764646	-0.000017960529	-0.000051261306	-0.000040661914	-0.000036432016	-0.000020105029


==> anc/full_curr_28x10_beta3.850_B1.dat <==
# NCONFIGS 310
# NJACKS 10
# beta 3.850
# Bflux 1
# label   current(x)         error(x)
CURRENT_Y	0.000007501709	0.000006807447
CURRENT_Y	-0.000056139218	0.000008560912
CURRENT_Y	-0.000108436544	0.000008400992
CURRENT_Y	-0.000161460195	0.000007841518
CURRENT_Y	-0.000191812365	0.000010914674
CURRENT_Y	-0.000268205603	0.000008826458
CURRENT_Y	-0.000324713440	0.000008474025
CURRENT_Y	-0.000419709553	0.000007085216
CURRENT_Y	-0.000467477544	0.000007069780
CURRENT_Y	-0.000531138169	0.000006178862
CURRENT_Y	-0.000543938638	0.000011460160
CURRENT_Y	-0.000497052546	0.000008392478
CURRENT_Y	-0.000371601618	0.000008772428
CURRENT_Y	-0.000206885541	0.000010895482
CURRENT_Y	0.000000000000	0.000000000000
CURRENT_Y	0.000206885541	0.000010895482
CURRENT_Y	0.000371601618	0.000008772428
CURRENT_Y	0.000497052546	0.000008392478
CURRENT_Y	0.000543938638	0.000011460160
CURRENT_Y	0.000531138169	0.000006178862
CURRENT_Y	0.000467477544	0.000007069780
CURRENT_Y	0.000419709553	0.000007085216
CURRENT_Y	0.000324713440	0.000008474025
CURRENT_Y	0.000268205603	0.000008826458
CURRENT_Y	0.000191812365	0.000010914674
CURRENT_Y	0.000161460195	0.000007841518
CURRENT_Y	0.000108436544	0.000008400992
CURRENT_Y	0.000056139218	0.000008560912
# label       jack_bin1(x)    jack_bin2(x)    jack_bin3(x)    jack_bin4(x)    jack_bin5(x)    jack_bin6(x)    jack_bin7(x)    jack_bin8(x)    jack_bin9(x)    jack_bin10(x)
JACK_SAMPLE_0	0.000007027802	0.000009727252	0.000008625613	0.000005682352	0.000011718580	0.000005229969	0.000004078286	0.000005917152	0.000009634803	0.000007375276
JACK_SAMPLE_1	-0.000050916768	-0.000056173625	-0.000058479478	-0.000054141478	-0.000055667960	-0.000055106277	-0.000055420611	-0.000058572007	-0.000054836112	-0.000062077864
JACK_SAMPLE_2	-0.000107948997	-0.000111081248	-0.000101690086	-0.000107899443	-0.000112054452	-0.000110981688	-0.000109294498	-0.000108042893	-0.000106307902	-0.000109064238
JACK_SAMPLE_3	-0.000158262917	-0.000165836511	-0.000160732568	-0.000160025882	-0.000162400446	-0.000157621420	-0.000161879208	-0.000165631454	-0.000159898775	-0.000162312768
JACK_SAMPLE_4	-0.000196947066	-0.000188960526	-0.000193317588	-0.000196506742	-0.000190216740	-0.000189209488	-0.000184184363	-0.000191680554	-0.000193539639	-0.000193560944
JACK_SAMPLE_5	-0.000265769826	-0.000268480814	-0.000267310979	-0.000273114337	-0.000273307790	-0.000264719843	-0.000266101972	-0.000270507874	-0.000267085411	-0.000265657179
JACK_SAMPLE_6	-0.000325443466	-0.000325455392	-0.000324672065	-0.000328229979	-0.000324098930	-0.000326207566	-0.000316828039	-0.000325159229	-0.000325674377	-0.000325365351
JACK_SAMPLE_7	-0.000415722579	-0.000419084832	-0.000421704941	-0.000417185569	-0.000418156166	-0.000418154916	-0.000421573729	-0.000423410768	-0.000419721221	-0.000422380809
JACK_SAMPLE_8	-0.000466540919	-0.000468801782	-0.000466696330	-0.000472839980	-0.000465679218	-0.000466538463	-0.000463850839	-0.000469641470	-0.000467896839	-0.000466289600
JACK_SAMPLE_9	-0.000530234289	-0.000528660476	-0.000529159110	-0.000533389140	-0.000531934714	-0.000529546668	-0.000533880505	-0.000530150992	-0.000534713748	-0.000529712049
JACK_SAMPLE_10	-0.000545004263	-0.000552677633	-0.000542163818	-0.000545722546	-0.000539625031	-0.000542527668	-0.000541894023	-0.000545574157	-0.000545831274	-0.000538365964
JACK_SAMPLE_11	-0.000492068071	-0.000497026933	-0.000498896789	-0.000501991621	-0.000493930687	-0.000496444191	-0.000498927661	-0.000494345181	-0.000497828128	-0.000499066203
JACK_SAMPLE_12	-0.000371024779	-0.000375954023	-0.000369695902	-0.000367978939	-0.000375220729	-0.000369059595	-0.000368388021	-0.000370074494	-0.000373172702	-0.000375446993
JACK_SAMPLE_13	-0.000203470227	-0.000213115571	-0.000200556868	-0.000210987537	-0.000207074502	-0.000205724911	-0.000206491808	-0.000205501978	-0.000204903426	-0.000211028578
JACK_SAMPLE_14	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000
JACK_SAMPLE_15	0.000203470227	0.000213115571	0.000200556868	0.000210987537	0.000207074502	0.000205724911	0.000206491808	0.000205501978	0.000204903426	0.000211028578
JACK_SAMPLE_16	0.000371024779	0.000375954023	0.000369695902	0.000367978939	0.000375220729	0.000369059595	0.000368388021	0.000370074494	0.000373172702	0.000375446993
JACK_SAMPLE_17	0.000492068071	0.000497026933	0.000498896789	0.000501991621	0.000493930687	0.000496444191	0.000498927661	0.000494345181	0.000497828128	0.000499066203
JACK_SAMPLE_18	0.000545004263	0.000552677633	0.000542163818	0.000545722546	0.000539625031	0.000542527668	0.000541894023	0.000545574157	0.000545831274	0.000538365964
JACK_SAMPLE_19	0.000530234289	0.000528660476	0.000529159110	0.000533389140	0.000531934714	0.000529546668	0.000533880505	0.000530150992	0.000534713748	0.000529712049
JACK_SAMPLE_20	0.000466540919	0.000468801782	0.000466696330	0.000472839980	0.000465679218	0.000466538463	0.000463850839	0.000469641470	0.000467896839	0.000466289600
JACK_SAMPLE_21	0.000415722579	0.000419084832	0.000421704941	0.000417185569	0.000418156166	0.000418154916	0.000421573729	0.000423410768	0.000419721221	0.000422380809
JACK_SAMPLE_22	0.000325443466	0.000325455392	0.000324672065	0.000328229979	0.000324098930	0.000326207566	0.000316828039	0.000325159229	0.000325674377	0.000325365351
JACK_SAMPLE_23	0.000265769826	0.000268480814	0.000267310979	0.000273114337	0.000273307790	0.000264719843	0.000266101972	0.000270507874	0.000267085411	0.000265657179
JACK_SAMPLE_24	0.000196947066	0.000188960526	0.000193317588	0.000196506742	0.000190216740	0.000189209488	0.000184184363	0.000191680554	0.000193539639	0.000193560944
JACK_SAMPLE_25	0.000158262917	0.000165836511	0.000160732568	0.000160025882	0.000162400446	0.000157621420	0.000161879208	0.000165631454	0.000159898775	0.000162312768
JACK_SAMPLE_26	0.000107948997	0.000111081248	0.000101690086	0.000107899443	0.000112054452	0.000110981688	0.000109294498	0.000108042893	0.000106307902	0.000109064238
JACK_SAMPLE_27	0.000050916768	0.000056173625	0.000058479478	0.000054141478	0.000055667960	0.000055106277	0.000055420611	0.000058572007	0.000054836112	0.000062077864


==> anc/full_curr_28x10_beta3.850_B2.dat <==
# NCONFIGS 310
# NJACKS 10
# beta 3.850
# Bflux 2
# label   current(x)         error(x)
CURRENT_Y	-0.000006524206	0.000010860540
CURRENT_Y	-0.000133000522	0.000010525339
CURRENT_Y	-0.000221310158	0.000006878860
CURRENT_Y	-0.000284692525	0.000008119517
CURRENT_Y	-0.000390051884	0.000007640852
CURRENT_Y	-0.000510572710	0.000013005366
CURRENT_Y	-0.000649926176	0.000007150516
CURRENT_Y	-0.000782693379	0.000011442764
CURRENT_Y	-0.000910272238	0.000008696600
CURRENT_Y	-0.001017435540	0.000012854050
CURRENT_Y	-0.001048450064	0.000009276028
CURRENT_Y	-0.000960132524	0.000014033329
CURRENT_Y	-0.000733569154	0.000010363011
CURRENT_Y	-0.000401804646	0.000010259739
CURRENT_Y	0.000000000000	0.000000000000
CURRENT_Y	0.000401804646	0.000010259739
CURRENT_Y	0.000733569154	0.000010363011
CURRENT_Y	0.000960132524	0.000014033329
CURRENT_Y	0.001048450064	0.000009276028
CURRENT_Y	0.001017435540	0.000012854050
CURRENT_Y	0.000910272238	0.000008696600
CURRENT_Y	0.000782693379	0.000011442764
CURRENT_Y	0.000649926176	0.000007150516
CURRENT_Y	0.000510572710	0.000013005366
CURRENT_Y	0.000390051884	0.000007640852
CURRENT_Y	0.000284692525	0.000008119517
CURRENT_Y	0.000221310158	0.000006878860
CURRENT_Y	0.000133000522	0.000010525339
# label       jack_bin1(x)    jack_bin2(x)    jack_bin3(x)    jack_bin4(x)    jack_bin5(x)    jack_bin6(x)    jack_bin7(x)    jack_bin8(x)    jack_bin9(x)    jack_bin10(x)
JACK_SAMPLE_0	-0.000008155950	-0.000011070383	-0.000001059913	-0.000007903420	-0.000012801797	-0.000002138123	-0.000008215221	-0.000003530218	-0.000004208397	-0.000006158635
JACK_SAMPLE_1	-0.000135088701	-0.000131199691	-0.000127155987	-0.000135366394	-0.000131692371	-0.000132612836	-0.000131072303	-0.000138764916	-0.000137790541	-0.000129261481
JACK_SAMPLE_2	-0.000224023595	-0.000223883019	-0.000224012265	-0.000219077154	-0.000220659094	-0.000222259202	-0.000217269485	-0.000219627089	-0.000222843519	-0.000219447158
JACK_SAMPLE_3	-0.000285266526	-0.000284507004	-0.000284678111	-0.000287882022	-0.000283314012	-0.000279977237	-0.000286866138	-0.000289531427	-0.000282006674	-0.000282896100
JACK_SAMPLE_4	-0.000387631616	-0.000388173721	-0.000391464798	-0.000387971301	-0.000386039080	-0.000393774344	-0.000391823345	-0.000389602309	-0.000390004298	-0.000394034028
JACK_SAMPLE_5	-0.000514110640	-0.000513009715	-0.000515814710	-0.000510724528	-0.000509693564	-0.000515080104	-0.000501021811	-0.000509468295	-0.000505317936	-0.000511485793
JACK_SAMPLE_6	-0.000655316505	-0.000647106093	-0.000648541094	-0.000648747389	-0.000646751532	-0.000651475150	-0.000651402760	-0.000651023688	-0.000649152021	-0.000649745526
JACK_SAMPLE_7	-0.000781325780	-0.000783370363	-0.000779925766	-0.000787135166	-0.000785456937	-0.000782843373	-0.000779211077	-0.000780354355	-0.000776997444	-0.000790313531
JACK_SAMPLE_8	-0.000914355714	-0.000913917724	-0.000905084612	-0.000908179742	-0.000907471412	-0.000909634300	-0.000910848344	-0.000911901134	-0.000913034836	-0.000908294561
JACK_SAMPLE_9	-0.001020441902	-0.001016328280	-0.001009199639	-0.001019079431	-0.001016471000	-0.001021422541	-0.001019425855	-0.001013692485	-0.001013573491	-0.001024720778
JACK_SAMPLE_10	-0.001049293804	-0.001050000141	-0.001042452211	-0.001047132855	-0.001053782357	-0.001051617036	-0.001046520546	-0.001049374376	-0.001045110468	-0.001049216846
JACK_SAMPLE_11	-0.000959819735	-0.000967316923	-0.000958663587	-0.000959288422	-0.000955132480	-0.000962723020	-0.000959950463	-0.000959514711	-0.000951358684	-0.000967557212
JACK_SAMPLE_12	-0.000739813280	-0.000733393794	-0.000732757860	-0.000732813616	-0.000734498651	-0.000730047045	-0.000737285059	-0.000726663480	-0.000732888343	-0.000735530412
JACK_SAMPLE_13	-0.000395336750	-0.000398088575	-0.000402074085	-0.000406128278	-0.000402433597	-0.000406525367	-0.000400619366	-0.000400981561	-0.000400167617	-0.000405691262
JACK_SAMPLE_14	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000
JACK_SAMPLE_15	0.000395336750	0.000398088575	0.000402074085	0.000406128278	0.000402433597	0.000406525367	0.000400619366	0.000400981561	0.000400167617	0.000405691262
JACK_SAMPLE_16	0.000739813280	0.000733393794	0.000732757860	0.000732813616	0.000734498651	0.000730047045	0.000737285059	0.000726663480	0.000732888343	0.000735530412
JACK_SAMPLE_17	0.000959819735	0.000967316923	0.000958663587	0.000959288422	0.000955132480	0.000962723020	0.000959950463	0.000959514711	0.000951358684	0.000967557212
JACK_SAMPLE_18	0.001049293804	0.001050000141	0.001042452211	0.001047132855	0.001053782357	0.001051617036	0.001046520546	0.001049374376	0.001045110468	0.001049216846
JACK_SAMPLE_19	0.001020441902	0.001016328280	0.001009199639	0.001019079431	0.001016471000	0.001021422541	0.001019425855	0.001013692485	0.001013573491	0.001024720778
JACK_SAMPLE_20	0.000914355714	0.000913917724	0.000905084612	0.000908179742	0.000907471412	0.000909634300	0.000910848344	0.000911901134	0.000913034836	0.000908294561
JACK_SAMPLE_21	0.000781325780	0.000783370363	0.000779925766	0.000787135166	0.000785456937	0.000782843373	0.000779211077	0.000780354355	0.000776997444	0.000790313531
JACK_SAMPLE_22	0.000655316505	0.000647106093	0.000648541094	0.000648747389	0.000646751532	0.000651475150	0.000651402760	0.000651023688	0.000649152021	0.000649745526
JACK_SAMPLE_23	0.000514110640	0.000513009715	0.000515814710	0.000510724528	0.000509693564	0.000515080104	0.000501021811	0.000509468295	0.000505317936	0.000511485793
JACK_SAMPLE_24	0.000387631616	0.000388173721	0.000391464798	0.000387971301	0.000386039080	0.000393774344	0.000391823345	0.000389602309	0.000390004298	0.000394034028
JACK_SAMPLE_25	0.000285266526	0.000284507004	0.000284678111	0.000287882022	0.000283314012	0.000279977237	0.000286866138	0.000289531427	0.000282006674	0.000282896100
JACK_SAMPLE_26	0.000224023595	0.000223883019	0.000224012265	0.000219077154	0.000220659094	0.000222259202	0.000217269485	0.000219627089	0.000222843519	0.000219447158
JACK_SAMPLE_27	0.000135088701	0.000131199691	0.000127155987	0.000135366394	0.000131692371	0.000132612836	0.000131072303	0.000138764916	0.000137790541	0.000129261481


==> anc/full_curr_28x10_beta3.850_B3.dat <==
# NCONFIGS 320
# NJACKS 10
# beta 3.850
# Bflux 3
# label   current(x)         error(x)
CURRENT_Y	0.000001079682	0.000013306028
CURRENT_Y	-0.000187472881	0.000010282696
CURRENT_Y	-0.000293892233	0.000006495879
CURRENT_Y	-0.000443342180	0.000012419473
CURRENT_Y	-0.000594967869	0.000007149363
CURRENT_Y	-0.000750687620	0.000005912153
CURRENT_Y	-0.000944607831	0.000011696113
CURRENT_Y	-0.001155576042	0.000008520682
CURRENT_Y	-0.001324943426	0.000007425268
CURRENT_Y	-0.001476880181	0.000013179273
CURRENT_Y	-0.001478645000	0.000011942967
CURRENT_Y	-0.001379142627	0.000013932495
CURRENT_Y	-0.001040459448	0.000008896620
CURRENT_Y	-0.000591843758	0.000010019052
CURRENT_Y	0.000000000000	0.000000000000
CURRENT_Y	0.000591843758	0.000010019052
CURRENT_Y	0.001040459448	0.000008896620
CURRENT_Y	0.001379142627	0.000013932495
CURRENT_Y	0.001478645000	0.000011942967
CURRENT_Y	0.001476880181	0.000013179273
CURRENT_Y	0.001324943426	0.000007425268
CURRENT_Y	0.001155576042	0.000008520682
CURRENT_Y	0.000944607831	0.000011696113
CURRENT_Y	0.000750687620	0.000005912153
CURRENT_Y	0.000594967869	0.000007149363
CURRENT_Y	0.000443342180	0.000012419473
CURRENT_Y	0.000293892233	0.000006495879
CURRENT_Y	0.000187472881	0.000010282696
# label       jack_bin1(x)    jack_bin2(x)    jack_bin3(x)    jack_bin4(x)    jack_bin5(x)    jack_bin6(x)    jack_bin7(x)    jack_bin8(x)    jack_bin9(x)    jack_bin10(x)
JACK_SAMPLE_0	0.000000025031	0.000002191458	0.000009705123	-0.000005950677	0.000001403949	0.000007229320	-0.000000141515	-0.000004306118	0.000001018296	-0.000000378051
JACK_SAMPLE_1	-0.000183197605	-0.000184206061	-0.000188294221	-0.000190727173	-0.000187778747	-0.000191132596	-0.000192112928	-0.000190432369	-0.000182833145	-0.000184013962
JACK_SAMPLE_2	-0.000293264127	-0.000296005655	-0.000294461565	-0.000290772361	-0.000290496284	-0.000292978357	-0.000296095770	-0.000292194101	-0.000296362803	-0.000296291306
JACK_SAMPLE_3	-0.000443794635	-0.000440747332	-0.000436879425	-0.000450646757	-0.000437900777	-0.000442235623	-0.000448568536	-0.000441935384	-0.000444623206	-0.000446090128
JACK_SAMPLE_4	-0.000596959208	-0.000593101630	-0.000593898655	-0.000596326882	-0.000594905787	-0.000594613154	-0.000597030258	-0.000598868114	-0.000594108113	-0.000589866886
JACK_SAMPLE_5	-0.000751341065	-0.000747005277	-0.000750299785	-0.000751344470	-0.000752026396	-0.000752428099	-0.000754265768	-0.000749976182	-0.000748365766	-0.000749823392
JACK_SAMPLE_6	-0.000938644184	-0.000945907085	-0.000944792711	-0.000945476330	-0.000944194558	-0.000948518596	-0.000939453385	-0.000944104810	-0.000942248374	-0.000952738272
JACK_SAMPLE_7	-0.001159875982	-0.001151933969	-0.001160953291	-0.001154157421	-0.001152607830	-0.001153834620	-0.001153880114	-0.001156035404	-0.001155198456	-0.001157283338
JACK_SAMPLE_8	-0.001325102093	-0.001326299080	-0.001325461071	-0.001326792288	-0.001327273841	-0.001319347849	-0.001326686214	-0.001323916510	-0.001321632682	-0.001326922629
JACK_SAMPLE_9	-0.001472396246	-0.001480374962	-0.001478437580	-0.001472175273	-0.001474066002	-0.001478536057	-0.001485801504	-0.001471244394	-0.001475427344	-0.001480342451
JACK_SAMPLE_10	-0.001481484681	-0.001483083179	-0.001481617409	-0.001472867874	-0.001478470216	-0.001480554788	-0.001482455843	-0.001479779341	-0.001474915710	-0.001471220956
JACK_SAMPLE_11	-0.001377597124	-0.001377704452	-0.001385100580	-0.001377341714	-0.001372131827	-0.001389423200	-0.001375975241	-0.001378882245	-0.001376760361	-0.001380509530
JACK_SAMPLE_12	-0.001036753183	-0.001041275720	-0.001040954526	-0.001043586165	-0.001039186839	-0.001041038010	-0.001046827809	-0.001040193188	-0.001038411772	-0.001036367267
JACK_SAMPLE_13	-0.000590676049	-0.000584346733	-0.000592478091	-0.000592283148	-0.000589719025	-0.000594690871	-0.000589115401	-0.000596262419	-0.000594865338	-0.000594000502
JACK_SAMPLE_14	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000
JACK_SAMPLE_15	0.000590676049	0.000584346733	0.000592478091	0.000592283148	0.000589719025	0.000594690871	0.000589115401	0.000596262419	0.000594865338	0.000594000502
JACK_SAMPLE_16	0.001036753183	0.001041275720	0.001040954526	0.001043586165	0.001039186839	0.001041038010	0.001046827809	0.001040193188	0.001038411772	0.001036367267
JACK_SAMPLE_17	0.001377597124	0.001377704452	0.001385100580	0.001377341714	0.001372131827	0.001389423200	0.001375975241	0.001378882245	0.001376760361	0.001380509530
JACK_SAMPLE_18	0.001481484681	0.001483083179	0.001481617409	0.001472867874	0.001478470216	0.001480554788	0.001482455843	0.001479779341	0.001474915710	0.001471220956
JACK_SAMPLE_19	0.001472396246	0.001480374962	0.001478437580	0.001472175273	0.001474066002	0.001478536057	0.001485801504	0.001471244394	0.001475427344	0.001480342451
JACK_SAMPLE_20	0.001325102093	0.001326299080	0.001325461071	0.001326792288	0.001327273841	0.001319347849	0.001326686214	0.001323916510	0.001321632682	0.001326922629
JACK_SAMPLE_21	0.001159875982	0.001151933969	0.001160953291	0.001154157421	0.001152607830	0.001153834620	0.001153880114	0.001156035404	0.001155198456	0.001157283338
JACK_SAMPLE_22	0.000938644184	0.000945907085	0.000944792711	0.000945476330	0.000944194558	0.000948518596	0.000939453385	0.000944104810	0.000942248374	0.000952738272
JACK_SAMPLE_23	0.000751341065	0.000747005277	0.000750299785	0.000751344470	0.000752026396	0.000752428099	0.000754265768	0.000749976182	0.000748365766	0.000749823392
JACK_SAMPLE_24	0.000596959208	0.000593101630	0.000593898655	0.000596326882	0.000594905787	0.000594613154	0.000597030258	0.000598868114	0.000594108113	0.000589866886
JACK_SAMPLE_25	0.000443794635	0.000440747332	0.000436879425	0.000450646757	0.000437900777	0.000442235623	0.000448568536	0.000441935384	0.000444623206	0.000446090128
JACK_SAMPLE_26	0.000293264127	0.000296005655	0.000294461565	0.000290772361	0.000290496284	0.000292978357	0.000296095770	0.000292194101	0.000296362803	0.000296291306
JACK_SAMPLE_27	0.000183197605	0.000184206061	0.000188294221	0.000190727173	0.000187778747	0.000191132596	0.000192112928	0.000190432369	0.000182833145	0.000184013962


==> anc/full_curr_28x10_beta3.850_B4.dat <==
# NCONFIGS 300
# NJACKS 10
# beta 3.850
# Bflux 4
# label   current(x)         error(x)
CURRENT_Y	0.000011680443	0.000018469142
CURRENT_Y	-0.000245548046	0.000007450599
CURRENT_Y	-0.000403513498	0.000012180315
CURRENT_Y	-0.000583643058	0.000011988221
CURRENT_Y	-0.000775414058	0.000013526845
CURRENT_Y	-0.000996498603	0.000012642805
CURRENT_Y	-0.001239780142	0.000013261865
CURRENT_Y	-0.001484751205	0.000007757882
CURRENT_Y	-0.001723139012	0.000011142367
CURRENT_Y	-0.001841080237	0.000008041103
CURRENT_Y	-0.001864407419	0.000012389739
CURRENT_Y	-0.001695019539	0.000009617734
CURRENT_Y	-0.001313052971	0.000010417326
CURRENT_Y	-0.000717505296	0.000011132986
CURRENT_Y	0.000000000000	0.000000000000
CURRENT_Y	0.000717505296	0.000011132986
CURRENT_Y	0.001313052971	0.000010417326
CURRENT_Y	0.001695019539	0.000009617734
CURRENT_Y	0.001864407419	0.000012389739
CURRENT_Y	0.001841080237	0.000008041103
CURRENT_Y	0.001723139012	0.000011142367
CURRENT_Y	0.001484751205	0.000007757882
CURRENT_Y	0.001239780142	0.000013261865
CURRENT_Y	0.000996498603	0.000012642805
CURRENT_Y	0.000775414058	0.000013526845
CURRENT_Y	0.000583643058	0.000011988221
CURRENT_Y	0.000403513498	0.000012180315
CURRENT_Y	0.000245548046	0.000007450599
# label       jack_bin1(x)    jack_bin2(x)    jack_bin3(x)    jack_bin4(x)    jack_bin5(x)    jack_bin6(x)    jack_bin7(x)    jack_bin8(x)    jack_bin9(x)    jack_bin10(x)
JACK_SAMPLE_0	0.000012676007	0.000004859412	0.000020523532	0.000002568986	0.000015405745	0.000009556702	0.000003906188	0.000011191432	0.000020278071	0.000015838356
JACK_SAMPLE_1	-0.000244826856	-0.000248075276	-0.000242000208	-0.000247746507	-0.000248442044	-0.000243549967	-0.000245540503	-0.000242987006	-0.000249129773	-0.000243182317
JACK_SAMPLE_2	-0.000398042977	-0.000404084213	-0.000404410763	-0.000410177399	-0.000401948908	-0.000403691219	-0.000409842854	-0.000403236733	-0.000403005877	-0.000396694040
JACK_SAMPLE_3	-0.000579443756	-0.000590344723	-0.000578976532	-0.000579382745	-0.000586902319	-0.000583846778	-0.000581309590	-0.000580940817	-0.000588596585	-0.000586686734
JACK_SAMPLE_4	-0.000772966445	-0.000780729551	-0.000767245106	-0.000773592572	-0.000776700292	-0.000772065992	-0.000776602230	-0.000778510635	-0.000772245005	-0.000783482758
JACK_SAMPLE_5	-0.000987132395	-0.001000309979	-0.000997741515	-0.000998355760	-0.000998506590	-0.000991322982	-0.000998653066	-0.000996759033	-0.001001954733	-0.000994249975
JACK_SAMPLE_6	-0.001241607000	-0.001243590504	-0.001234646952	-0.001242828565	-0.001238050188	-0.001239316807	-0.001243733120	-0.001229306797	-0.001242164864	-0.001242556623
JACK_SAMPLE_7	-0.001483392852	-0.001480056309	-0.001485714020	-0.001486616527	-0.001485639586	-0.001485690883	-0.001487220125	-0.001486005542	-0.001487230328	-0.001479945882
JACK_SAMPLE_8	-0.001722787992	-0.001726334453	-0.001720471755	-0.001725429967	-0.001724357658	-0.001728720595	-0.001721559772	-0.001715867995	-0.001726615204	-0.001719244724
JACK_SAMPLE_9	-0.001839614739	-0.001841588824	-0.001840739584	-0.001844282650	-0.001836782688	-0.001841399507	-0.001845800382	-0.001839234433	-0.001837988357	-0.001843371204
JACK_SAMPLE_10	-0.001870765521	-0.001863452125	-0.001867170937	-0.001858300130	-0.001859043164	-0.001863647897	-0.001871158830	-0.001865587454	-0.001862966970	-0.001861981162
JACK_SAMPLE_11	-0.001693807522	-0.001698797500	-0.001700268470	-0.001688858026	-0.001694419199	-0.001692446564	-0.001696679814	-0.001695409882	-0.001692357239	-0.001697151171
JACK_SAMPLE_12	-0.001315757113	-0.001315512297	-0.001315573933	-0.001310330891	-0.001313950670	-0.001306363047	-0.001314244303	-0.001318395593	-0.001309289672	-0.001311112191
JACK_SAMPLE_13	-0.000713159972	-0.000720998325	-0.000718129303	-0.000718900513	-0.000715043996	-0.000723178155	-0.000721168037	-0.000719232336	-0.000711634095	-0.000713608232
JACK_SAMPLE_14	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000
JACK_SAMPLE_15	0.000713159972	0.000720998325	0.000718129303	0.000718900513	0.000715043996	0.000723178155	0.000721168037	0.000719232336	0.000711634095	0.000713608232
JACK_SAMPLE_16	0.001315757113	0.001315512297	0.001315573933	0.001310330891	0.001313950670	0.001306363047	0.001314244303	0.001318395593	0.001309289672	0.001311112191
JACK_SAMPLE_17	0.001693807522	0.001698797500	0.001700268470	0.001688858026	0.001694419199	0.001692446564	0.001696679814	0.001695409882	0.001692357239	0.001697151171
JACK_SAMPLE_18	0.001870765521	0.001863452125	0.001867170937	0.001858300130	0.001859043164	0.001863647897	0.001871158830	0.001865587454	0.001862966970	0.001861981162
JACK_SAMPLE_19	0.001839614739	0.001841588824	0.001840739584	0.001844282650	0.001836782688	0.001841399507	0.001845800382	0.001839234433	0.001837988357	0.001843371204
JACK_SAMPLE_20	0.001722787992	0.001726334453	0.001720471755	0.001725429967	0.001724357658	0.001728720595	0.001721559772	0.001715867995	0.001726615204	0.001719244724
JACK_SAMPLE_21	0.001483392852	0.001480056309	0.001485714020	0.001486616527	0.001485639586	0.001485690883	0.001487220125	0.001486005542	0.001487230328	0.001479945882
JACK_SAMPLE_22	0.001241607000	0.001243590504	0.001234646952	0.001242828565	0.001238050188	0.001239316807	0.001243733120	0.001229306797	0.001242164864	0.001242556623
JACK_SAMPLE_23	0.000987132395	0.001000309979	0.000997741515	0.000998355760	0.000998506590	0.000991322982	0.000998653066	0.000996759033	0.001001954733	0.000994249975
JACK_SAMPLE_24	0.000772966445	0.000780729551	0.000767245106	0.000773592572	0.000776700292	0.000772065992	0.000776602230	0.000778510635	0.000772245005	0.000783482758
JACK_SAMPLE_25	0.000579443756	0.000590344723	0.000578976532	0.000579382745	0.000586902319	0.000583846778	0.000581309590	0.000580940817	0.000588596585	0.000586686734
JACK_SAMPLE_26	0.000398042977	0.000404084213	0.000404410763	0.000410177399	0.000401948908	0.000403691219	0.000409842854	0.000403236733	0.000403005877	0.000396694040
JACK_SAMPLE_27	0.000244826856	0.000248075276	0.000242000208	0.000247746507	0.000248442044	0.000243549967	0.000245540503	0.000242987006	0.000249129773	0.000243182317


==> anc/jp_corr_16_6.dat <==
# T(MeV)   cond_ploop_corr   cond_ploop_err    curr_ploop_corr     curr_ploop_err
123.99	   0.021580157045	   0.009893143449	   -0.000095380891	   0.000067558618
141.66	   0.023013135584	   0.011577714720	   -0.000182675830	   0.000193840536
148.08	   0.030246803348	   0.004660741590	   -0.000293137510	   0.000248458328
154.75	   0.033126523250	   0.007521871073	   -0.000304539953	   0.000223557384
161.68	   0.017507925077	   0.002003595673	   -0.000070043511	   0.000162720679
176.32	   0.009412808656	   0.002295627792	   -0.000518074869	   0.000252806774
186.63	   0.005364170685	   0.000896164308	   -0.000396188519	   0.000258082782
217.21	   0.001388665789	   0.000211843249	   0.003256141121	     0.010492323265


==> anc/nvec_dep_beta3.480.dat <==
# cond_err      curr_err
0.004583468904	0.005381028580
0.004616790946	0.005224649810
0.004875621130	0.005287773555
0.005172391204	0.005477737246
0.005283610687	0.005574011323
0.005361168455	0.005516707685
0.005420844185	0.005517000764
0.005655502366	0.005524972375
0.005826063390	0.005436685150
0.005519955581	0.005530145569
0.003761689954	0.004230916277
0.004186980019	0.003732795793
0.003895172869	0.003926571650
0.004263811359	0.003891525542
0.004015475565	0.003909041681
0.004253961893	0.003907210700
0.004100604240	0.003875128741
0.004355827961	0.003944558393
0.004240559880	0.003580622101
0.004338658864	0.003843363558
0.003310347026	0.003130032383
0.003484558921	0.002828617941
0.003224706483	0.003325542313
0.003444309672	0.003149591272
0.003584481000	0.003039060086
0.003227111711	0.003495141095
0.003396398437	0.003107535534
0.003551345127	0.002946480272
0.003267930735	0.003338334234
0.003512094826	0.002958739576
0.002867759751	0.002800681907
0.003064708382	0.002913645767
0.002981793100	0.002657152052
0.002927021584	0.002772918293
0.002858215078	0.002775098138
0.003089270508	0.002966539465
0.002884309482	0.002755894939
0.002918877634	0.002750100084
0.002859296497	0.002654304003
0.003209740081	0.002978882512
0.002516705782	0.002539165220
0.002583549715	0.002599393318
0.002675712261	0.002553377640
0.002651762183	0.002366266022
0.002788882967	0.002385750185
0.002570068761	0.002466128970
0.002558210676	0.002611688857
0.002647655536	0.002522098822
0.002687770802	0.002300149868
0.002899172763	0.002373299578
0.002427513237	0.002232848578
0.002490736130	0.002207645932
0.002340529892	0.002360556316
0.002410941777	0.002267311767
0.002345967530	0.002202391999
0.002469258924	0.002393157822
0.002440911946	0.002236589320
0.002446570646	0.002237757236
0.002348173859	0.002333515451
0.002471015740	0.002174975001
0.002282895102	0.002016872132
0.002279798706	0.001976644447
0.002161952047	0.002131441561
0.002208926361	0.002099319094
0.002127376505	0.002137249910
0.002136765347	0.002076435627
0.002324650864	0.002015058036
0.002273749867	0.002042904917
0.002350076299	0.002059329879
0.002252731211	0.002207758668
0.002089521872	0.001824551817
0.002179676859	0.001954155543
0.002057591307	0.001983335645
0.002151642345	0.002097273447
0.001985718294	0.002158436319
0.002039453367	0.002126076404
0.002150021156	0.002017244881
0.002023322554	0.001940896769
0.002083815476	0.001963121843
0.002192823969	0.002053206147
0.001963970850	0.002002770743
0.001989099904	0.001954075914
0.001944910324	0.001975199181
0.001946965527	0.001961242901
0.002013419196	0.001884785120
0.001930180068	0.001953535882
0.001914311769	0.001807568873
0.001895817914	0.001848986436
0.001834315037	0.001938903483
0.001965680581	0.002005511140
0.001826469084	0.001840861753
0.001784070205	0.001819402014
0.001784904596	0.001870356428
0.001852448221	0.001752096913
0.001800978848	0.001658220826
0.001794968631	0.001728885260
0.001717776814	0.001824749381
0.001778925889	0.001882631354
0.001812895868	0.001900369375
0.001918264997	0.001851668897
0.001680848345	0.001622467132
0.001620430416	0.001641436795
0.001667014015	0.001725158006
0.001626565304	0.001743435618
0.001677663196	0.001728260572
0.001752025402	0.001872097138
0.001844773247	0.001846933398
0.001865998501	0.001835217131
0.001888546840	0.001750077846
0.001807537321	0.001853774411
0.001624545572	0.001775419052
0.001662431170	0.001737314896
0.001697706133	0.001743770277
0.001683353043	0.001683118523
0.001680462705	0.001665557740
0.001691068884	0.001711483194
0.001677939686	0.001696697032
0.001726523999	0.001628791616
0.001636291066	0.001670096871
0.001636435356	0.001627164708
0.001559392512	0.001626812154
0.001623928351	0.001620536275
0.001571297349	0.001622212623
0.001584748801	0.001664748270
0.001579772285	0.001560992278
0.001536548732	0.001566409047
0.001600804561	0.001570251702
0.001631238655	0.001605673439
0.001577781713	0.001572170746
0.001554979868	0.001562878051
0.001603242811	0.001522670300
0.001573308497	0.001528406458
0.001466352408	0.001537403403
0.001470943904	0.001494720754
0.001476532949	0.001524056127
0.001504381027	0.001532430733
0.001529864703	0.001588474743
0.001538227552	0.001582947630
0.001586726722	0.001616686904
0.001571541785	0.001561765295
0.001452769907	0.001420779890
0.001353501988	0.001417143778
0.001448210617	0.001483920670
0.001463530075	0.001434070259
0.001547074974	0.001402547298
0.001591105637	0.001416038530
0.001548551813	0.001456130575
0.001551518649	0.001498653505
0.001513542956	0.001535686733
0.001505705713	0.001498813805
0.001351386246	0.001413814185
0.001414491565	0.001474719748
0.001397609164	0.001449961905
0.001428730254	0.001516201085
0.001395790019	0.001535752488
0.001427465075	0.001488889831
0.001514563041	0.001551910713
0.001461765576	0.001465421401
0.001445587710	0.001445579274
0.001414740983	0.001486502278
0.001388443843	0.001406236381
0.001424956018	0.001369857041
0.001443781801	0.001367176398
0.001432018177	0.001391752471
0.001474035600	0.001367536966
0.001474444109	0.001403068229
0.001443779174	0.001384528779
0.001386345752	0.001397766527
0.001338719456	0.001441619155
0.001336261458	0.001429535647
0.001327704600	0.001431368943
0.001327692073	0.001393790206
0.001336894348	0.001375943258
0.001320810657	0.001400656218
0.001350125519	0.001395578791
0.001336740977	0.001445487003
0.001350508153	0.001445274627
0.001352699857	0.001443629433
0.001339072324	0.001429367369
0.001380100599	0.001413489600
0.001323358364	0.001387878711
0.001308828357	0.001449665148
0.001400503757	0.001386634129
0.001359356498	0.001351055953
0.001301665361	0.001367945254
0.001352892688	0.001272709937
0.001353889053	0.001301436022
0.001377688142	0.001275880532
0.001408152699	0.001249993070
0.001370518525	0.001247410073
0.001294239860	0.001307153022
0.001292648342	0.001268629845
0.001320895086	0.001311528367
0.001318997803	0.001229848853
0.001298046045	0.001221406885
0.001311880239	0.001200546264
0.001288922685	0.001242381174
0.001305384232	0.001313695111
0.001280644277	0.001310527856
0.001315868145	0.001326202817
0.001354353005	0.001216585973
0.001355591688	0.001200583802
0.001312311588	0.001238174148
0.001291094399	0.001205159598
0.001262683236	0.001252805650
0.001240467001	0.001246987423
0.001273041906	0.001246469528
0.001311563026	0.001251483119
0.001318588215	0.001297286903
0.001259957544	0.001294223740
0.001279841762	0.001160242493
0.001263910713	0.001174009572
0.001246490829	0.001225884148
0.001283357539	0.001233388645
0.001229276827	0.001222999942
0.001252195680	0.001252451029
0.001256284371	0.001237164356
0.001163988716	0.001220177471
0.001167927279	0.001255698198
0.001181645431	0.001271494379
0.001168375939	0.001181342895
0.001147962545	0.001217425396
0.001122938597	0.001259938797
0.001129008792	0.001286209569
0.001148702961	0.001281256766
0.001142958332	0.001270628123
0.001131565603	0.001290220074
0.001134880135	0.001235718829
0.001146590801	0.001153561734
0.001186019764	0.001126764599
0.001108517481	0.001224331200
0.001134961480	0.001215592223
0.001127078129	0.001164357942
0.001147381451	0.001123649294
0.001138271797	0.001108122115
0.001147356388	0.001105031823
0.001193763913	0.001094672215
0.001217551243	0.001092777257
0.001197211704	0.001104371297
0.001244938445	0.001107889018
0.001142930568	0.001116149283
0.001150042888	0.001146624724
0.001142736404	0.001170341779
0.001200881378	0.001141078450
0.001204364531	0.001110979985
0.001187596316	0.001101479000
0.001181899942	0.001131034754
0.001219869995	0.001132336785
0.001198805716	0.001103359672
0.001190559314	0.001102094687
0.001123703858	0.001158627835
0.001172432964	0.001158262369
0.001162478690	0.001131125326
0.001182110705	0.001114849114
0.001114859855	0.001094774913
0.001107385219	0.001095157802
0.001085277992	0.001074624097
0.001108221915	0.001053103974
0.001083403008	0.001061594000
0.001064926191	0.001099331751
0.001087931444	0.001086607755
0.001052577929	0.001062798459
0.001070753583	0.001037112057
0.001095686300	0.000998881543
0.001083925161	0.000984084524
0.001066083645	0.000974164984
0.001076322158	0.000973896014
0.001041976702	0.001026370032
0.001028206944	0.001063266992
0.001056971227	0.001103873188
0.001039834514	0.000995453040
0.001054306744	0.000983249255
0.001035803800	0.000986924650
0.001026370561	0.000992078248
0.001028389023	0.001020608529
0.001064822298	0.001009905103
0.001073895451	0.001047329959
0.001079257575	0.001059774980
0.001087933073	0.001085104502
0.001058166779	0.001125573505
0.001060865360	0.001063124536
0.001040351666	0.001054438909
0.001024352580	0.001065380625
0.001030133376	0.001102895698
0.001115321030	0.001090726717
0.001078273162	0.001122460218
0.001061593470	0.001127575949
0.001093637288	0.001111303982
0.001085319100	0.001091450943
0.001091795575	0.001100413455
0.001017456147	0.001104737775
0.000991615446	0.001091510755
0.001019286059	0.001082303188
0.001027731960	0.001071025706
0.001068152912	0.001035147894
0.001104140312	0.001028805938
0.001119096506	0.001053793139
0.001123442970	0.001073339726
0.001147579126	0.001068742940
0.001147030872	0.001010550726
0.001039792730	0.001008179206
0.001053689034	0.000984631526
0.001092356145	0.000948361978
0.001109224573	0.000968364465
0.001121008596	0.000973763725
0.001076662024	0.000997824028
0.001090053577	0.000995278786
0.001095262654	0.000972271309
0.001086847398	0.000990113590
0.001129885756	0.001018829575
0.001028391648	0.000962782956
0.001069470328	0.000961789473
0.001052207881	0.000963796361
0.001053005919	0.001031232023
0.001047923408	0.001028253984
0.001088659949	0.001023253649
0.001105015507	0.001008567930
0.001103257391	0.001009687942
0.001085048244	0.001015530047
0.001109171739	0.000984240625
0.001051834924	0.000973295650
0.001060110419	0.000970765206
0.001027179254	0.001004630263
0.001012181328	0.000978050014
0.001019692186	0.000955772989
0.001045676414	0.000960957147
0.001032405182	0.000982844044
0.001005256978	0.000978957587
0.001022399125	0.000994258318
0.001012066342	0.000985969121
0.001008489818	0.000960961308
0.001007437446	0.000948355044
0.001027111588	0.000968438478
0.001030469771	0.000958058840
0.001037727709	0.000962496449
0.001028556223	0.000983227346
0.001005357716	0.000986266824
0.001023649898	0.000976117292
0.001040689077	0.000972707260
0.001033179545	0.000985241488
0.001011002144	0.000954055800
0.000967868540	0.000954386028
0.001001815888	0.000953013643
0.000982658375	0.000935085822
0.000960928939	0.000913730591
0.000982702456	0.000925724260
0.001000119722	0.000918758054
0.000989596577	0.000917143175
0.000995221558	0.000905283541
0.000992982959	0.000912465586
0.000937854097	0.000951715049
0.000927609450	0.000915950035
0.000954183395	0.000902291787
0.000974867401	0.000884856498
0.000950710203	0.000905943302
0.000975281140	0.000919491403
0.000975553261	0.000916440750
0.000971087618	0.000930958329
0.000957134605	0.000905136848
0.000982909848	0.000903748610
0.000906476212	0.000909029625
0.000907451164	0.000888277885
0.000930072177	0.000918045297
0.000907844326	0.000927265401
0.000930884573	0.000917788353
0.000959114083	0.000951934526
0.000989710100	0.000911296771
0.000983230498	0.000916092350
0.000954290772	0.000881326587
0.000987041808	0.000852625388
0.000941171936	0.000952578758
0.000917138564	0.000934788257
0.000953158679	0.000888532933
0.000965672030	0.000882050842
0.000949954919	0.000894397836
0.000962021319	0.000891175544
0.000974537822	0.000880940198
0.000967054787	0.000854639442
0.000980789481	0.000818141454
0.000976378823	0.000823920473
0.000890700708	0.000893122720
0.000931126508	0.000912948242
0.000953402038	0.000853012107
0.000974889675	0.000819883253
0.000935335596	0.000794908754
0.000947459582	0.000777499954
0.000966974793	0.000768383302
0.000940325044	0.000784620933
0.000923060411	0.000812948105
0.000918912802	0.000840983948
0.000877090424	0.000824307893
0.000880008877	0.000791329217
0.000901275326	0.000765017172
0.000907606133	0.000777169113
0.000915574664	0.000785861188
0.000942840263	0.000803271799
0.000937955885	0.000825524447
0.000933084971	0.000843737017
0.000944081148	0.000847795537
0.000953387901	0.000857690563
0.000886285737	0.000790449009
0.000888414101	0.000778852509
0.000893610874	0.000777534549
0.000879775017	0.000788125337
0.000888544686	0.000824930156
0.000929654008	0.000854151369
0.000904482708	0.000871807211
0.000891408715	0.000878660980
0.000923030521	0.000897580780
0.000923075143	0.000893523986
0.000860524710	0.000818981215
0.000880656475	0.000803751217
0.000909565520	0.000828420914
0.000920278051	0.000852615067
0.000936362003	0.000874630427
0.000938526057	0.000908828547
0.000939688733	0.000907966074
0.000959290328	0.000914892650
0.000955652596	0.000929242967
0.000946995468	0.000934153389
0.000915087085	0.000865419762
0.000934235588	0.000844933804
0.000921339652	0.000846464116
0.000947290648	0.000869889618
0.000954240626	0.000859618251
0.000926579926	0.000864934122
0.000929823907	0.000885330692
0.000909320181	0.000883010685
0.000894256433	0.000870041648
0.000877908186	0.000851525880
0.000899207464	0.000838059847
0.000923495238	0.000824448690
0.000912855982	0.000842967581
0.000894998303	0.000846210276
0.000878454848	0.000834481600
0.000885019877	0.000837211672
0.000897460032	0.000851260694
0.000855915129	0.000836528806
0.000860149391	0.000846449927
0.000853734896	0.000829946292
0.000882181194	0.000826322418
0.000848180883	0.000803333579
0.000856309737	0.000810621057
0.000847955438	0.000822678255
0.000820043769	0.000847311123
0.000827246827	0.000832489846
0.000824112229	0.000838766976
0.000829841737	0.000837819063
0.000804277206	0.000819692313
0.000800597387	0.000833948634
0.000828552175	0.000812933245
0.000791923423	0.000823523707
0.000793348468	0.000812377075
0.000805409452	0.000815852264
0.000809996484	0.000839216830
0.000811533305	0.000831758201
0.000829973346	0.000842093820
0.000823775290	0.000824576735
0.000817261658	0.000808272675
0.000839022629	0.000809583098
0.000808760297	0.000814083210
0.000814060079	0.000797584043
0.000824226850	0.000825991116
0.000840500933	0.000825404611
0.000842468823	0.000815238464
0.000856560316	0.000814511765
0.000880442403	0.000819737037
0.000894410537	0.000831690692
0.000864615417	0.000844148138
0.000891169411	0.000841377617
0.000833827579	0.000815869322
0.000873487620	0.000823406541
0.000895189007	0.000821212778
0.000900596895	0.000813167382
0.000876843121	0.000809632964
0.000888054715	0.000826643708
0.000906362574	0.000841263965
0.000902554071	0.000832051770
0.000886347216	0.000798857749
0.000890003808	0.000798775538
0.000884407849	0.000799490455
0.000864192245	0.000797683120
0.000873993491	0.000774774879
0.000858790632	0.000761988114
0.000855893093	0.000783306356
0.000865082338	0.000777388363
0.000844015267	0.000785394123
0.000859195603	0.000770305024
0.000855880013	0.000763281281
0.000876036967	0.000787481028


==> anc/nvec_dep_beta3.555.dat <==
# cond_err      curr_err
0.002170115718	0.002438384805
0.002445114532	0.002435157440
0.002630112906	0.002489037995
0.002742880633	0.002476699925
0.002770827566	0.002480432142
0.002822977417	0.002574224765
0.002838084138	0.002641897457
0.002832949337	0.002643130569
0.003026579230	0.002634182361
0.002964880562	0.002685707057
0.001929565187	0.001945727504
0.001868005591	0.001845796822
0.001858092174	0.001881905963
0.001988173122	0.001837345064
0.001915667322	0.001858810410
0.001964674748	0.001837218185
0.001951475221	0.001890962484
0.001976485020	0.001783948480
0.001973989139	0.001873690092
0.001970781513	0.001815505856
0.001531959047	0.001469876432
0.001415139533	0.001494845307
0.001636173404	0.001543260319
0.001563423795	0.001397392974
0.001428678970	0.001462354478
0.001616818153	0.001566367564
0.001590454145	0.001386954076
0.001464808821	0.001499189191
0.001746644707	0.001579635572
0.001643181654	0.001420934630
0.001446820839	0.001361288880
0.001328894142	0.001286657309
0.001316325041	0.001349599476
0.001494470159	0.001365368615
0.001524128903	0.001365683925
0.001409365339	0.001306274127
0.001371667356	0.001369311702
0.001567505821	0.001371175289
0.001556076497	0.001388122038
0.001402306420	0.001364134465
0.001305589657	0.001266022644
0.001264510288	0.001219221910
0.001259782682	0.001214851849
0.001196327098	0.001276503960
0.001278831221	0.001276726734
0.001292684860	0.001295816000
0.001294744448	0.001232236592
0.001304329741	0.001224977258
0.001240289441	0.001283737710
0.001279687952	0.001300205406
0.001155932356	0.001159381262
0.001072809323	0.001180162143
0.001123505360	0.001214950091
0.001144994287	0.001187638519
0.001133836101	0.001104516594
0.001230810715	0.001090836329
0.001163316899	0.001144945582
0.001075749233	0.001175530316
0.001133593634	0.001235833652
0.001125129661	0.001220068358
0.001088752417	0.001134222533
0.001016000853	0.001090029855
0.001027451330	0.001080710250
0.000949695282	0.001005226217
0.000986319725	0.001037484706
0.001042142346	0.001055390752
0.000998354926	0.001067005004
0.001070479940	0.001115909956
0.001019329888	0.001082110270
0.001015030849	0.001098402940
0.000875331465	0.001021937152
0.000907798262	0.001010522353
0.000931027999	0.001043107552
0.000951705164	0.001050350031
0.000942727659	0.001088869700
0.000957420395	0.001078726919
0.000867478165	0.001043176461
0.000915819117	0.001064059795
0.000880133127	0.001070476273
0.000903511347	0.001078720739
0.000888089677	0.001069792718
0.000861676500	0.001029735506
0.000887731308	0.001030208002
0.000838182226	0.001015016282
0.000830744610	0.001008187020
0.000859717433	0.000958820812
0.000804075671	0.000960247893
0.000834762023	0.000976580636
0.000905700474	0.001029207568
0.000909008347	0.001054430521
0.000816880736	0.000952840947
0.000839177617	0.000945567040
0.000817491490	0.000914815544
0.000824203748	0.000971445581
0.000824699916	0.001003582879
0.000844367537	0.000999565843
0.000794531096	0.000933261820
0.000782526554	0.000930988602
0.000791433838	0.000913493366
0.000806253372	0.000900469122
0.000750712801	0.000863088107
0.000740564195	0.000829325595
0.000766920757	0.000866303924
0.000793922563	0.000885951343
0.000817741433	0.000928215991
0.000809777014	0.000959194965
0.000811145591	0.000967245604
0.000752973269	0.000916783659
0.000724051032	0.000931599219
0.000733177227	0.000905688235
0.000741630349	0.000881838098
0.000743629471	0.000879251799
0.000768308192	0.000840116425
0.000731887144	0.000864925811
0.000716055336	0.000840173586
0.000753452219	0.000825683538
0.000750733989	0.000801978942
0.000731531312	0.000829677953
0.000693086298	0.000852862078
0.000700894058	0.000863383536
0.000728337596	0.000768977684
0.000658559322	0.000797424240
0.000615630242	0.000804609443
0.000644184528	0.000799475535
0.000644794240	0.000786460152
0.000625032542	0.000814899372
0.000674127259	0.000827087949
0.000709723733	0.000834449071
0.000727603425	0.000820811663
0.000749895421	0.000798242958
0.000634080599	0.000782873174
0.000606045535	0.000801599689
0.000624737702	0.000790583780
0.000647180199	0.000796581713
0.000671877360	0.000824621022
0.000702530339	0.000834977811
0.000704398624	0.000844748435
0.000717805092	0.000849007782
0.000692739213	0.000800153131
0.000671602009	0.000777494537
0.000638473060	0.000834800396
0.000643015705	0.000805153589
0.000648962454	0.000754675948
0.000651938669	0.000758851787
0.000682770565	0.000759047355
0.000697619808	0.000730908205
0.000683958256	0.000734640912
0.000668468878	0.000714925719
0.000655800259	0.000728123915
0.000632927046	0.000760063852
0.000610751630	0.000755497183
0.000640627399	0.000764850405
0.000644193015	0.000755393383
0.000630641109	0.000761054266
0.000664569930	0.000773183634
0.000674121302	0.000764752330
0.000630295491	0.000737787568
0.000592179632	0.000766528976
0.000591738500	0.000753765399
0.000575187068	0.000743558015
0.000584726728	0.000744261473
0.000573574559	0.000715446743
0.000605890230	0.000713422120
0.000631633118	0.000717917600
0.000629267610	0.000766241092
0.000615401818	0.000735527401
0.000619864314	0.000740292550
0.000589256050	0.000741936947
0.000583684458	0.000734531083
0.000575332069	0.000740526118
0.000610470567	0.000752812344
0.000613109368	0.000746720155
0.000616745116	0.000739224585
0.000613024708	0.000760763430
0.000650081437	0.000738171854
0.000612763572	0.000696797841
0.000588049790	0.000699788241
0.000566301925	0.000698096478
0.000561561899	0.000686873072
0.000583249718	0.000683208734
0.000610171600	0.000697651029
0.000561101496	0.000653969279
0.000552280756	0.000646877877
0.000526400261	0.000679255951
0.000541633373	0.000648360943
0.000542267598	0.000686788734
0.000580756468	0.000696482514
0.000596882447	0.000711068045
0.000587331327	0.000707001963
0.000580478733	0.000725479031
0.000547587416	0.000695085021
0.000572476735	0.000656811038
0.000582183263	0.000634185141
0.000572900465	0.000674936200
0.000593483554	0.000688749544
0.000584153512	0.000697974293
0.000583106584	0.000704066523
0.000580821905	0.000699931020
0.000576407419	0.000697275134
0.000580812337	0.000712989212
0.000556267457	0.000709685116
0.000533256166	0.000685483025
0.000549017764	0.000662852842
0.000551781470	0.000664669843
0.000544404137	0.000663591722
0.000564738956	0.000642942099
0.000562439831	0.000659656264
0.000598825351	0.000663272532
0.000603065654	0.000659892257
0.000592595273	0.000656482125
0.000554763209	0.000650330030
0.000556652437	0.000609737119
0.000563802212	0.000595926377
0.000570142004	0.000599518933
0.000554171121	0.000625697913
0.000565714712	0.000602955648
0.000555544713	0.000607221884
0.000551793731	0.000621841184
0.000551391852	0.000606498288
0.000584652256	0.000608620020
0.000551637909	0.000576656606
0.000532472829	0.000570118865
0.000536573855	0.000562932405
0.000545688618	0.000576858810
0.000526078844	0.000586546682
0.000543325516	0.000629469792
0.000512870754	0.000637598740
0.000510400230	0.000621590179
0.000527193127	0.000621742305
0.000525155083	0.000661773158
0.000503510456	0.000588559952
0.000520294869	0.000606816682
0.000520367448	0.000630050549
0.000536085966	0.000648862562
0.000550078836	0.000642810689
0.000565074732	0.000651885196
0.000554356055	0.000649244723
0.000536785937	0.000659317555
0.000533906613	0.000649075643
0.000534666795	0.000639835842
0.000517119217	0.000616712668
0.000508803686	0.000625033191
0.000508526616	0.000602537586
0.000513055088	0.000600355365
0.000507716592	0.000616077631
0.000505240691	0.000615513567
0.000533835590	0.000616477585
0.000534833231	0.000627622092
0.000530923793	0.000621689725
0.000531167335	0.000587262222
0.000496839002	0.000596093653
0.000499686797	0.000605765695
0.000512939538	0.000605692757
0.000507720176	0.000600212324
0.000514974618	0.000586587069
0.000493601690	0.000599733446
0.000485920082	0.000591343489
0.000511029301	0.000577663433
0.000506176612	0.000568016738
0.000528969446	0.000539386399
0.000493618267	0.000579878121
0.000486900120	0.000584932375
0.000506969866	0.000576825892
0.000504661393	0.000580940081
0.000519800111	0.000577711001
0.000528494560	0.000578948649
0.000537179202	0.000580651993
0.000539677141	0.000573914896
0.000541673125	0.000596225132
0.000558928548	0.000601660421
0.000520295484	0.000594255491
0.000537064046	0.000570509795
0.000519686641	0.000564681448
0.000500695941	0.000554431616
0.000498296390	0.000582250192
0.000493657481	0.000556935943
0.000501534484	0.000577526077
0.000517377284	0.000587293143
0.000511387403	0.000579341827
0.000516272852	0.000588487378
0.000470155689	0.000564627059
0.000475316137	0.000562845161
0.000471801258	0.000590884209
0.000500220939	0.000578113580
0.000521497293	0.000576593529
0.000499679133	0.000574537974
0.000480866747	0.000586119375
0.000499963463	0.000581819615
0.000496097803	0.000570858095
0.000503409020	0.000561213192
0.000479920701	0.000585221794
0.000492037087	0.000574468024
0.000503898972	0.000565735837
0.000501442992	0.000564804450
0.000503697269	0.000567012986
0.000522008546	0.000549699213
0.000501718496	0.000566752001
0.000503899409	0.000574016354
0.000495945079	0.000582883519
0.000501782953	0.000571870045
0.000491654175	0.000567102896
0.000505802827	0.000562567983
0.000509783638	0.000571835355
0.000495286233	0.000558561290
0.000514693744	0.000556193741
0.000524087079	0.000541318063
0.000515995450	0.000524055030
0.000501671341	0.000533241873
0.000509168479	0.000542055734
0.000506624016	0.000532103647
0.000494162219	0.000527229842
0.000501289177	0.000516358867
0.000503679709	0.000529081080
0.000505423730	0.000507362148
0.000511921109	0.000516471968
0.000504971760	0.000513143615
0.000501068127	0.000508023573
0.000484881327	0.000509946794
0.000486971578	0.000502729248
0.000490902925	0.000491585995
0.000499072882	0.000505106736
0.000489349252	0.000504869931
0.000487988074	0.000489030956
0.000478887968	0.000495088053
0.000476068683	0.000512591250
0.000482022253	0.000511244104
0.000491613208	0.000491006244
0.000499616090	0.000506434478
0.000498494769	0.000493065726
0.000490239386	0.000503610045
0.000474352570	0.000502057642
0.000475561421	0.000486523904
0.000471789522	0.000489615094
0.000483677210	0.000491148732
0.000475960065	0.000496472843
0.000480903336	0.000505192057
0.000465817777	0.000521311861
0.000466037324	0.000528796598
0.000471879969	0.000540875044
0.000465444116	0.000542219027
0.000475946345	0.000524752076
0.000479841613	0.000521508284
0.000489943494	0.000515209314
0.000490247717	0.000519134375
0.000482684301	0.000529736835
0.000476539140	0.000536029995
0.000470001524	0.000525799963
0.000467698732	0.000529570596
0.000492877979	0.000525083123
0.000501385494	0.000546041741
0.000482439849	0.000528028543
0.000482633789	0.000516257018
0.000494158178	0.000517415657
0.000488324522	0.000537579264
0.000504054741	0.000522245782
0.000499554572	0.000513726618
0.000497138293	0.000517349811
0.000488047971	0.000524687791
0.000478068202	0.000523014196
0.000478422485	0.000509121614
0.000513616478	0.000515581408
0.000513028004	0.000517227914
0.000508491869	0.000504269108
0.000494657176	0.000486592663
0.000483380885	0.000490394981
0.000476102146	0.000493141685
0.000463612205	0.000485872666
0.000463139756	0.000481902219
0.000486169368	0.000494907662
0.000490826585	0.000494302073
0.000504683802	0.000491351347
0.000491348531	0.000468892720
0.000483143222	0.000464887973
0.000482140625	0.000464636772
0.000480698913	0.000466308122
0.000475725690	0.000480773765
0.000485900505	0.000482356403
0.000502019397	0.000492137725
0.000494383525	0.000484943990
0.000479065065	0.000485187539
0.000477736640	0.000464597706
0.000483303972	0.000478289700
0.000480962259	0.000470642808
0.000489524861	0.000478762249
0.000484179930	0.000480771978
0.000486583204	0.000484898909
0.000478550851	0.000482141713
0.000479484724	0.000472328331
0.000485935816	0.000475050543
0.000480218887	0.000465124999
0.000456762332	0.000469712653
0.000470626059	0.000469017696
0.000469189227	0.000465649675
0.000475337490	0.000470008087
0.000476459741	0.000480443452
0.000467678773	0.000482662034
0.000462687199	0.000474358026
0.000451469921	0.000457669343
0.000464215659	0.000453987769
0.000458808144	0.000454263613
0.000461472593	0.000464315498
0.000459504279	0.000455346224
0.000473490604	0.000465510255
0.000451754793	0.000455495982
0.000458494180	0.000456748505
0.000443672113	0.000443334118
0.000447767061	0.000449105110
0.000445519217	0.000446657030
0.000459708465	0.000453167241
0.000469445762	0.000463030840
0.000460856813	0.000460595948
0.000462848298	0.000455191387
0.000471071428	0.000455696135
0.000466905661	0.000451845701
0.000463722653	0.000442851235
0.000471483184	0.000438308085
0.000466691956	0.000451383746
0.000474389229	0.000449230556
0.000468354962	0.000452483711
0.000466235762	0.000450313317
0.000459361226	0.000440781146
0.000452764811	0.000433270258
0.000460045237	0.000429292244
0.000464915853	0.000433960128
0.000476404059	0.000435282491
0.000480703661	0.000426352413
0.000486440359	0.000425622830
0.000477014456	0.000443793469
0.000482060519	0.000453454400
0.000469959752	0.000445194945
0.000469267509	0.000426487562
0.000472261510	0.000435006514
0.000477985454	0.000439733880
0.000486338807	0.000448095222
0.000477009445	0.000461268739
0.000462581082	0.000450860188
0.000452893512	0.000445032337
0.000456011669	0.000451327309
0.000452405792	0.000452104046
0.000466004012	0.000454108147
0.000461527209	0.000453676953
0.000468641419	0.000458091408
0.000472184451	0.000454115877
0.000472874972	0.000454138514
0.000465958260	0.000452742659
0.000450759393	0.000456545119
0.000435206129	0.000456984286
0.000440642407	0.000446322873
0.000440106603	0.000456723540
0.000439352194	0.000464411166
0.000457861635	0.000438571590
0.000445705773	0.000435402802
0.000439193905	0.000439822071
0.000443719627	0.000442066658
0.000430875164	0.000428494685
0.000429676474	0.000440042280
0.000425306069	0.000441799648
0.000426681516	0.000426269072
0.000432668488	0.000440348446
0.000446438385	0.000454495882
0.000437682552	0.000424424101
0.000439422817	0.000427459340
0.000433140315	0.000428007958
0.000422719969	0.000437899241
0.000420400246	0.000439314820
0.000424003464	0.000443002191
0.000427988587	0.000441787237
0.000447679084	0.000451208083
0.000463569210	0.000461004738
0.000477159704	0.000462725766
0.000432611053	0.000427038939
0.000443111260	0.000422015614
0.000443232302	0.000426260646
0.000437380041	0.000429097649
0.000444633491	0.000439239963
0.000453476801	0.000448375315
0.000447933254	0.000453286623
0.000445460995	0.000451998541
0.000439205706	0.000440482306
0.000442533585	0.000440041527
0.000437250087	0.000435017381
0.000441479593	0.000431446028
0.000437919716	0.000429809565
0.000444207113	0.000436898649
0.000435968356	0.000428936116
0.000438132619	0.000429509602
0.000428434924	0.000429438489
0.000431725930	0.000429386029
0.000436632960	0.000437875437
0.000449574198	0.000441394288


==> anc/sea_curr_28x10_beta3.623_B1.dat <==
# NCONFIGS 110
# NJACKS 10
# beta 3.623
# Bflux 1
# label     current(x)      error(x)
SEA_CURRENT	-0.000008178887	0.000051165010
SEA_CURRENT	-0.000019058496	0.000027211051
SEA_CURRENT	-0.000013797878	0.000050143990
SEA_CURRENT	-0.000008164403	0.000031297139
SEA_CURRENT	0.000007860741	0.000039616735
SEA_CURRENT	0.000008336313	0.000051405868
SEA_CURRENT	-0.000045665554	0.000055895012
SEA_CURRENT	-0.000019432270	0.000047584429
SEA_CURRENT	-0.000001144802	0.000038935620
SEA_CURRENT	0.000077577820	0.000067119140
SEA_CURRENT	-0.000020130624	0.000055578402
SEA_CURRENT	-0.000016302062	0.000062274813
SEA_CURRENT	0.000054282577	0.000038097214
SEA_CURRENT	-0.000029140079	0.000049534649
SEA_CURRENT	0.000000000000	0.000000000000
SEA_CURRENT	0.000029140079	0.000049534649
SEA_CURRENT	-0.000054282577	0.000038097214
SEA_CURRENT	0.000016302062	0.000062274813
SEA_CURRENT	0.000020130624	0.000055578402
SEA_CURRENT	-0.000077577820	0.000067119140
SEA_CURRENT	0.000001144802	0.000038935620
SEA_CURRENT	0.000019432270	0.000047584429
SEA_CURRENT	0.000045665554	0.000055895012
SEA_CURRENT	-0.000008336313	0.000051405868
SEA_CURRENT	-0.000007860741	0.000039616735
SEA_CURRENT	0.000008164403	0.000031297139
SEA_CURRENT	0.000013797878	0.000050143990
SEA_CURRENT	0.000019058496	0.000027211051
# label       jack_bin1(x)    jack_bin2(x)    jack_bin3(x)    jack_bin4(x)    jack_bin5(x)    jack_bin6(x)    jack_bin7(x)    jack_bin8(x)    jack_bin9(x)    jack_bin10(x)
JACK_SAMPLE_0	0.000008930083	0.000003177183	0.000010289836	-0.000025998441	-0.000011861673	0.000006186989	-0.000047991715	-0.000012122384	-0.000006070538	-0.000006328211
JACK_SAMPLE_1	-0.000010337183	-0.000009136936	-0.000019332321	-0.000015054608	-0.000017370607	-0.000030636910	-0.000005491794	-0.000034042843	-0.000028154487	-0.000021027267
JACK_SAMPLE_2	-0.000031916747	-0.000014779869	-0.000013242262	0.000012061895	-0.000022374561	-0.000005021862	-0.000044947449	0.000011951700	-0.000017017758	-0.000012691870
JACK_SAMPLE_3	-0.000022683834	-0.000011800618	-0.000012483734	-0.000011649683	0.000007154193	-0.000018605772	-0.000012009780	0.000004173524	0.000009166068	-0.000012904397
JACK_SAMPLE_4	-0.000015144379	0.000019773419	-0.000002342395	0.000028573150	-0.000008716349	0.000007187951	0.000015696127	0.000014462055	0.000000794585	0.000018323241
JACK_SAMPLE_5	0.000019323214	0.000006973562	0.000026802207	0.000025193147	0.000025007745	0.000016826397	-0.000029056599	-0.000009214130	0.000003687641	-0.000002180058
JACK_SAMPLE_6	-0.000024223842	-0.000065731650	-0.000070056183	-0.000039662300	-0.000025815867	-0.000047334307	-0.000047167444	-0.000031440763	-0.000027311746	-0.000077911438
JACK_SAMPLE_7	-0.000024906532	-0.000027527601	0.000021897315	-0.000025673325	-0.000034485741	-0.000029231533	-0.000026977140	-0.000010775005	-0.000028721178	-0.000007921955
JACK_SAMPLE_8	-0.000014280777	-0.000002829789	-0.000003419770	-0.000006250070	0.000004069807	-0.000005430517	0.000006555634	0.000029722967	-0.000021423385	0.000001837884
JACK_SAMPLE_9	0.000047713827	0.000093436414	0.000083087898	0.000057955405	0.000088817071	0.000092507235	0.000124984732	0.000061536244	0.000053920809	0.000071818561
JACK_SAMPLE_10	-0.000022991583	-0.000025110855	-0.000035537653	-0.000025358640	-0.000037700362	-0.000029565023	0.000031594281	-0.000016763353	-0.000024931354	-0.000014941694
JACK_SAMPLE_11	0.000016349566	-0.000004054412	-0.000013946754	-0.000046120781	0.000005728037	-0.000003511891	-0.000048505900	-0.000026185380	-0.000034855701	-0.000007917403
JACK_SAMPLE_12	0.000059195765	0.000063096968	0.000057071434	0.000044137668	0.000031652050	0.000080442387	0.000056020813	0.000046931193	0.000043850154	0.000060427338
JACK_SAMPLE_13	-0.000025007728	-0.000042158239	-0.000020242745	-0.000062004797	-0.000014080420	-0.000049207307	-0.000022878062	-0.000018449888	-0.000032450755	-0.000004920849
JACK_SAMPLE_14	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000
JACK_SAMPLE_15	0.000025007728	0.000042158239	0.000020242745	0.000062004797	0.000014080420	0.000049207307	0.000022878062	0.000018449888	0.000032450755	0.000004920849
JACK_SAMPLE_16	-0.000059195765	-0.000063096968	-0.000057071434	-0.000044137668	-0.000031652050	-0.000080442387	-0.000056020813	-0.000046931193	-0.000043850154	-0.000060427338
JACK_SAMPLE_17	-0.000016349566	0.000004054412	0.000013946754	0.000046120781	-0.000005728037	0.000003511891	0.000048505900	0.000026185380	0.000034855701	0.000007917403
JACK_SAMPLE_18	0.000022991583	0.000025110855	0.000035537653	0.000025358640	0.000037700362	0.000029565023	-0.000031594281	0.000016763353	0.000024931354	0.000014941694
JACK_SAMPLE_19	-0.000047713827	-0.000093436414	-0.000083087898	-0.000057955405	-0.000088817071	-0.000092507235	-0.000124984732	-0.000061536244	-0.000053920809	-0.000071818561
JACK_SAMPLE_20	0.000014280777	0.000002829789	0.000003419770	0.000006250070	-0.000004069807	0.000005430517	-0.000006555634	-0.000029722967	0.000021423385	-0.000001837884
JACK_SAMPLE_21	0.000024906532	0.000027527601	-0.000021897315	0.000025673325	0.000034485741	0.000029231533	0.000026977140	0.000010775005	0.000028721178	0.000007921955
JACK_SAMPLE_22	0.000024223842	0.000065731650	0.000070056183	0.000039662300	0.000025815867	0.000047334307	0.000047167444	0.000031440763	0.000027311746	0.000077911438
JACK_SAMPLE_23	-0.000019323214	-0.000006973562	-0.000026802207	-0.000025193147	-0.000025007745	-0.000016826397	0.000029056599	0.000009214130	-0.000003687641	0.000002180058
JACK_SAMPLE_24	0.000015144379	-0.000019773419	0.000002342395	-0.000028573150	0.000008716349	-0.000007187951	-0.000015696127	-0.000014462055	-0.000000794585	-0.000018323241
JACK_SAMPLE_25	0.000022683834	0.000011800618	0.000012483734	0.000011649683	-0.000007154193	0.000018605772	0.000012009780	-0.000004173524	-0.000009166068	0.000012904397
JACK_SAMPLE_26	0.000031916747	0.000014779869	0.000013242262	-0.000012061895	0.000022374561	0.000005021862	0.000044947449	-0.000011951700	0.000017017758	0.000012691870
JACK_SAMPLE_27	0.000010337183	0.000009136936	0.000019332321	0.000015054608	0.000017370607	0.000030636910	0.000005491794	0.000034042843	0.000028154487	0.000021027267


==> anc/sea_curr_28x10_beta3.623_B10.dat <==
# NCONFIGS 320
# NJACKS 10
# beta 3.623
# Bflux 10
# label     current(x)      error(x)
SEA_CURRENT	0.000023969067	0.000035533518
SEA_CURRENT	0.000014315025	0.000023642456
SEA_CURRENT	-0.000055655871	0.000040472647
SEA_CURRENT	-0.000004831725	0.000030879195
SEA_CURRENT	0.000005379133	0.000034661897
SEA_CURRENT	-0.000040448577	0.000028150937
SEA_CURRENT	-0.000050430815	0.000024036886
SEA_CURRENT	0.000022351865	0.000027487516
SEA_CURRENT	-0.000042970088	0.000032810427
SEA_CURRENT	0.000013614421	0.000024681423
SEA_CURRENT	-0.000018413436	0.000029486327
SEA_CURRENT	0.000009104307	0.000026940430
SEA_CURRENT	-0.000040857584	0.000037580742
SEA_CURRENT	0.000039938584	0.000026416341
SEA_CURRENT	0.000000000000	0.000000000000
SEA_CURRENT	-0.000039938584	0.000026416341
SEA_CURRENT	0.000040857584	0.000037580742
SEA_CURRENT	-0.000009104307	0.000026940430
SEA_CURRENT	0.000018413436	0.000029486327
SEA_CURRENT	-0.000013614421	0.000024681423
SEA_CURRENT	0.000042970088	0.000032810427
SEA_CURRENT	-0.000022351865	0.000027487516
SEA_CURRENT	0.000050430815	0.000024036886
SEA_CURRENT	0.000040448577	0.000028150937
SEA_CURRENT	-0.000005379133	0.000034661897
SEA_CURRENT	0.000004831725	0.000030879195
SEA_CURRENT	0.000055655871	0.000040472647
SEA_CURRENT	-0.000014315025	0.000023642456
# label       jack_bin1(x)    jack_bin2(x)    jack_bin3(x)    jack_bin4(x)    jack_bin5(x)    jack_bin6(x)    jack_bin7(x)    jack_bin8(x)    jack_bin9(x)    jack_bin10(x)
JACK_SAMPLE_0	0.000039932664	0.000015189442	0.000026218519	0.000019960804	0.000012444436	0.000040058341	0.000031167121	0.000035871010	0.000004862351	0.000013985978
JACK_SAMPLE_1	0.000011150505	0.000013653351	0.000015549334	0.000022703132	0.000011786480	0.000024237401	0.000020229734	0.000008444443	-0.000004067922	0.000019463792
JACK_SAMPLE_2	-0.000055407816	-0.000082108379	-0.000062551518	-0.000047750397	-0.000041706120	-0.000053248806	-0.000037541990	-0.000056788547	-0.000044773414	-0.000074681718
JACK_SAMPLE_3	0.000006627686	0.000004756390	-0.000006747006	-0.000008963323	-0.000016401150	-0.000026407032	-0.000001476464	-0.000008982552	0.000002601500	0.000006674705
JACK_SAMPLE_4	0.000007989325	-0.000014414475	0.000015065600	0.000027137262	-0.000005189769	0.000006786562	-0.000002404163	-0.000003142064	0.000016433625	0.000005529425
JACK_SAMPLE_5	-0.000038540600	-0.000020785299	-0.000032485987	-0.000053153496	-0.000050747741	-0.000051531362	-0.000036884823	-0.000043488373	-0.000036635835	-0.000040232252
JACK_SAMPLE_6	-0.000046548563	-0.000047489997	-0.000057901786	-0.000035310264	-0.000041879840	-0.000059783075	-0.000054425246	-0.000055982191	-0.000044814576	-0.000060172615
JACK_SAMPLE_7	0.000034968367	0.000019329774	0.000024928587	0.000024497009	0.000020520004	0.000001354171	0.000017409459	0.000035003123	0.000026684765	0.000018823392
JACK_SAMPLE_8	-0.000036320796	-0.000017769000	-0.000053441808	-0.000039960788	-0.000044473320	-0.000044043198	-0.000049688596	-0.000038240560	-0.000044796525	-0.000060966288
JACK_SAMPLE_9	0.000018911705	0.000018847783	0.000006775822	0.000017097769	0.000005106867	-0.000005199385	0.000017046467	0.000014981723	0.000019744434	0.000022831023
JACK_SAMPLE_10	-0.000012994456	-0.000030257043	-0.000024291414	-0.000037669847	-0.000011383928	-0.000016799662	-0.000003852354	-0.000013739070	-0.000009559499	-0.000023587085
JACK_SAMPLE_11	0.000016093802	0.000004924126	0.000011934196	-0.000004742157	0.000019989304	-0.000009339997	0.000009823905	0.000015668796	0.000012318924	0.000014372165
JACK_SAMPLE_12	-0.000023536173	-0.000026738361	-0.000034030550	-0.000044058359	-0.000061489335	-0.000050752501	-0.000044839022	-0.000046453833	-0.000052994265	-0.000023683440
JACK_SAMPLE_13	0.000047612629	0.000034665197	0.000029364344	0.000045740727	0.000048004100	0.000052967380	0.000028508932	0.000047520194	0.000030306876	0.000034695462
JACK_SAMPLE_14	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000
JACK_SAMPLE_15	-0.000047612629	-0.000034665197	-0.000029364344	-0.000045740727	-0.000048004100	-0.000052967380	-0.000028508932	-0.000047520194	-0.000030306876	-0.000034695462
JACK_SAMPLE_16	0.000023536173	0.000026738361	0.000034030550	0.000044058359	0.000061489335	0.000050752501	0.000044839022	0.000046453833	0.000052994265	0.000023683440
JACK_SAMPLE_17	-0.000016093802	-0.000004924126	-0.000011934196	0.000004742157	-0.000019989304	0.000009339997	-0.000009823905	-0.000015668796	-0.000012318924	-0.000014372165
JACK_SAMPLE_18	0.000012994456	0.000030257043	0.000024291414	0.000037669847	0.000011383928	0.000016799662	0.000003852354	0.000013739070	0.000009559499	0.000023587085
JACK_SAMPLE_19	-0.000018911705	-0.000018847783	-0.000006775822	-0.000017097769	-0.000005106867	0.000005199385	-0.000017046467	-0.000014981723	-0.000019744434	-0.000022831023
JACK_SAMPLE_20	0.000036320796	0.000017769000	0.000053441808	0.000039960788	0.000044473320	0.000044043198	0.000049688596	0.000038240560	0.000044796525	0.000060966288
JACK_SAMPLE_21	-0.000034968367	-0.000019329774	-0.000024928587	-0.000024497009	-0.000020520004	-0.000001354171	-0.000017409459	-0.000035003123	-0.000026684765	-0.000018823392
JACK_SAMPLE_22	0.000046548563	0.000047489997	0.000057901786	0.000035310264	0.000041879840	0.000059783075	0.000054425246	0.000055982191	0.000044814576	0.000060172615
JACK_SAMPLE_23	0.000038540600	0.000020785299	0.000032485987	0.000053153496	0.000050747741	0.000051531362	0.000036884823	0.000043488373	0.000036635835	0.000040232252
JACK_SAMPLE_24	-0.000007989325	0.000014414475	-0.000015065600	-0.000027137262	0.000005189769	-0.000006786562	0.000002404163	0.000003142064	-0.000016433625	-0.000005529425
JACK_SAMPLE_25	-0.000006627686	-0.000004756390	0.000006747006	0.000008963323	0.000016401150	0.000026407032	0.000001476464	0.000008982552	-0.000002601500	-0.000006674705
JACK_SAMPLE_26	0.000055407816	0.000082108379	0.000062551518	0.000047750397	0.000041706120	0.000053248806	0.000037541990	0.000056788547	0.000044773414	0.000074681718
JACK_SAMPLE_27	-0.000011150505	-0.000013653351	-0.000015549334	-0.000022703132	-0.000011786480	-0.000024237401	-0.000020229734	-0.000008444443	0.000004067922	-0.000019463792


==> anc/sea_curr_28x10_beta3.623_B12.dat <==
# NCONFIGS 310
# NJACKS 10
# beta 3.623
# Bflux 12
# label     current(x)      error(x)
SEA_CURRENT	0.000007039730	0.000024831883
SEA_CURRENT	0.000025330645	0.000023533539
SEA_CURRENT	0.000001036654	0.000023980374
SEA_CURRENT	-0.000020833910	0.000027279938
SEA_CURRENT	-0.000013166346	0.000034907073
SEA_CURRENT	0.000048426968	0.000027348874
SEA_CURRENT	-0.000059223673	0.000023250958
SEA_CURRENT	0.000000321148	0.000020804355
SEA_CURRENT	0.000090497798	0.000036984586
SEA_CURRENT	-0.000013020730	0.000031466530
SEA_CURRENT	-0.000015855473	0.000030067890
SEA_CURRENT	-0.000004925297	0.000035934487
SEA_CURRENT	-0.000018945846	0.000043320563
SEA_CURRENT	0.000008342577	0.000035412410
SEA_CURRENT	0.000000000000	0.000000000000
SEA_CURRENT	-0.000008342577	0.000035412410
SEA_CURRENT	0.000018945846	0.000043320563
SEA_CURRENT	0.000004925297	0.000035934487
SEA_CURRENT	0.000015855473	0.000030067890
SEA_CURRENT	0.000013020730	0.000031466530
SEA_CURRENT	-0.000090497798	0.000036984586
SEA_CURRENT	-0.000000321148	0.000020804355
SEA_CURRENT	0.000059223673	0.000023250958
SEA_CURRENT	-0.000048426968	0.000027348874
SEA_CURRENT	0.000013166346	0.000034907073
SEA_CURRENT	0.000020833910	0.000027279938
SEA_CURRENT	-0.000001036654	0.000023980374
SEA_CURRENT	-0.000025330645	0.000023533539
# label       jack_bin1(x)    jack_bin2(x)    jack_bin3(x)    jack_bin4(x)    jack_bin5(x)    jack_bin6(x)    jack_bin7(x)    jack_bin8(x)    jack_bin9(x)    jack_bin10(x)
JACK_SAMPLE_0	0.000014763327	0.000014788412	0.000011075275	0.000014105302	0.000013450234	0.000002150368	-0.000009208415	-0.000000979806	-0.000001894882	0.000012147489
JACK_SAMPLE_1	0.000023464469	0.000024566524	0.000030877479	0.000029466891	0.000032009144	0.000041754427	0.000020504808	0.000017928421	0.000014096890	0.000018637393
JACK_SAMPLE_2	0.000005021059	-0.000005389475	0.000008508389	-0.000008383008	-0.000002734803	0.000018097727	-0.000002145109	0.000005795296	-0.000008906645	0.000000503107
JACK_SAMPLE_3	-0.000013555783	-0.000013213385	-0.000011225546	-0.000029866341	-0.000016854089	-0.000019093137	-0.000034596934	-0.000009878608	-0.000025306601	-0.000034748675
JACK_SAMPLE_4	-0.000002536819	-0.000009275553	-0.000022350020	-0.000003067023	-0.000020779220	-0.000006345825	-0.000000970863	-0.000033462146	-0.000029721437	-0.000003154552
JACK_SAMPLE_5	0.000050413177	0.000039693984	0.000041437421	0.000055623178	0.000044378091	0.000045047997	0.000066402774	0.000053353217	0.000033117850	0.000054801995
JACK_SAMPLE_6	-0.000061548090	-0.000065398426	-0.000062711904	-0.000062628559	-0.000051097255	-0.000050240744	-0.000052249847	-0.000047689319	-0.000068864210	-0.000069808371
JACK_SAMPLE_7	0.000011844192	-0.000007323422	-0.000007595433	0.000003974347	-0.000008621781	0.000011228160	0.000001130101	-0.000002485445	-0.000001218405	0.000002279170
JACK_SAMPLE_8	0.000106084389	0.000094680365	0.000086057433	0.000097315025	0.000087438666	0.000077968374	0.000091426239	0.000080984270	0.000113115398	0.000069907823
JACK_SAMPLE_9	-0.000006161757	-0.000028111351	-0.000027023712	-0.000016861486	-0.000004153477	0.000004884169	-0.000008813134	-0.000023896405	-0.000004488677	-0.000015581466
JACK_SAMPLE_10	-0.000018090883	-0.000027409248	-0.000023934475	0.000004486629	-0.000020328241	-0.000013109829	-0.000013171305	-0.000017744055	-0.000027772712	-0.000001480611
JACK_SAMPLE_11	0.000012452098	-0.000011639612	-0.000004120195	0.000009366753	-0.000012399440	-0.000017089090	-0.000024842842	0.000010031337	-0.000010886153	-0.000000125823
JACK_SAMPLE_12	-0.000023476044	-0.000020094081	-0.000046322523	-0.000015812563	-0.000036768346	-0.000014700825	-0.000004839679	-0.000014941109	-0.000020932927	0.000008429636
JACK_SAMPLE_13	0.000002807557	0.000018088724	0.000021962695	0.000012366497	0.000028870727	0.000008329574	-0.000008130859	0.000009647811	-0.000004366038	-0.000006150914
JACK_SAMPLE_14	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000
JACK_SAMPLE_15	-0.000002807557	-0.000018088724	-0.000021962695	-0.000012366497	-0.000028870727	-0.000008329574	0.000008130859	-0.000009647811	0.000004366038	0.000006150914
JACK_SAMPLE_16	0.000023476044	0.000020094081	0.000046322523	0.000015812563	0.000036768346	0.000014700825	0.000004839679	0.000014941109	0.000020932927	-0.000008429636
JACK_SAMPLE_17	-0.000012452098	0.000011639612	0.000004120195	-0.000009366753	0.000012399440	0.000017089090	0.000024842842	-0.000010031337	0.000010886153	0.000000125823
JACK_SAMPLE_18	0.000018090883	0.000027409248	0.000023934475	-0.000004486629	0.000020328241	0.000013109829	0.000013171305	0.000017744055	0.000027772712	0.000001480611
JACK_SAMPLE_19	0.000006161757	0.000028111351	0.000027023712	0.000016861486	0.000004153477	-0.000004884169	0.000008813134	0.000023896405	0.000004488677	0.000015581466
JACK_SAMPLE_20	-0.000106084389	-0.000094680365	-0.000086057433	-0.000097315025	-0.000087438666	-0.000077968374	-0.000091426239	-0.000080984270	-0.000113115398	-0.000069907823
JACK_SAMPLE_21	-0.000011844192	0.000007323422	0.000007595433	-0.000003974347	0.000008621781	-0.000011228160	-0.000001130101	0.000002485445	0.000001218405	-0.000002279170
JACK_SAMPLE_22	0.000061548090	0.000065398426	0.000062711904	0.000062628559	0.000051097255	0.000050240744	0.000052249847	0.000047689319	0.000068864210	0.000069808371
JACK_SAMPLE_23	-0.000050413177	-0.000039693984	-0.000041437421	-0.000055623178	-0.000044378091	-0.000045047997	-0.000066402774	-0.000053353217	-0.000033117850	-0.000054801995
JACK_SAMPLE_24	0.000002536819	0.000009275553	0.000022350020	0.000003067023	0.000020779220	0.000006345825	0.000000970863	0.000033462146	0.000029721437	0.000003154552
JACK_SAMPLE_25	0.000013555783	0.000013213385	0.000011225546	0.000029866341	0.000016854089	0.000019093137	0.000034596934	0.000009878608	0.000025306601	0.000034748675
JACK_SAMPLE_26	-0.000005021059	0.000005389475	-0.000008508389	0.000008383008	0.000002734803	-0.000018097727	0.000002145109	-0.000005795296	0.000008906645	-0.000000503107
JACK_SAMPLE_27	-0.000023464469	-0.000024566524	-0.000030877479	-0.000029466891	-0.000032009144	-0.000041754427	-0.000020504808	-0.000017928421	-0.000014096890	-0.000018637393


==> anc/sea_curr_28x10_beta3.623_B2.dat <==
# NCONFIGS 310
# NJACKS 10
# beta 3.623
# Bflux 2
# label     current(x)      error(x)
SEA_CURRENT	0.000014023797	0.000037012749
SEA_CURRENT	-0.000042714704	0.000026275532
SEA_CURRENT	-0.000027029673	0.000023385678
SEA_CURRENT	-0.000002382381	0.000030199828
SEA_CURRENT	0.000050426268	0.000029296620
SEA_CURRENT	-0.000000920155	0.000029920086
SEA_CURRENT	-0.000026901199	0.000025852668
SEA_CURRENT	0.000005902221	0.000024245777
SEA_CURRENT	-0.000037699481	0.000031268996
SEA_CURRENT	-0.000035445391	0.000035363497
SEA_CURRENT	-0.000034606867	0.000024031656
SEA_CURRENT	0.000020384167	0.000030381850
SEA_CURRENT	-0.000067871498	0.000034120695
SEA_CURRENT	0.000005585521	0.000032470119
SEA_CURRENT	0.000000000000	0.000000000000
SEA_CURRENT	-0.000005585521	0.000032470119
SEA_CURRENT	0.000067871498	0.000034120695
SEA_CURRENT	-0.000020384167	0.000030381850
SEA_CURRENT	0.000034606867	0.000024031656
SEA_CURRENT	0.000035445391	0.000035363497
SEA_CURRENT	0.000037699481	0.000031268996
SEA_CURRENT	-0.000005902221	0.000024245777
SEA_CURRENT	0.000026901199	0.000025852668
SEA_CURRENT	0.000000920155	0.000029920086
SEA_CURRENT	-0.000050426268	0.000029296620
SEA_CURRENT	0.000002382381	0.000030199828
SEA_CURRENT	0.000027029673	0.000023385678
# label       jack_bin1(x)    jack_bin2(x)    jack_bin3(x)    jack_bin4(x)    jack_bin5(x)    jack_bin6(x)    jack_bin7(x)    jack_bin8(x)    jack_bin9(x)    jack_bin10(x)
SEA_CURRENT	0.000042714704	0.000026275532
JACK_SAMPLE_0	0.000017436802	0.000014351342	0.000015351530	0.000018847697	-0.000009444175	-0.000005376987	0.000036707771	0.000016097304	0.000016460652	0.000019806037
JACK_SAMPLE_1	-0.000049464417	-0.000043473997	-0.000051278568	-0.000045345729	-0.000020406500	-0.000036931450	-0.000046748262	-0.000044123247	-0.000038222959	-0.000051151916
JACK_SAMPLE_2	-0.000034006551	-0.000023749826	-0.000041675444	-0.000013963632	-0.000032543650	-0.000031575051	-0.000017972026	-0.000028200479	-0.000022680855	-0.000023929215
JACK_SAMPLE_3	-0.000011415995	-0.000008784901	-0.000004024639	0.000000258044	-0.000007479445	0.000001602883	0.000011879513	0.000003618828	-0.000021895865	0.000012417766
JACK_SAMPLE_4	0.000049731506	0.000042397147	0.000038474259	0.000042413722	0.000053666199	0.000057338954	0.000066085469	0.000036826775	0.000064025597	0.000053303051
JACK_SAMPLE_5	0.000015308291	0.000007349831	-0.000020141548	-0.000008962470	-0.000006533277	0.000012522506	-0.000002477329	-0.000003277114	-0.000003486441	0.000000496003
JACK_SAMPLE_6	-0.000035240487	-0.000039776687	-0.000019915992	-0.000041838330	-0.000024507912	-0.000027743399	-0.000020009483	-0.000018104078	-0.000016879266	-0.000024996358
JACK_SAMPLE_7	0.000013528282	-0.000004230805	0.000007804874	0.000013150522	-0.000010755972	0.000008175130	-0.000001230587	0.000015235631	0.000008973942	0.000008371191
JACK_SAMPLE_8	-0.000048620805	-0.000043731228	-0.000031167594	-0.000043488157	-0.000018913247	-0.000041443631	-0.000024659684	-0.000038685597	-0.000031798803	-0.000054486065
JACK_SAMPLE_9	-0.000027832857	-0.000029001491	-0.000030055169	-0.000024633923	-0.000057759571	-0.000044219711	-0.000023739164	-0.000031308187	-0.000055247317	-0.000030656522
JACK_SAMPLE_10	-0.000035744662	-0.000042980374	-0.000032477446	-0.000049712715	-0.000031356905	-0.000025811667	-0.000036486831	-0.000041748963	-0.000023192185	-0.000026556921
JACK_SAMPLE_11	0.000035678621	0.000000510009	0.000018031138	0.000013205564	0.000026751183	0.000022916507	0.000022450829	0.000025501380	0.000030806424	0.000007990013
JACK_SAMPLE_12	-0.000056956424	-0.000086202794	-0.000076648631	-0.000059902475	-0.000052374675	-0.000059348575	-0.000072193957	-0.000086358759	-0.000064306270	-0.000064422420
JACK_SAMPLE_13	-0.000011275682	0.000007743582	0.000015212464	0.000000317206	0.000019218405	-0.000006423319	0.000020634740	0.000003408593	-0.000006292400	0.000013311623
JACK_SAMPLE_14	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000
JACK_SAMPLE_15	0.000011275682	-0.000007743582	-0.000015212464	-0.000000317206	-0.000019218405	0.000006423319	-0.000020634740	-0.000003408593	0.000006292400	-0.000013311623
JACK_SAMPLE_16	0.000056956424	0.000086202794	0.000076648631	0.000059902475	0.000052374675	0.000059348575	0.000072193957	0.000086358759	0.000064306270	0.000064422420
JACK_SAMPLE_17	-0.000035678621	-0.000000510009	-0.000018031138	-0.000013205564	-0.000026751183	-0.000022916507	-0.000022450829	-0.000025501380	-0.000030806424	-0.000007990013
JACK_SAMPLE_18	0.000035744662	0.000042980374	0.000032477446	0.000049712715	0.000031356905	0.000025811667	0.000036486831	0.000041748963	0.000023192185	0.000026556921
JACK_SAMPLE_19	0.000027832857	0.000029001491	0.000030055169	0.000024633923	0.000057759571	0.000044219711	0.000023739164	0.000031308187	0.000055247317	0.000030656522
JACK_SAMPLE_20	0.000048620805	0.000043731228	0.000031167594	0.000043488157	0.000018913247	0.000041443631	0.000024659684	0.000038685597	0.000031798803	0.000054486065
JACK_SAMPLE_21	-0.000013528282	0.000004230805	-0.000007804874	-0.000013150522	0.000010755972	-0.000008175130	0.000001230587	-0.000015235631	-0.000008973942	-0.000008371191
JACK_SAMPLE_22	0.000035240487	0.000039776687	0.000019915992	0.000041838330	0.000024507912	0.000027743399	0.000020009483	0.000018104078	0.000016879266	0.000024996358
JACK_SAMPLE_23	-0.000015308291	-0.000007349831	0.000020141548	0.000008962470	0.000006533277	-0.000012522506	0.000002477329	0.000003277114	0.000003486441	-0.000000496003
JACK_SAMPLE_24	-0.000049731506	-0.000042397147	-0.000038474259	-0.000042413722	-0.000053666199	-0.000057338954	-0.000066085469	-0.000036826775	-0.000064025597	-0.000053303051
JACK_SAMPLE_25	0.000011415995	0.000008784901	0.000004024639	-0.000000258044	0.000007479445	-0.000001602883	-0.000011879513	-0.000003618828	0.000021895865	-0.000012417766
JACK_SAMPLE_26	0.000034006551	0.000023749826	0.000041675444	0.000013963632	0.000032543650	0.000031575051	0.000017972026	0.000028200479	0.000022680855	0.000023929215
JACK_SAMPLE_27	0.000049464417	0.000043473997	0.000051278568	0.000045345729	0.000020406500	0.000036931450	0.000046748262	0.000044123247	0.000038222959	0.000051151916


==> anc/sea_curr_28x10_beta3.623_B3.dat <==
# NCONFIGS 320
# NJACKS 10
# beta 3.623
# Bflux 3
# label     current(x)      error(x)
SEA_CURRENT	-0.000008547755	0.000031704525
SEA_CURRENT	-0.000008748108	0.000032215421
SEA_CURRENT	0.000002756969	0.000032823343
SEA_CURRENT	-0.000033841522	0.000029598896
SEA_CURRENT	0.000029250195	0.000028749048
SEA_CURRENT	-0.000010568937	0.000027885374
SEA_CURRENT	-0.000020611380	0.000031499277
SEA_CURRENT	0.000000621480	0.000030577681
SEA_CURRENT	0.000003102616	0.000028851497
SEA_CURRENT	-0.000029807252	0.000029244058
SEA_CURRENT	0.000012537560	0.000025635285
SEA_CURRENT	0.000036676605	0.000030545796
SEA_CURRENT	-0.000025614030	0.000031043661
SEA_CURRENT	-0.000005142148	0.000036517459
SEA_CURRENT	0.000000000000	0.000000000000
SEA_CURRENT	0.000005142148	0.000036517459
SEA_CURRENT	0.000025614030	0.000031043661
SEA_CURRENT	-0.000036676605	0.000030545796
SEA_CURRENT	-0.000012537560	0.000025635285
SEA_CURRENT	0.000029807252	0.000029244058
SEA_CURRENT	-0.000003102616	0.000028851497
SEA_CURRENT	-0.000000621480	0.000030577681
SEA_CURRENT	0.000020611380	0.000031499277
SEA_CURRENT	0.000010568937	0.000027885374
SEA_CURRENT	-0.000029250195	0.000028749048
SEA_CURRENT	0.000033841522	0.000029598896
SEA_CURRENT	-0.000002756969	0.000032823343
SEA_CURRENT	0.000008748108	0.000032215421
# label       jack_bin1(x)    jack_bin2(x)    jack_bin3(x)    jack_bin4(x)    jack_bin5(x)    jack_bin6(x)    jack_bin7(x)    jack_bin8(x)    jack_bin9(x)    jack_bin10(x)
JACK_SAMPLE_0	-0.000005970712	0.000003759658	-0.000027147128	0.000006562024	-0.000011593525	-0.000007766132	-0.000023556421	0.000000912356	-0.000015508464	-0.000005169201
JACK_SAMPLE_1	-0.000010304634	-0.000000373840	-0.000006602410	-0.000007597399	-0.000014558507	-0.000027302492	0.000000656989	0.000012854074	-0.000017881495	-0.000016371370
JACK_SAMPLE_2	0.000022576908	0.000016652004	0.000001575479	-0.000010083962	-0.000006199232	-0.000008862536	0.000012662861	-0.000008525408	0.000002966401	0.000004807182
JACK_SAMPLE_3	-0.000034640704	-0.000038353144	-0.000039661254	-0.000021598108	-0.000017314303	-0.000036505178	-0.000049092465	-0.000036555569	-0.000021301716	-0.000043392781
JACK_SAMPLE_4	0.000021580802	0.000046607415	0.000022332676	0.000027285957	0.000028576117	0.000012870026	0.000039693698	0.000022368906	0.000036259865	0.000034926484
JACK_SAMPLE_5	0.000003118494	-0.000004945625	0.000003200827	-0.000011074613	-0.000008232983	-0.000025720550	-0.000024034683	-0.000016677047	-0.000011522800	-0.000009800388
JACK_SAMPLE_6	-0.000004195364	-0.000030486906	-0.000028170942	-0.000039331399	-0.000013862961	-0.000012921159	-0.000012054725	-0.000029625566	-0.000022837389	-0.000012627392
JACK_SAMPLE_7	0.000000987320	0.000000849516	-0.000006691552	-0.000016774915	0.000017707481	-0.000007341031	-0.000006978922	0.000002773845	0.000005552330	0.000016130733
JACK_SAMPLE_8	0.000006634467	0.000003703624	0.000011354393	-0.000009995382	0.000007604395	0.000008054284	0.000017336979	0.000008310745	-0.000011604540	-0.000010372807
JACK_SAMPLE_9	-0.000032879809	-0.000020697601	-0.000016173788	-0.000032520449	-0.000051903290	-0.000035648803	-0.000021897650	-0.000021677011	-0.000032952926	-0.000031721198
JACK_SAMPLE_10	0.000009705590	0.000012361179	0.000018017410	0.000004701887	0.000022000700	0.000009015022	0.000008262950	0.000032083295	0.000003416079	0.000005811489
JACK_SAMPLE_11	0.000030436689	0.000031224310	0.000040504551	0.000054089197	0.000045201815	0.000035180885	0.000037148680	0.000035869144	0.000013680877	0.000043429902
JACK_SAMPLE_12	-0.000028343552	-0.000029200783	-0.000049398687	-0.000016343819	-0.000010750451	-0.000021276873	-0.000015834805	-0.000023892170	-0.000028123515	-0.000032975648
JACK_SAMPLE_13	-0.000002813565	-0.000007251746	-0.000012968463	-0.000007119133	-0.000016806628	-0.000017828034	0.000022997386	0.000001090774	0.000006447680	-0.000017169751
JACK_SAMPLE_14	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000
JACK_SAMPLE_15	0.000002813565	0.000007251746	0.000012968463	0.000007119133	0.000016806628	0.000017828034	-0.000022997386	-0.000001090774	-0.000006447680	0.000017169751
JACK_SAMPLE_16	0.000028343552	0.000029200783	0.000049398687	0.000016343819	0.000010750451	0.000021276873	0.000015834805	0.000023892170	0.000028123515	0.000032975648
JACK_SAMPLE_17	-0.000030436689	-0.000031224310	-0.000040504551	-0.000054089197	-0.000045201815	-0.000035180885	-0.000037148680	-0.000035869144	-0.000013680877	-0.000043429902
JACK_SAMPLE_18	-0.000009705590	-0.000012361179	-0.000018017410	-0.000004701887	-0.000022000700	-0.000009015022	-0.000008262950	-0.000032083295	-0.000003416079	-0.000005811489
JACK_SAMPLE_19	0.000032879809	0.000020697601	0.000016173788	0.000032520449	0.000051903290	0.000035648803	0.000021897650	0.000021677011	0.000032952926	0.000031721198
JACK_SAMPLE_20	-0.000006634467	-0.000003703624	-0.000011354393	0.000009995382	-0.000007604395	-0.000008054284	-0.000017336979	-0.000008310745	0.000011604540	0.000010372807
JACK_SAMPLE_21	-0.000000987320	-0.000000849516	0.000006691552	0.000016774915	-0.000017707481	0.000007341031	0.000006978922	-0.000002773845	-0.000005552330	-0.000016130733
JACK_SAMPLE_22	0.000004195364	0.000030486906	0.000028170942	0.000039331399	0.000013862961	0.000012921159	0.000012054725	0.000029625566	0.000022837389	0.000012627392
JACK_SAMPLE_23	-0.000003118494	0.000004945625	-0.000003200827	0.000011074613	0.000008232983	0.000025720550	0.000024034683	0.000016677047	0.000011522800	0.000009800388
JACK_SAMPLE_24	-0.000021580802	-0.000046607415	-0.000022332676	-0.000027285957	-0.000028576117	-0.000012870026	-0.000039693698	-0.000022368906	-0.000036259865	-0.000034926484
JACK_SAMPLE_25	0.000034640704	0.000038353144	0.000039661254	0.000021598108	0.000017314303	0.000036505178	0.000049092465	0.000036555569	0.000021301716	0.000043392781
JACK_SAMPLE_26	-0.000022576908	-0.000016652004	-0.000001575479	0.000010083962	0.000006199232	0.000008862536	-0.000012662861	0.000008525408	-0.000002966401	-0.000004807182
JACK_SAMPLE_27	0.000010304634	0.000000373840	0.000006602410	0.000007597399	0.000014558507	0.000027302492	-0.000000656989	-0.000012854074	0.000017881495	0.000016371370


==> anc/sea_curr_28x10_beta3.623_B4.dat <==
# NCONFIGS 320
# NJACKS 10
# beta 3.623
# Bflux 4
# label     current(x)      error(x)
SEA_CURRENT	-0.000010147669	0.000037264488
SEA_CURRENT	0.000045888310	0.000021223679
SEA_CURRENT	0.000039403872	0.000017492448
SEA_CURRENT	0.000023932447	0.000037423853
SEA_CURRENT	-0.000058981420	0.000028073703
SEA_CURRENT	0.000026620528	0.000011717786
SEA_CURRENT	-0.000011043621	0.000024444796
SEA_CURRENT	-0.000004523999	0.000021218263
SEA_CURRENT	0.000002229936	0.000024809070
SEA_CURRENT	-0.000001905123	0.000034178375
SEA_CURRENT	-0.000019532607	0.000018181355
SEA_CURRENT	0.000012466767	0.000021123935
SEA_CURRENT	0.000001501994	0.000028236523
SEA_CURRENT	-0.000011761345	0.000020511467
SEA_CURRENT	0.000000000000	0.000000000000
SEA_CURRENT	0.000011761345	0.000020511467
SEA_CURRENT	-0.000001501994	0.000028236523
SEA_CURRENT	-0.000012466767	0.000021123935
SEA_CURRENT	0.000019532607	0.000018181355
SEA_CURRENT	0.000001905123	0.000034178375
SEA_CURRENT	-0.000002229936	0.000024809070
SEA_CURRENT	0.000004523999	0.000021218263
SEA_CURRENT	0.000011043621	0.000024444796
SEA_CURRENT	-0.000026620528	0.000011717786
SEA_CURRENT	0.000058981420	0.000028073703
SEA_CURRENT	-0.000023932447	0.000037423853
SEA_CURRENT	-0.000039403872	0.000017492448
SEA_CURRENT	-0.000045888310	0.000021223679
# label       jack_bin1(x)    jack_bin2(x)    jack_bin3(x)    jack_bin4(x)    jack_bin5(x)    jack_bin6(x)    jack_bin7(x)    jack_bin8(x)    jack_bin9(x)    jack_bin10(x)
JACK_SAMPLE_0	-0.000030354406	0.000002218047	0.000004736042	0.000003886922	-0.000022571629	-0.000012457063	-0.000025442958	-0.000013716717	-0.000010151074	0.000002376143
JACK_SAMPLE_1	0.000047253471	0.000038811332	0.000057002362	0.000054880676	0.000043261593	0.000044821966	0.000040095576	0.000041439270	0.000055215354	0.000036101498
JACK_SAMPLE_2	0.000049789944	0.000036123800	0.000031269462	0.000033358350	0.000034962181	0.000045344388	0.000047243406	0.000038100222	0.000038931188	0.000038915779
JACK_SAMPLE_3	0.000024173920	0.000039151683	0.000019873022	0.000028782351	-0.000001358646	0.000041036385	0.000030900312	0.000008937763	0.000030194779	0.000017632898
JACK_SAMPLE_4	-0.000050471411	-0.000047487964	-0.000070306278	-0.000059503574	-0.000050556272	-0.000069942993	-0.000064892062	-0.000048701440	-0.000072948609	-0.000055003601
JACK_SAMPLE_5	0.000027756123	0.000030452506	0.000020921809	0.000028075452	0.000033805028	0.000025170763	0.000021242667	0.000023011733	0.000029137109	0.000026632085
JACK_SAMPLE_6	-0.000002240590	-0.000023173752	-0.000016736327	-0.000017290712	0.000005930284	-0.000007651425	-0.000012563992	-0.000018644484	-0.000009235431	-0.000008829777
JACK_SAMPLE_7	-0.000003105293	0.000009559995	-0.000011084243	-0.000005599189	-0.000006672123	-0.000008474455	-0.000012999444	0.000005419342	-0.000011597224	-0.000000687357
JACK_SAMPLE_8	0.000006823404	0.000006509124	0.000017143491	0.000010208212	0.000001334002	0.000007261352	-0.000005632165	-0.000008723358	-0.000007821125	-0.000004803581
JACK_SAMPLE_9	0.000005137710	-0.000005309098	-0.000001862272	-0.000013713513	0.000000584727	-0.000023821559	-0.000010587770	0.000015066964	0.000013286084	0.000002167495
JACK_SAMPLE_10	-0.000017033122	-0.000012648190	-0.000020555013	-0.000016508415	-0.000023622030	-0.000011196037	-0.000016212205	-0.000022379349	-0.000033433790	-0.000021737922
JACK_SAMPLE_11	0.000013173895	0.000021671567	0.000017079392	0.000024391739	0.000010170021	-0.000001194838	0.000011959290	0.000012289395	0.000009408260	0.000005718944
JACK_SAMPLE_12	0.000005471660	-0.000016234777	0.000012709457	-0.000005944699	0.000001855243	0.000010307297	-0.000006110582	0.000015441140	-0.000005081922	0.000002607121
JACK_SAMPLE_13	-0.000022205718	-0.000025213313	-0.000003254677	-0.000009159226	-0.000011873948	-0.000011834076	-0.000009631903	-0.000008748116	-0.000013042584	-0.000002649893
JACK_SAMPLE_14	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000
JACK_SAMPLE_15	0.000022205718	0.000025213313	0.000003254677	0.000009159226	0.000011873948	0.000011834076	0.000009631903	0.000008748116	0.000013042584	0.000002649893
JACK_SAMPLE_16	-0.000005471660	0.000016234777	-0.000012709457	0.000005944699	-0.000001855243	-0.000010307297	0.000006110582	-0.000015441140	0.000005081922	-0.000002607121
JACK_SAMPLE_17	-0.000013173895	-0.000021671567	-0.000017079392	-0.000024391739	-0.000010170021	0.000001194838	-0.000011959290	-0.000012289395	-0.000009408260	-0.000005718944
JACK_SAMPLE_18	0.000017033122	0.000012648190	0.000020555013	0.000016508415	0.000023622030	0.000011196037	0.000016212205	0.000022379349	0.000033433790	0.000021737922
JACK_SAMPLE_19	-0.000005137710	0.000005309098	0.000001862272	0.000013713513	-0.000000584727	0.000023821559	0.000010587770	-0.000015066964	-0.000013286084	-0.000002167495
JACK_SAMPLE_20	-0.000006823404	-0.000006509124	-0.000017143491	-0.000010208212	-0.000001334002	-0.000007261352	0.000005632165	0.000008723358	0.000007821125	0.000004803581
JACK_SAMPLE_21	0.000003105293	-0.000009559995	0.000011084243	0.000005599189	0.000006672123	0.000008474455	0.000012999444	-0.000005419342	0.000011597224	0.000000687357
JACK_SAMPLE_22	0.000002240590	0.000023173752	0.000016736327	0.000017290712	-0.000005930284	0.000007651425	0.000012563992	0.000018644484	0.000009235431	0.000008829777
JACK_SAMPLE_23	-0.000027756123	-0.000030452506	-0.000020921809	-0.000028075452	-0.000033805028	-0.000025170763	-0.000021242667	-0.000023011733	-0.000029137109	-0.000026632085
JACK_SAMPLE_24	0.000050471411	0.000047487964	0.000070306278	0.000059503574	0.000050556272	0.000069942993	0.000064892062	0.000048701440	0.000072948609	0.000055003601
JACK_SAMPLE_25	-0.000024173920	-0.000039151683	-0.000019873022	-0.000028782351	0.000001358646	-0.000041036385	-0.000030900312	-0.000008937763	-0.000030194779	-0.000017632898
JACK_SAMPLE_26	-0.000049789944	-0.000036123800	-0.000031269462	-0.000033358350	-0.000034962181	-0.000045344388	-0.000047243406	-0.000038100222	-0.000038931188	-0.000038915779
JACK_SAMPLE_27	-0.000047253471	-0.000038811332	-0.000057002362	-0.000054880676	-0.000043261593	-0.000044821966	-0.000040095576	-0.000041439270	-0.000055215354	-0.000036101498


==> anc/sea_curr_28x10_beta3.623_B6.dat <==
# NCONFIGS 110
# NJACKS 10
# beta 3.623
# Bflux 6
# label     current(x)      error(x)
SEA_CURRENT	0.000018564755	0.000073247498
SEA_CURRENT	0.000014215377	0.000067687861
SEA_CURRENT	0.000006813879	0.000067099505
SEA_CURRENT	-0.000045430440	0.000048174511
SEA_CURRENT	0.000033262730	0.000061436068
SEA_CURRENT	-0.000001070686	0.000030285644
SEA_CURRENT	0.000026450520	0.000040801132
SEA_CURRENT	-0.000043777467	0.000025356736
SEA_CURRENT	-0.000029689789	0.000038818494
SEA_CURRENT	-0.000045896125	0.000022913262
SEA_CURRENT	-0.000016181466	0.000041894086
SEA_CURRENT	0.000047447510	0.000063209976
SEA_CURRENT	-0.000103186008	0.000045592230
SEA_CURRENT	-0.000084545569	0.000072639012
SEA_CURRENT	0.000000000000	0.000000000000
SEA_CURRENT	0.000084545569	0.000072639012
SEA_CURRENT	0.000103186008	0.000045592230
SEA_CURRENT	-0.000047447510	0.000063209976
SEA_CURRENT	0.000016181466	0.000041894086
SEA_CURRENT	0.000045896125	0.000022913262
SEA_CURRENT	0.000029689789	0.000038818494
SEA_CURRENT	0.000043777467	0.000025356736
SEA_CURRENT	-0.000026450520	0.000040801132
SEA_CURRENT	0.000001070686	0.000030285644
SEA_CURRENT	-0.000033262730	0.000061436068
SEA_CURRENT	0.000045430440	0.000048174511
SEA_CURRENT	-0.000006813879	0.000067099505
SEA_CURRENT	-0.000014215377	0.000067687861
# label       jack_bin1(x)    jack_bin2(x)    jack_bin3(x)    jack_bin4(x)    jack_bin5(x)    jack_bin6(x)    jack_bin7(x)    jack_bin8(x)    jack_bin9(x)    jack_bin10(x)
JACK_SAMPLE_0	0.000006420142	0.000025061432	0.000046603762	0.000004527429	0.000068114305	0.000018986443	0.000031211239	-0.000017921204	0.000012441314	-0.000009797313
JACK_SAMPLE_1	-0.000006947108	-0.000013046137	0.000036409750	0.000011867073	-0.000007785250	-0.000003949037	0.000038609989	0.000021957771	0.000007393084	0.000057643637
JACK_SAMPLE_2	0.000011504127	0.000007406978	-0.000024092794	-0.000008882154	0.000048933525	0.000044008900	0.000006597073	-0.000006767921	0.000003197252	-0.000013766192
JACK_SAMPLE_3	-0.000013943366	-0.000056609915	-0.000037362470	-0.000034875111	-0.000044382352	-0.000067085598	-0.000065037964	-0.000032614550	-0.000041184475	-0.000061208594
JACK_SAMPLE_4	0.000028087675	0.000069233206	0.000006632493	0.000016958509	0.000044017439	0.000004299682	0.000025773880	0.000060882152	0.000032350964	0.000044391304
JACK_SAMPLE_5	0.000001204397	-0.000018536987	-0.000003202002	0.000004620102	0.000013327913	-0.000007571612	-0.000010338022	0.000014118506	0.000005025291	-0.000009354444
JACK_SAMPLE_6	0.000030608130	0.000026283670	0.000050879426	0.000010481253	0.000024310795	0.000036263355	0.000012978514	0.000003226547	0.000031453552	0.000038019954
JACK_SAMPLE_7	-0.000060239084	-0.000048906689	-0.000050620515	-0.000032888373	-0.000038367294	-0.000037489967	-0.000036623008	-0.000038505610	-0.000040652753	-0.000053481376
JACK_SAMPLE_8	-0.000009246290	-0.000036163675	-0.000023635810	-0.000021006065	-0.000039620240	-0.000046333276	-0.000031506036	-0.000007843611	-0.000041328443	-0.000040214448
JACK_SAMPLE_9	-0.000042897573	-0.000049275858	-0.000038485004	-0.000041324538	-0.000051965680	-0.000044927162	-0.000054536086	-0.000029441895	-0.000053914908	-0.000052192549
JACK_SAMPLE_10	-0.000009681410	-0.000001480273	-0.000020134567	-0.000027856891	-0.000006546756	0.000009982097	-0.000031332666	-0.000039065233	-0.000019202052	-0.000016496912
JACK_SAMPLE_11	0.000048858992	0.000077739069	0.000057132265	0.000038979109	0.000058089895	0.000031387136	0.000061121090	0.000041295324	0.000062685581	-0.000002813364
JACK_SAMPLE_12	-0.000106979849	-0.000064923747	-0.000098835273	-0.000103759818	-0.000116983265	-0.000118116381	-0.000118124582	-0.000091963643	-0.000110133313	-0.000102040209
JACK_SAMPLE_13	-0.000050807952	-0.000123018729	-0.000108496606	-0.000052045298	-0.000103701921	-0.000103304865	-0.000059586539	-0.000071855636	-0.000079066150	-0.000093571996
JACK_SAMPLE_14	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000
JACK_SAMPLE_15	0.000050807952	0.000123018729	0.000108496606	0.000052045298	0.000103701921	0.000103304865	0.000059586539	0.000071855636	0.000079066150	0.000093571996
JACK_SAMPLE_16	0.000106979849	0.000064923747	0.000098835273	0.000103759818	0.000116983265	0.000118116381	0.000118124582	0.000091963643	0.000110133313	0.000102040209
JACK_SAMPLE_17	-0.000048858992	-0.000077739069	-0.000057132265	-0.000038979109	-0.000058089895	-0.000031387136	-0.000061121090	-0.000041295324	-0.000062685581	0.000002813364
JACK_SAMPLE_18	0.000009681410	0.000001480273	0.000020134567	0.000027856891	0.000006546756	-0.000009982097	0.000031332666	0.000039065233	0.000019202052	0.000016496912
JACK_SAMPLE_19	0.000042897573	0.000049275858	0.000038485004	0.000041324538	0.000051965680	0.000044927162	0.000054536086	0.000029441895	0.000053914908	0.000052192549
JACK_SAMPLE_20	0.000009246290	0.000036163675	0.000023635810	0.000021006065	0.000039620240	0.000046333276	0.000031506036	0.000007843611	0.000041328443	0.000040214448
JACK_SAMPLE_21	0.000060239084	0.000048906689	0.000050620515	0.000032888373	0.000038367294	0.000037489967	0.000036623008	0.000038505610	0.000040652753	0.000053481376
JACK_SAMPLE_22	-0.000030608130	-0.000026283670	-0.000050879426	-0.000010481253	-0.000024310795	-0.000036263355	-0.000012978514	-0.000003226547	-0.000031453552	-0.000038019954
JACK_SAMPLE_23	-0.000001204397	0.000018536987	0.000003202002	-0.000004620102	-0.000013327913	0.000007571612	0.000010338022	-0.000014118506	-0.000005025291	0.000009354444
JACK_SAMPLE_24	-0.000028087675	-0.000069233206	-0.000006632493	-0.000016958509	-0.000044017439	-0.000004299682	-0.000025773880	-0.000060882152	-0.000032350964	-0.000044391304
JACK_SAMPLE_25	0.000013943366	0.000056609915	0.000037362470	0.000034875111	0.000044382352	0.000067085598	0.000065037964	0.000032614550	0.000041184475	0.000061208594
JACK_SAMPLE_26	-0.000011504127	-0.000007406978	0.000024092794	0.000008882154	-0.000048933525	-0.000044008900	-0.000006597073	0.000006767921	-0.000003197252	0.000013766192
JACK_SAMPLE_27	0.000006947108	0.000013046137	-0.000036409750	-0.000011867073	0.000007785250	0.000003949037	-0.000038609989	-0.000021957771	-0.000007393084	-0.000057643637


==> anc/sea_curr_28x10_beta3.623_B8.dat <==
# NCONFIGS 310
# NJACKS 10
# beta 3.623
# Bflux 8
# label     current(x)      error(x)
SEA_CURRENT	0.000050041511	0.000057653797
SEA_CURRENT	0.000003473592	0.000029780940
SEA_CURRENT	0.000019205077	0.000046962094
SEA_CURRENT	-0.000013442228	0.000014932265
SEA_CURRENT	-0.000014698223	0.000033688859
SEA_CURRENT	0.000023213321	0.000027216505
SEA_CURRENT	-0.000026136334	0.000028788250
SEA_CURRENT	-0.000026018543	0.000027003372
SEA_CURRENT	0.000040861096	0.000036910123
SEA_CURRENT	0.000013889317	0.000020906690
SEA_CURRENT	0.000002597827	0.000037356729
SEA_CURRENT	0.000024204347	0.000037458558
SEA_CURRENT	-0.000004805897	0.000040275133
SEA_CURRENT	0.000005047626	0.000030099317
SEA_CURRENT	0.000000000000	0.000000000000
SEA_CURRENT	-0.000005047626	0.000030099317
SEA_CURRENT	0.000004805897	0.000040275133
SEA_CURRENT	-0.000024204347	0.000037458558
SEA_CURRENT	-0.000002597827	0.000037356729
SEA_CURRENT	-0.000013889317	0.000020906690
SEA_CURRENT	-0.000040861096	0.000036910123
SEA_CURRENT	0.000026018543	0.000027003372
SEA_CURRENT	0.000026136334	0.000028788250
SEA_CURRENT	-0.000023213321	0.000027216505
SEA_CURRENT	0.000014698223	0.000033688859
SEA_CURRENT	0.000013442228	0.000014932265
SEA_CURRENT	-0.000019205077	0.000046962094
SEA_CURRENT	-0.000003473592	0.000029780940
# label       jack_bin1(x)    jack_bin2(x)    jack_bin3(x)    jack_bin4(x)    jack_bin5(x)    jack_bin6(x)    jack_bin7(x)    jack_bin8(x)    jack_bin9(x)    jack_bin10(x)
JACK_SAMPLE_0	0.000067949393	0.000002871187	0.000048115615	0.000062083515	0.000039539264	0.000037024397	0.000074026815	0.000054992763	0.000053367589	0.000060444571
JACK_SAMPLE_1	0.000007655665	0.000003564151	0.000011332401	-0.000017483140	0.000004710753	0.000018072869	0.000014770387	-0.000004798394	-0.000003266727	0.000000177959
JACK_SAMPLE_2	0.000004726394	0.000010497068	-0.000003164159	0.000007581513	0.000034177846	0.000046892817	0.000012894849	0.000041490380	0.000019260204	0.000017693858
JACK_SAMPLE_3	-0.000014838652	-0.000018009042	-0.000009253884	-0.000020736997	-0.000013441891	-0.000020635710	-0.000014398117	-0.000007205604	-0.000006872480	-0.000009029904
JACK_SAMPLE_4	-0.000023557017	-0.000018433954	0.000008020524	-0.000022263876	-0.000033043635	-0.000012164272	-0.000012703879	-0.000006881931	-0.000022497015	-0.000003457179
JACK_SAMPLE_5	0.000025153157	0.000014178203	0.000021564870	0.000026934264	0.000019509292	0.000013394293	0.000025918896	0.000010411714	0.000041379408	0.000033689109
JACK_SAMPLE_6	-0.000035799877	-0.000036714895	-0.000019520119	-0.000024703968	-0.000023016106	-0.000014335388	-0.000014970160	-0.000045290711	-0.000026274064	-0.000020738052
JACK_SAMPLE_7	-0.000014895110	-0.000011161403	-0.000036679392	-0.000032652013	-0.000039893787	-0.000024393348	-0.000016351886	-0.000029966439	-0.000027980518	-0.000026211530
JACK_SAMPLE_8	0.000026384820	0.000046831509	0.000015227548	0.000054059224	0.000041801457	0.000046373576	0.000046205883	0.000037848856	0.000059072828	0.000034805256
JACK_SAMPLE_9	0.000010668079	0.000007483097	0.000007226311	0.000018866056	0.000013767040	0.000013402611	0.000021516908	0.000015439976	0.000003004443	0.000027518645
JACK_SAMPLE_10	0.000025729481	-0.000008983849	0.000006002926	0.000008602247	0.000009104811	0.000001758609	0.000007020589	0.000008559656	-0.000010876239	-0.000020939959
JACK_SAMPLE_11	0.000014413356	0.000042723704	0.000035501388	0.000016103975	0.000017808897	0.000015841979	0.000026765605	0.000047252366	0.000009734495	0.000015897704
JACK_SAMPLE_12	-0.000013056608	-0.000011884692	0.000016677138	-0.000014385687	0.000010846613	0.000006629462	-0.000019147861	-0.000026363918	0.000003520532	-0.000000893952
JACK_SAMPLE_13	-0.000003832401	0.000004530288	0.000002956258	0.000000542779	0.000003984848	0.000007649905	0.000010590559	0.000031230955	0.000000251182	-0.000007428113
JACK_SAMPLE_14	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000
JACK_SAMPLE_15	0.000003832401	-0.000004530288	-0.000002956258	-0.000000542779	-0.000003984848	-0.000007649905	-0.000010590559	-0.000031230955	-0.000000251182	0.000007428113
JACK_SAMPLE_16	0.000013056608	0.000011884692	-0.000016677138	0.000014385687	-0.000010846613	-0.000006629462	0.000019147861	0.000026363918	-0.000003520532	0.000000893952
JACK_SAMPLE_17	-0.000014413356	-0.000042723704	-0.000035501388	-0.000016103975	-0.000017808897	-0.000015841979	-0.000026765605	-0.000047252366	-0.000009734495	-0.000015897704
JACK_SAMPLE_18	-0.000025729481	0.000008983849	-0.000006002926	-0.000008602247	-0.000009104811	-0.000001758609	-0.000007020589	-0.000008559656	0.000010876239	0.000020939959
JACK_SAMPLE_19	-0.000010668079	-0.000007483097	-0.000007226311	-0.000018866056	-0.000013767040	-0.000013402611	-0.000021516908	-0.000015439976	-0.000003004443	-0.000027518645
JACK_SAMPLE_20	-0.000026384820	-0.000046831509	-0.000015227548	-0.000054059224	-0.000041801457	-0.000046373576	-0.000046205883	-0.000037848856	-0.000059072828	-0.000034805256
JACK_SAMPLE_21	0.000014895110	0.000011161403	0.000036679392	0.000032652013	0.000039893787	0.000024393348	0.000016351886	0.000029966439	0.000027980518	0.000026211530
JACK_SAMPLE_22	0.000035799877	0.000036714895	0.000019520119	0.000024703968	0.000023016106	0.000014335388	0.000014970160	0.000045290711	0.000026274064	0.000020738052
JACK_SAMPLE_23	-0.000025153157	-0.000014178203	-0.000021564870	-0.000026934264	-0.000019509292	-0.000013394293	-0.000025918896	-0.000010411714	-0.000041379408	-0.000033689109
JACK_SAMPLE_24	0.000023557017	0.000018433954	-0.000008020524	0.000022263876	0.000033043635	0.000012164272	0.000012703879	0.000006881931	0.000022497015	0.000003457179
JACK_SAMPLE_25	0.000014838652	0.000018009042	0.000009253884	0.000020736997	0.000013441891	0.000020635710	0.000014398117	0.000007205604	0.000006872480	0.000009029904
JACK_SAMPLE_26	-0.000004726394	-0.000010497068	0.000003164159	-0.000007581513	-0.000034177846	-0.000046892817	-0.000012894849	-0.000041490380	-0.000019260204	-0.000017693858
JACK_SAMPLE_27	-0.000007655665	-0.000003564151	-0.000011332401	0.000017483140	-0.000004710753	-0.000018072869	-0.000014770387	0.000004798394	0.000003266727	-0.000000177959


==> anc/sea_curr_28x10_beta3.742_B1.dat <==
# NCONFIGS 150
# NJACKS 10
# beta 3.742
# Bflux 1
# label     current(x)      error(x)
SEA_CURRENT	-0.000011108568	0.000028261778
SEA_CURRENT	0.000005698280	0.000029942813
SEA_CURRENT	-0.000001699904	0.000030468213
SEA_CURRENT	0.000011152790	0.000019040475
SEA_CURRENT	-0.000013743648	0.000028303379
SEA_CURRENT	0.000040172381	0.000030982841
SEA_CURRENT	-0.000003648562	0.000028619410
SEA_CURRENT	-0.000042926404	0.000031175336
SEA_CURRENT	-0.000017908902	0.000023548622
SEA_CURRENT	-0.000010833644	0.000042482851
SEA_CURRENT	0.000000284890	0.000028238992
SEA_CURRENT	-0.000029421219	0.000014450833
SEA_CURRENT	0.000019018460	0.000025645959
SEA_CURRENT	-0.000033793660	0.000016878445
SEA_CURRENT	0.000000000000	0.000000000000
SEA_CURRENT	0.000033793660	0.000016878445
SEA_CURRENT	-0.000019018460	0.000025645959
SEA_CURRENT	0.000029421219	0.000014450833
SEA_CURRENT	-0.000000284890	0.000028238992
SEA_CURRENT	0.000010833644	0.000042482851
SEA_CURRENT	0.000017908902	0.000023548622
SEA_CURRENT	0.000042926404	0.000031175336
SEA_CURRENT	0.000003648562	0.000028619410
SEA_CURRENT	-0.000040172381	0.000030982841
SEA_CURRENT	0.000013743648	0.000028303379
SEA_CURRENT	-0.000011152790	0.000019040475
SEA_CURRENT	0.000001699904	0.000030468213
SEA_CURRENT	-0.000005698280	0.000029942813
# label       jack_bin1(x)    jack_bin2(x)    jack_bin3(x)    jack_bin4(x)    jack_bin5(x)    jack_bin6(x)    jack_bin7(x)    jack_bin8(x)    jack_bin9(x)    jack_bin10(x)
JACK_SAMPLE_0	-0.000012129462	-0.000018987749	-0.000008837215	-0.000008594413	-0.000014083967	-0.000008389008	-0.000016878091	0.000010414284	-0.000005952987	-0.000027647079
JACK_SAMPLE_1	0.000000444452	-0.000003489780	-0.000011626260	0.000008457088	0.000009018022	0.000003189838	0.000009524950	0.000001344682	0.000012543435	0.000027576373
JACK_SAMPLE_2	0.000001987409	-0.000009596492	0.000005631495	-0.000012850338	-0.000009046061	-0.000002268816	-0.000003464934	0.000017652337	-0.000015639717	0.000010596076
JACK_SAMPLE_3	0.000006651118	0.000014210127	-0.000002069726	0.000005648869	0.000014835178	0.000015437987	0.000013616758	0.000012035280	0.000022292628	0.000008869678
JACK_SAMPLE_4	-0.000012588186	-0.000018538488	-0.000031449971	-0.000016828142	-0.000023457851	0.000000338859	-0.000014621609	-0.000014539837	-0.000000383494	-0.000005367757
JACK_SAMPLE_5	0.000050827984	0.000035391860	0.000019298393	0.000054370372	0.000039254373	0.000038663687	0.000044979784	0.000042100765	0.000049749497	0.000027087100
JACK_SAMPLE_6	-0.000020440826	-0.000005723032	-0.000002342300	0.000005755030	-0.000000109873	0.000001932572	-0.000004021718	-0.000004645556	0.000012187918	-0.000019077832
JACK_SAMPLE_7	-0.000024925997	-0.000038759244	-0.000051294058	-0.000044375888	-0.000047162072	-0.000039529245	-0.000064262648	-0.000045918488	-0.000029787950	-0.000043248448
JACK_SAMPLE_8	-0.000017602509	-0.000022117587	-0.000010570673	-0.000011250135	-0.000029969261	-0.000017123449	-0.000007296988	-0.000020100726	-0.000031787092	-0.000011270600
JACK_SAMPLE_9	-0.000023478896	-0.000005371502	-0.000041807490	0.000012564170	0.000001211431	-0.000015049088	-0.000004847585	-0.000002172837	-0.000016316491	-0.000013068149
JACK_SAMPLE_10	-0.000003852399	0.000008309231	-0.000004865369	-0.000004094436	-0.000000506609	-0.000002967482	0.000005426102	0.000011244951	0.000014114178	-0.000019959262
JACK_SAMPLE_11	-0.000022024949	-0.000033185780	-0.000029437580	-0.000030435227	-0.000026033961	-0.000037555417	-0.000030417254	-0.000035415652	-0.000023146366	-0.000026560005
JACK_SAMPLE_12	0.000018782496	0.000010004346	0.000036662891	0.000023080802	0.000020080918	0.000009400338	0.000006108343	0.000017247188	0.000024635024	0.000024182256
JACK_SAMPLE_13	-0.000028985334	-0.000037407252	-0.000037893748	-0.000038584934	-0.000034398425	-0.000026849001	-0.000025806707	-0.000028262299	-0.000043313707	-0.000036435192
JACK_SAMPLE_14	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000
JACK_SAMPLE_15	0.000028985334	0.000037407252	0.000037893748	0.000038584934	0.000034398425	0.000026849001	0.000025806707	0.000028262299	0.000043313707	0.000036435192
JACK_SAMPLE_16	-0.000018782496	-0.000010004346	-0.000036662891	-0.000023080802	-0.000020080918	-0.000009400338	-0.000006108343	-0.000017247188	-0.000024635024	-0.000024182256
JACK_SAMPLE_17	0.000022024949	0.000033185780	0.000029437580	0.000030435227	0.000026033961	0.000037555417	0.000030417254	0.000035415652	0.000023146366	0.000026560005
JACK_SAMPLE_18	0.000003852399	-0.000008309231	0.000004865369	0.000004094436	0.000000506609	0.000002967482	-0.000005426102	-0.000011244951	-0.000014114178	0.000019959262
JACK_SAMPLE_19	0.000023478896	0.000005371502	0.000041807490	-0.000012564170	-0.000001211431	0.000015049088	0.000004847585	0.000002172837	0.000016316491	0.000013068149
JACK_SAMPLE_20	0.000017602509	0.000022117587	0.000010570673	0.000011250135	0.000029969261	0.000017123449	0.000007296988	0.000020100726	0.000031787092	0.000011270600
JACK_SAMPLE_21	0.000024925997	0.000038759244	0.000051294058	0.000044375888	0.000047162072	0.000039529245	0.000064262648	0.000045918488	0.000029787950	0.000043248448
JACK_SAMPLE_22	0.000020440826	0.000005723032	0.000002342300	-0.000005755030	0.000000109873	-0.000001932572	0.000004021718	0.000004645556	-0.000012187918	0.000019077832
JACK_SAMPLE_23	-0.000050827984	-0.000035391860	-0.000019298393	-0.000054370372	-0.000039254373	-0.000038663687	-0.000044979784	-0.000042100765	-0.000049749497	-0.000027087100
JACK_SAMPLE_24	0.000012588186	0.000018538488	0.000031449971	0.000016828142	0.000023457851	-0.000000338859	0.000014621609	0.000014539837	0.000000383494	0.000005367757
JACK_SAMPLE_25	-0.000006651118	-0.000014210127	0.000002069726	-0.000005648869	-0.000014835178	-0.000015437987	-0.000013616758	-0.000012035280	-0.000022292628	-0.000008869678
JACK_SAMPLE_26	-0.000001987409	0.000009596492	-0.000005631495	0.000012850338	0.000009046061	0.000002268816	0.000003464934	-0.000017652337	0.000015639717	-0.000010596076
JACK_SAMPLE_27	-0.000000444452	0.000003489780	0.000011626260	-0.000008457088	-0.000009018022	-0.000003189838	-0.000009524950	-0.000001344682	-0.000012543435	-0.000027576373


==> anc/sea_curr_28x10_beta3.742_B10.dat <==
# NCONFIGS 170
# NJACKS 10
# beta 3.742
# Bflux 10
# label     current(x)      error(x)
SEA_CURRENT	-0.000061208632	0.000026862724
SEA_CURRENT	-0.000020219467	0.000020730515
SEA_CURRENT	-0.000020856070	0.000027915761
SEA_CURRENT	0.000013408403	0.000017470749
SEA_CURRENT	-0.000001311731	0.000018942780
SEA_CURRENT	0.000000151776	0.000019449396
SEA_CURRENT	-0.000000347148	0.000021580847
SEA_CURRENT	0.000016873426	0.000020312279
SEA_CURRENT	0.000007082547	0.000023401152
SEA_CURRENT	0.000003385689	0.000020250968
SEA_CURRENT	0.000007714795	0.000023912951
SEA_CURRENT	0.000001795002	0.000016155185
SEA_CURRENT	0.000015925651	0.000013248266
SEA_CURRENT	0.000004390069	0.000018265301
SEA_CURRENT	0.000000000000	0.000000000000
SEA_CURRENT	-0.000004390069	0.000018265301
SEA_CURRENT	-0.000015925651	0.000013248266
SEA_CURRENT	-0.000001795002	0.000016155185
SEA_CURRENT	-0.000007714795	0.000023912951
SEA_CURRENT	-0.000003385689	0.000020250968
SEA_CURRENT	-0.000007082547	0.000023401152
SEA_CURRENT	-0.000016873426	0.000020312279
SEA_CURRENT	0.000000347148	0.000021580847
SEA_CURRENT	-0.000000151776	0.000019449396
SEA_CURRENT	0.000001311731	0.000018942780
SEA_CURRENT	-0.000013408403	0.000017470749
SEA_CURRENT	0.000020856070	0.000027915761
SEA_CURRENT	0.000020219467	0.000020730515
# label       jack_bin1(x)    jack_bin2(x)    jack_bin3(x)    jack_bin4(x)    jack_bin5(x)    jack_bin6(x)    jack_bin7(x)    jack_bin8(x)    jack_bin9(x)    jack_bin10(x)
JACK_SAMPLE_0	-0.000073573425	-0.000063963858	-0.000051873763	-0.000070449987	-0.000066966487	-0.000048539368	-0.000066248555	-0.000064620893	-0.000060024912	-0.000045825072
JACK_SAMPLE_1	-0.000002027680	-0.000025100903	-0.000021172565	-0.000015229926	-0.000024540687	-0.000021500679	-0.000018952624	-0.000024575633	-0.000027595012	-0.000021498962
JACK_SAMPLE_2	-0.000013836851	-0.000038613431	-0.000010572134	-0.000019042922	-0.000030563265	-0.000017181530	-0.000024487479	-0.000015464643	-0.000030308071	-0.000008490371
JACK_SAMPLE_3	0.000009456654	0.000014488052	0.000023380325	0.000018317159	0.000013347584	0.000012939621	0.000017760976	0.000008988102	0.000000810449	0.000014595107
JACK_SAMPLE_4	0.000005661605	-0.000002241049	-0.000002546397	-0.000000232207	0.000010312447	0.000001465964	-0.000014975539	-0.000003010727	-0.000004763710	-0.000002787696
JACK_SAMPLE_5	-0.000000077379	0.000001759951	0.000004586329	-0.000005482911	-0.000005759934	0.000011062346	0.000000461625	-0.000012935972	0.000006401461	0.000001502240
JACK_SAMPLE_6	0.000013559678	-0.000000351601	-0.000010357460	0.000003325099	0.000001701882	0.000003859381	-0.000009417489	0.000004130324	-0.000000291150	-0.000009630148
JACK_SAMPLE_7	0.000012292663	0.000008734014	0.000009400281	0.000022477772	0.000023842337	0.000016457646	0.000028958103	0.000015185048	0.000022155679	0.000009230714
JACK_SAMPLE_8	0.000014093155	0.000019539593	-0.000004896068	0.000000914597	0.000019471384	0.000007594508	0.000002342006	0.000006539089	0.000004366616	0.000000860591
JACK_SAMPLE_9	-0.000001083897	-0.000004482945	0.000011033177	0.000002440987	0.000002492283	-0.000005791547	0.000000224182	0.000017652472	0.000004064408	0.000007307767
JACK_SAMPLE_10	0.000005147652	0.000006654052	0.000019060944	0.000004761089	0.000018201564	-0.000002262817	0.000009981701	0.000017221908	0.000003653509	-0.000005271651
JACK_SAMPLE_11	-0.000005707401	0.000000626586	-0.000001100230	0.000005468499	-0.000000600721	-0.000006292993	0.000007233199	0.000009927207	0.000008201100	0.000000194771
JACK_SAMPLE_12	0.000016517691	0.000018808862	0.000017140531	0.000019758435	0.000006705685	0.000023263109	0.000015816098	0.000013461411	0.000010977761	0.000016806928
JACK_SAMPLE_13	0.000011029948	-0.000000129632	-0.000001850294	0.000012550913	0.000003642680	0.000004166888	0.000014721098	0.000003795778	0.000000324811	-0.000004351497
JACK_SAMPLE_14	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000
JACK_SAMPLE_15	-0.000011029948	0.000000129632	0.000001850294	-0.000012550913	-0.000003642680	-0.000004166888	-0.000014721098	-0.000003795778	-0.000000324811	0.000004351497
JACK_SAMPLE_16	-0.000016517691	-0.000018808862	-0.000017140531	-0.000019758435	-0.000006705685	-0.000023263109	-0.000015816098	-0.000013461411	-0.000010977761	-0.000016806928
JACK_SAMPLE_17	0.000005707401	-0.000000626586	0.000001100230	-0.000005468499	0.000000600721	0.000006292993	-0.000007233199	-0.000009927207	-0.000008201100	-0.000000194771
JACK_SAMPLE_18	-0.000005147652	-0.000006654052	-0.000019060944	-0.000004761089	-0.000018201564	0.000002262817	-0.000009981701	-0.000017221908	-0.000003653509	0.000005271651
JACK_SAMPLE_19	0.000001083897	0.000004482945	-0.000011033177	-0.000002440987	-0.000002492283	0.000005791547	-0.000000224182	-0.000017652472	-0.000004064408	-0.000007307767
JACK_SAMPLE_20	-0.000014093155	-0.000019539593	0.000004896068	-0.000000914597	-0.000019471384	-0.000007594508	-0.000002342006	-0.000006539089	-0.000004366616	-0.000000860591
JACK_SAMPLE_21	-0.000012292663	-0.000008734014	-0.000009400281	-0.000022477772	-0.000023842337	-0.000016457646	-0.000028958103	-0.000015185048	-0.000022155679	-0.000009230714
JACK_SAMPLE_22	-0.000013559678	0.000000351601	0.000010357460	-0.000003325099	-0.000001701882	-0.000003859381	0.000009417489	-0.000004130324	0.000000291150	0.000009630148
JACK_SAMPLE_23	0.000000077379	-0.000001759951	-0.000004586329	0.000005482911	0.000005759934	-0.000011062346	-0.000000461625	0.000012935972	-0.000006401461	-0.000001502240
JACK_SAMPLE_24	-0.000005661605	0.000002241049	0.000002546397	0.000000232207	-0.000010312447	-0.000001465964	0.000014975539	0.000003010727	0.000004763710	0.000002787696
JACK_SAMPLE_25	-0.000009456654	-0.000014488052	-0.000023380325	-0.000018317159	-0.000013347584	-0.000012939621	-0.000017760976	-0.000008988102	-0.000000810449	-0.000014595107
JACK_SAMPLE_26	0.000013836851	0.000038613431	0.000010572134	0.000019042922	0.000030563265	0.000017181530	0.000024487479	0.000015464643	0.000030308071	0.000008490371
JACK_SAMPLE_27	0.000002027680	0.000025100903	0.000021172565	0.000015229926	0.000024540687	0.000021500679	0.000018952624	0.000024575633	0.000027595012	0.000021498962


==> anc/sea_curr_28x10_beta3.742_B12.dat <==
# NCONFIGS 190
# NJACKS 10
# beta 3.742
# Bflux 12
# label     current(x)      error(x)
SEA_CURRENT	-0.000035243638	0.000042204740
SEA_CURRENT	0.000008055562	0.000020461481
SEA_CURRENT	0.000025291456	0.000022809323
SEA_CURRENT	-0.000041824699	0.000019838148
SEA_CURRENT	-0.000034565566	0.000017349364
SEA_CURRENT	-0.000005281235	0.000014159577
SEA_CURRENT	-0.000017925209	0.000024295499
SEA_CURRENT	-0.000006510851	0.000022452224
SEA_CURRENT	-0.000022646135	0.000016589841
SEA_CURRENT	-0.000004679173	0.000016303406
SEA_CURRENT	-0.000011714846	0.000020841632
SEA_CURRENT	0.000003724602	0.000015263378
SEA_CURRENT	0.000023319526	0.000014810078
SEA_CURRENT	-0.000029516070	0.000010801078
SEA_CURRENT	0.000000000000	0.000000000000
SEA_CURRENT	0.000029516070	0.000010801078
SEA_CURRENT	-0.000023319526	0.000014810078
SEA_CURRENT	-0.000003724602	0.000015263378
SEA_CURRENT	0.000011714846	0.000020841632
SEA_CURRENT	0.000004679173	0.000016303406
SEA_CURRENT	0.000022646135	0.000016589841
SEA_CURRENT	0.000006510851	0.000022452224
SEA_CURRENT	0.000017925209	0.000024295499
SEA_CURRENT	0.000005281235	0.000014159577
SEA_CURRENT	0.000034565566	0.000017349364
SEA_CURRENT	0.000041824699	0.000019838148
SEA_CURRENT	-0.000025291456	0.000022809323
SEA_CURRENT	-0.000008055562	0.000020461481
# label       jack_bin1(x)    jack_bin2(x)    jack_bin3(x)    jack_bin4(x)    jack_bin5(x)    jack_bin6(x)    jack_bin7(x)    jack_bin8(x)    jack_bin9(x)    jack_bin10(x)
JACK_SAMPLE_0	-0.000050631546	-0.000045120952	-0.000047965174	-0.000019072497	-0.000046376818	-0.000046408621	-0.000040286170	-0.000010649704	-0.000027485432	-0.000018439463
JACK_SAMPLE_1	0.000013924461	0.000010009535	0.000011254059	0.000008777876	0.000003847571	0.000001003844	0.000022215080	0.000008393561	-0.000003672788	0.000004802417
JACK_SAMPLE_2	0.000026915440	0.000008317088	0.000035990473	0.000017364621	0.000021415363	0.000025694593	0.000025683852	0.000031174403	0.000027702538	0.000032656189
JACK_SAMPLE_3	-0.000040087120	-0.000050613719	-0.000031792106	-0.000051567921	-0.000045241801	-0.000039810434	-0.000041269067	-0.000030929569	-0.000046729981	-0.000040205277
JACK_SAMPLE_4	-0.000031553948	-0.000029227332	-0.000040985673	-0.000028167144	-0.000033910055	-0.000040351424	-0.000041905600	-0.000039404286	-0.000024453844	-0.000035696359
JACK_SAMPLE_5	-0.000000092426	-0.000014935309	-0.000009153149	-0.000004745398	0.000001800514	-0.000000659676	-0.000006486654	-0.000003889772	-0.000008759090	-0.000005891386
JACK_SAMPLE_6	-0.000017714290	-0.000022889432	-0.000022780589	-0.000011824309	-0.000023953285	-0.000029179790	-0.000013594235	-0.000022593868	0.000001112855	-0.000015835144
JACK_SAMPLE_7	-0.000009818074	-0.000004325344	0.000005693096	-0.000006636316	-0.000020860781	-0.000002758291	-0.000018029389	-0.000002971751	-0.000001922740	-0.000003478919
JACK_SAMPLE_8	-0.000031039670	-0.000025210557	-0.000027746455	-0.000023632079	-0.000017580442	-0.000024285907	-0.000016846976	-0.000022603771	-0.000011356098	-0.000026159397
JACK_SAMPLE_9	-0.000002756004	-0.000006757954	0.000005637942	-0.000009330228	0.000001654682	-0.000011876337	-0.000008381078	-0.000001198571	-0.000010873914	-0.000002910264
JACK_SAMPLE_10	-0.000010635795	-0.000021443270	-0.000009384702	0.000000221391	-0.000021628081	-0.000017563399	-0.000014102093	-0.000006548945	-0.000003187496	-0.000012876066
JACK_SAMPLE_11	0.000006182925	-0.000007097444	0.000000743735	0.000007164967	0.000007189098	0.000004823496	0.000007388865	0.000010955314	0.000001886837	-0.000001991773
JACK_SAMPLE_12	0.000026012186	0.000022332335	0.000021282532	0.000014321519	0.000024172108	0.000019526437	0.000028873204	0.000029087119	0.000029739409	0.000017848411
JACK_SAMPLE_13	-0.000029975672	-0.000031517855	-0.000030613135	-0.000026127731	-0.000029052582	-0.000036266726	-0.000029424348	-0.000022753704	-0.000026464842	-0.000032964102
JACK_SAMPLE_14	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000
JACK_SAMPLE_15	0.000029975672	0.000031517855	0.000030613135	0.000026127731	0.000029052582	0.000036266726	0.000029424348	0.000022753704	0.000026464842	0.000032964102
JACK_SAMPLE_16	-0.000026012186	-0.000022332335	-0.000021282532	-0.000014321519	-0.000024172108	-0.000019526437	-0.000028873204	-0.000029087119	-0.000029739409	-0.000017848411
JACK_SAMPLE_17	-0.000006182925	0.000007097444	-0.000000743735	-0.000007164967	-0.000007189098	-0.000004823496	-0.000007388865	-0.000010955314	-0.000001886837	0.000001991773
JACK_SAMPLE_18	0.000010635795	0.000021443270	0.000009384702	-0.000000221391	0.000021628081	0.000017563399	0.000014102093	0.000006548945	0.000003187496	0.000012876066
JACK_SAMPLE_19	0.000002756004	0.000006757954	-0.000005637942	0.000009330228	-0.000001654682	0.000011876337	0.000008381078	0.000001198571	0.000010873914	0.000002910264
JACK_SAMPLE_20	0.000031039670	0.000025210557	0.000027746455	0.000023632079	0.000017580442	0.000024285907	0.000016846976	0.000022603771	0.000011356098	0.000026159397
JACK_SAMPLE_21	0.000009818074	0.000004325344	-0.000005693096	0.000006636316	0.000020860781	0.000002758291	0.000018029389	0.000002971751	0.000001922740	0.000003478919
JACK_SAMPLE_22	0.000017714290	0.000022889432	0.000022780589	0.000011824309	0.000023953285	0.000029179790	0.000013594235	0.000022593868	-0.000001112855	0.000015835144
JACK_SAMPLE_23	0.000000092426	0.000014935309	0.000009153149	0.000004745398	-0.000001800514	0.000000659676	0.000006486654	0.000003889772	0.000008759090	0.000005891386
JACK_SAMPLE_24	0.000031553948	0.000029227332	0.000040985673	0.000028167144	0.000033910055	0.000040351424	0.000041905600	0.000039404286	0.000024453844	0.000035696359
JACK_SAMPLE_25	0.000040087120	0.000050613719	0.000031792106	0.000051567921	0.000045241801	0.000039810434	0.000041269067	0.000030929569	0.000046729981	0.000040205277
JACK_SAMPLE_26	-0.000026915440	-0.000008317088	-0.000035990473	-0.000017364621	-0.000021415363	-0.000025694593	-0.000025683852	-0.000031174403	-0.000027702538	-0.000032656189
JACK_SAMPLE_27	-0.000013924461	-0.000010009535	-0.000011254059	-0.000008777876	-0.000003847571	-0.000001003844	-0.000022215080	-0.000008393561	0.000003672788	-0.000004802417


==> anc/sea_curr_28x10_beta3.742_B2.dat <==
# NCONFIGS 140
# NJACKS 10
# beta 3.742
# Bflux 2
# label     current(x)      error(x)
SEA_CURRENT	-0.000002729950	0.000016469751
SEA_CURRENT	0.000030375925	0.000025479427
SEA_CURRENT	-0.000031766475	0.000028973999
SEA_CURRENT	-0.000027279403	0.000018167277
SEA_CURRENT	0.000038130483	0.000019740878
SEA_CURRENT	0.000028835991	0.000022078432
SEA_CURRENT	-0.000024846337	0.000024680465
SEA_CURRENT	-0.000039712337	0.000024660406
SEA_CURRENT	0.000044041661	0.000037826683
SEA_CURRENT	0.000027867211	0.000026507815
SEA_CURRENT	0.000028822577	0.000043477491
SEA_CURRENT	0.000025432696	0.000027647894
SEA_CURRENT	0.000015865655	0.000031428209
SEA_CURRENT	0.000022924758	0.000027728638
SEA_CURRENT	0.000000000000	0.000000000000
SEA_CURRENT	-0.000022924758	0.000027728638
SEA_CURRENT	-0.000015865655	0.000031428209
SEA_CURRENT	-0.000025432696	0.000027647894
SEA_CURRENT	-0.000028822577	0.000043477491
SEA_CURRENT	-0.000027867211	0.000026507815
SEA_CURRENT	-0.000044041661	0.000037826683
SEA_CURRENT	0.000039712337	0.000024660406
SEA_CURRENT	0.000024846337	0.000024680465
SEA_CURRENT	-0.000028835991	0.000022078432
SEA_CURRENT	-0.000038130483	0.000019740878
SEA_CURRENT	0.000027279403	0.000018167277
SEA_CURRENT	0.000031766475	0.000028973999
SEA_CURRENT	-0.000030375925	0.000025479427
# label       jack_bin1(x)    jack_bin2(x)    jack_bin3(x)    jack_bin4(x)    jack_bin5(x)    jack_bin6(x)    jack_bin7(x)    jack_bin8(x)    jack_bin9(x)    jack_bin10(x)
JACK_SAMPLE_0	0.000004907217	0.000004419624	-0.000003010082	-0.000010955057	-0.000004986303	-0.000011409715	-0.000001757822	-0.000002063269	0.000003128344	-0.000005572441
JACK_SAMPLE_1	0.000040449444	0.000041149695	0.000018074313	0.000041961139	0.000024866924	0.000028738404	0.000016989091	0.000032478814	0.000029268640	0.000029782790
JACK_SAMPLE_2	-0.000031119429	-0.000029679028	-0.000033424334	-0.000021897363	-0.000024087146	-0.000042061551	-0.000015344166	-0.000033660014	-0.000051206651	-0.000035185066
JACK_SAMPLE_3	-0.000036677834	-0.000026981278	-0.000023973460	-0.000029919290	-0.000017957446	-0.000018776324	-0.000032023890	-0.000029828430	-0.000022412117	-0.000034243965
JACK_SAMPLE_4	0.000036428010	0.000045883415	0.000045295130	0.000047162237	0.000029630616	0.000039419772	0.000029381946	0.000030326280	0.000042395070	0.000035382353
JACK_SAMPLE_5	0.000035233374	0.000042385919	0.000029462715	0.000025473724	0.000017694368	0.000032450174	0.000031329760	0.000032433614	0.000024455112	0.000017441150
JACK_SAMPLE_6	-0.000039358259	-0.000026135193	-0.000025863134	-0.000025293158	-0.000020499636	-0.000016521004	-0.000038828031	-0.000024301034	-0.000012933061	-0.000018730855
JACK_SAMPLE_7	-0.000056875555	-0.000047540403	-0.000031317674	-0.000027213695	-0.000036158753	-0.000036367005	-0.000034332303	-0.000044944899	-0.000039103886	-0.000043269194
JACK_SAMPLE_8	0.000054187118	0.000028546063	0.000063727055	0.000042965873	0.000031638349	0.000023897432	0.000055776227	0.000055986790	0.000039788567	0.000043903137
JACK_SAMPLE_9	0.000039555899	0.000028859285	0.000032177047	0.000014205711	0.000016835616	0.000019221763	0.000036119187	0.000023367420	0.000028090243	0.000040239936
JACK_SAMPLE_10	0.000018527839	0.000062917500	0.000009730843	0.000035537298	0.000034790018	0.000012131476	0.000031524387	0.000019649807	0.000031702781	0.000031713816
JACK_SAMPLE_11	0.000027278061	0.000023713472	0.000025679919	0.000031857517	0.000029671630	0.000005523492	0.000041368440	0.000029355012	0.000014572390	0.000025307027
JACK_SAMPLE_12	-0.000003780541	0.000030063023	0.000013995827	0.000028672195	0.000000338422	0.000019120079	0.000018826084	0.000023729566	0.000011397639	0.000016294256
JACK_SAMPLE_13	0.000014012274	0.000035132188	0.000029995456	0.000010987390	0.000007558009	0.000026598286	0.000023046687	0.000023092787	0.000036465936	0.000022358568
JACK_SAMPLE_14	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000
JACK_SAMPLE_15	-0.000014012274	-0.000035132188	-0.000029995456	-0.000010987390	-0.000007558009	-0.000026598286	-0.000023046687	-0.000023092787	-0.000036465936	-0.000022358568
JACK_SAMPLE_16	0.000003780541	-0.000030063023	-0.000013995827	-0.000028672195	-0.000000338422	-0.000019120079	-0.000018826084	-0.000023729566	-0.000011397639	-0.000016294256
JACK_SAMPLE_17	-0.000027278061	-0.000023713472	-0.000025679919	-0.000031857517	-0.000029671630	-0.000005523492	-0.000041368440	-0.000029355012	-0.000014572390	-0.000025307027
JACK_SAMPLE_18	-0.000018527839	-0.000062917500	-0.000009730843	-0.000035537298	-0.000034790018	-0.000012131476	-0.000031524387	-0.000019649807	-0.000031702781	-0.000031713816
JACK_SAMPLE_19	-0.000039555899	-0.000028859285	-0.000032177047	-0.000014205711	-0.000016835616	-0.000019221763	-0.000036119187	-0.000023367420	-0.000028090243	-0.000040239936
JACK_SAMPLE_20	-0.000054187118	-0.000028546063	-0.000063727055	-0.000042965873	-0.000031638349	-0.000023897432	-0.000055776227	-0.000055986790	-0.000039788567	-0.000043903137
JACK_SAMPLE_21	0.000056875555	0.000047540403	0.000031317674	0.000027213695	0.000036158753	0.000036367005	0.000034332303	0.000044944899	0.000039103886	0.000043269194
JACK_SAMPLE_22	0.000039358259	0.000026135193	0.000025863134	0.000025293158	0.000020499636	0.000016521004	0.000038828031	0.000024301034	0.000012933061	0.000018730855
JACK_SAMPLE_23	-0.000035233374	-0.000042385919	-0.000029462715	-0.000025473724	-0.000017694368	-0.000032450174	-0.000031329760	-0.000032433614	-0.000024455112	-0.000017441150
JACK_SAMPLE_24	-0.000036428010	-0.000045883415	-0.000045295130	-0.000047162237	-0.000029630616	-0.000039419772	-0.000029381946	-0.000030326280	-0.000042395070	-0.000035382353
JACK_SAMPLE_25	0.000036677834	0.000026981278	0.000023973460	0.000029919290	0.000017957446	0.000018776324	0.000032023890	0.000029828430	0.000022412117	0.000034243965
JACK_SAMPLE_26	0.000031119429	0.000029679028	0.000033424334	0.000021897363	0.000024087146	0.000042061551	0.000015344166	0.000033660014	0.000051206651	0.000035185066
JACK_SAMPLE_27	-0.000040449444	-0.000041149695	-0.000018074313	-0.000041961139	-0.000024866924	-0.000028738404	-0.000016989091	-0.000032478814	-0.000029268640	-0.000029782790


==> anc/sea_curr_28x10_beta3.742_B3.dat <==
# NCONFIGS 150
# NJACKS 10
# beta 3.742
# Bflux 3
# label     current(x)      error(x)
SEA_CURRENT	0.000031652684	0.000038487598
SEA_CURRENT	-0.000068430733	0.000027775339
SEA_CURRENT	0.000009417503	0.000021191086
SEA_CURRENT	-0.000002323942	0.000036611673
SEA_CURRENT	-0.000033538616	0.000020689569
SEA_CURRENT	0.000014708914	0.000030413705
SEA_CURRENT	0.000064205373	0.000018714403
SEA_CURRENT	-0.000005469773	0.000023221186
SEA_CURRENT	-0.000005329607	0.000012570320
SEA_CURRENT	0.000003639166	0.000016068459
SEA_CURRENT	0.000018579750	0.000020627919
SEA_CURRENT	-0.000015728013	0.000021847083
SEA_CURRENT	0.000019596894	0.000028698823
SEA_CURRENT	-0.000022742108	0.000027858765
SEA_CURRENT	0.000000000000	0.000000000000
SEA_CURRENT	0.000022742108	0.000027858765
SEA_CURRENT	-0.000019596894	0.000028698823
SEA_CURRENT	0.000015728013	0.000021847083
SEA_CURRENT	-0.000018579750	0.000020627919
SEA_CURRENT	-0.000003639166	0.000016068459
SEA_CURRENT	0.000005329607	0.000012570320
SEA_CURRENT	0.000005469773	0.000023221186
SEA_CURRENT	-0.000064205373	0.000018714403
SEA_CURRENT	-0.000014708914	0.000030413705
SEA_CURRENT	0.000033538616	0.000020689569
SEA_CURRENT	0.000002323942	0.000036611673
SEA_CURRENT	-0.000009417503	0.000021191086
SEA_CURRENT	0.000068430733	0.000027775339
# label       jack_bin1(x)    jack_bin2(x)    jack_bin3(x)    jack_bin4(x)    jack_bin5(x)    jack_bin6(x)    jack_bin7(x)    jack_bin8(x)    jack_bin9(x)    jack_bin10(x)
JACK_SAMPLE_0	0.000033024604	0.000052176514	0.000035731333	0.000028290312	0.000017960044	0.000048143771	0.000027863136	0.000023622630	0.000041652933	0.000008061561
JACK_SAMPLE_1	-0.000076433669	-0.000055261368	-0.000069296220	-0.000068615828	-0.000072687906	-0.000077872015	-0.000058791660	-0.000060255271	-0.000085156856	-0.000059936538
JACK_SAMPLE_2	0.000004361486	0.000013225838	0.000021230815	0.000002372740	0.000000068978	0.000015928419	0.000003891779	0.000010354210	0.000018472592	0.000004268177
JACK_SAMPLE_3	-0.000002820456	0.000000270634	-0.000013748266	-0.000001893798	-0.000025712890	0.000014680396	-0.000015447717	0.000008714818	0.000012300663	0.000000417201
JACK_SAMPLE_4	-0.000023206120	-0.000038765687	-0.000031702773	-0.000042826585	-0.000026203688	-0.000025095326	-0.000044695180	-0.000034936773	-0.000033942341	-0.000034011690
JACK_SAMPLE_5	0.000016650643	0.000015387265	0.000014102515	-0.000006250805	0.000008529544	0.000035624125	0.000010291722	0.000022229588	0.000011290665	0.000019233875
JACK_SAMPLE_6	0.000064591043	0.000066055458	0.000069683937	0.000066535472	0.000063546070	0.000061890863	0.000050192165	0.000073726937	0.000068111098	0.000057720690
JACK_SAMPLE_7	-0.000008110398	-0.000007294270	0.000010049157	-0.000008466342	-0.000000786710	-0.000014791143	-0.000000074294	-0.000006864971	-0.000018442742	0.000000083983
JACK_SAMPLE_8	-0.000007060356	-0.000001585568	-0.000001175252	0.000001129680	-0.000002759792	-0.000003102419	-0.000006896275	-0.000011685653	-0.000010182360	-0.000009978077
JACK_SAMPLE_9	-0.000000922714	0.000001022712	0.000008049376	0.000003080391	0.000004459805	0.000014098871	-0.000007074738	0.000001778140	0.000006427348	0.000005472464
JACK_SAMPLE_10	0.000018135238	0.000013610328	0.000023876906	0.000018618268	0.000016152604	0.000011012117	0.000022661197	0.000006684783	0.000023131969	0.000031914093
JACK_SAMPLE_11	-0.000020431478	-0.000009486698	-0.000027758998	-0.000016335995	-0.000023474992	-0.000017580830	-0.000007238258	-0.000017295288	-0.000015592813	-0.000002084781
JACK_SAMPLE_12	0.000012747343	0.000007551454	0.000036474457	0.000021977954	0.000016325310	0.000034939289	0.000014459193	0.000026632958	0.000014417489	0.000010443491
JACK_SAMPLE_13	-0.000026084488	-0.000042319777	-0.000029499357	-0.000015530555	-0.000023162266	-0.000017674169	-0.000014214019	-0.000029310954	-0.000021979808	-0.000007645681
JACK_SAMPLE_14	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000
JACK_SAMPLE_15	0.000026084488	0.000042319777	0.000029499357	0.000015530555	0.000023162266	0.000017674169	0.000014214019	0.000029310954	0.000021979808	0.000007645681
JACK_SAMPLE_16	-0.000012747343	-0.000007551454	-0.000036474457	-0.000021977954	-0.000016325310	-0.000034939289	-0.000014459193	-0.000026632958	-0.000014417489	-0.000010443491
JACK_SAMPLE_17	0.000020431478	0.000009486698	0.000027758998	0.000016335995	0.000023474992	0.000017580830	0.000007238258	0.000017295288	0.000015592813	0.000002084781
JACK_SAMPLE_18	-0.000018135238	-0.000013610328	-0.000023876906	-0.000018618268	-0.000016152604	-0.000011012117	-0.000022661197	-0.000006684783	-0.000023131969	-0.000031914093
JACK_SAMPLE_19	0.000000922714	-0.000001022712	-0.000008049376	-0.000003080391	-0.000004459805	-0.000014098871	0.000007074738	-0.000001778140	-0.000006427348	-0.000005472464
JACK_SAMPLE_20	0.000007060356	0.000001585568	0.000001175252	-0.000001129680	0.000002759792	0.000003102419	0.000006896275	0.000011685653	0.000010182360	0.000009978077
JACK_SAMPLE_21	0.000008110398	0.000007294270	-0.000010049157	0.000008466342	0.000000786710	0.000014791143	0.000000074294	0.000006864971	0.000018442742	-0.000000083983
JACK_SAMPLE_22	-0.000064591043	-0.000066055458	-0.000069683937	-0.000066535472	-0.000063546070	-0.000061890863	-0.000050192165	-0.000073726937	-0.000068111098	-0.000057720690
JACK_SAMPLE_23	-0.000016650643	-0.000015387265	-0.000014102515	0.000006250805	-0.000008529544	-0.000035624125	-0.000010291722	-0.000022229588	-0.000011290665	-0.000019233875
JACK_SAMPLE_24	0.000023206120	0.000038765687	0.000031702773	0.000042826585	0.000026203688	0.000025095326	0.000044695180	0.000034936773	0.000033942341	0.000034011690
JACK_SAMPLE_25	0.000002820456	-0.000000270634	0.000013748266	0.000001893798	0.000025712890	-0.000014680396	0.000015447717	-0.000008714818	-0.000012300663	-0.000000417201
JACK_SAMPLE_26	-0.000004361486	-0.000013225838	-0.000021230815	-0.000002372740	-0.000000068978	-0.000015928419	-0.000003891779	-0.000010354210	-0.000018472592	-0.000004268177
JACK_SAMPLE_27	0.000076433669	0.000055261368	0.000069296220	0.000068615828	0.000072687906	0.000077872015	0.000058791660	0.000060255271	0.000085156856	0.000059936538


==> anc/sea_curr_28x10_beta3.742_B4.dat <==
# NCONFIGS 150
# NJACKS 10
# beta 3.742
# Bflux 4
# label     current(x)      error(x)
SEA_CURRENT	-0.000021716091	0.000024257962
SEA_CURRENT	0.000046230615	0.000029840016
SEA_CURRENT	0.000008549235	0.000021242316
SEA_CURRENT	-0.000015754558	0.000024044003
SEA_CURRENT	0.000008218154	0.000028917532
SEA_CURRENT	-0.000005586888	0.000015391678
SEA_CURRENT	-0.000031164635	0.000022174542
SEA_CURRENT	0.000005479623	0.000021063722
SEA_CURRENT	-0.000032560718	0.000017260246
SEA_CURRENT	0.000041079052	0.000038268394
SEA_CURRENT	0.000016341327	0.000025894771
SEA_CURRENT	-0.000018593539	0.000022230373
SEA_CURRENT	0.000029906991	0.000028458447
SEA_CURRENT	0.000015996858	0.000018769726
SEA_CURRENT	0.000000000000	0.000000000000
SEA_CURRENT	-0.000015996858	0.000018769726
SEA_CURRENT	-0.000029906991	0.000028458447
SEA_CURRENT	0.000018593539	0.000022230373
SEA_CURRENT	-0.000016341327	0.000025894771
SEA_CURRENT	-0.000041079052	0.000038268394
SEA_CURRENT	0.000032560718	0.000017260246
SEA_CURRENT	-0.000005479623	0.000021063722
SEA_CURRENT	0.000031164635	0.000022174542
SEA_CURRENT	0.000005586888	0.000015391678
SEA_CURRENT	-0.000008218154	0.000028917532
SEA_CURRENT	0.000015754558	0.000024044003
SEA_CURRENT	-0.000008549235	0.000021242316
SEA_CURRENT	-0.000046230615	0.000029840016
# label       jack_bin1(x)    jack_bin2(x)    jack_bin3(x)    jack_bin4(x)    jack_bin5(x)    jack_bin6(x)    jack_bin7(x)    jack_bin8(x)    jack_bin9(x)    jack_bin10(x)
JACK_SAMPLE_0	-0.000020625784	-0.000015516419	-0.000033171929	-0.000021469299	-0.000019308047	-0.000012884848	-0.000031877298	-0.000006808957	-0.000027096573	-0.000028401761
JACK_SAMPLE_1	0.000043505058	0.000045843277	0.000037387161	0.000048326184	0.000028144570	0.000040731285	0.000061354283	0.000041397283	0.000054517923	0.000061099122
JACK_SAMPLE_2	0.000007062770	0.000001878538	0.000006060584	0.000014879866	0.000017574733	0.000009826534	0.000012413425	-0.000007748865	0.000015234086	0.000008310678
JACK_SAMPLE_3	-0.000012683441	-0.000009732346	-0.000014182385	-0.000018867122	-0.000012660760	-0.000030326737	-0.000023162355	-0.000025055476	-0.000003399875	-0.000007475085
JACK_SAMPLE_4	0.000010675312	0.000001820791	-0.000002133314	-0.000005696841	0.000018752265	0.000010388562	0.000008620262	0.000026533183	0.000014514625	-0.000001293304
JACK_SAMPLE_5	0.000000018984	0.000000783801	0.000003021052	-0.000009119260	-0.000010108857	-0.000011157890	-0.000011262593	-0.000002327799	-0.000007815098	-0.000007901223
JACK_SAMPLE_6	-0.000023472777	-0.000047539356	-0.000028011086	-0.000028536459	-0.000023323749	-0.000030897740	-0.000032518920	-0.000041150049	-0.000031283694	-0.000024912516
JACK_SAMPLE_7	0.000000071265	0.000003580763	0.000003145917	0.000015263679	0.000005038849	0.000010110810	-0.000005776977	0.000008521121	0.000017264462	-0.000002423664
JACK_SAMPLE_8	-0.000021931549	-0.000039755702	-0.000033084181	-0.000035726842	-0.000026969294	-0.000039696910	-0.000026428092	-0.000029695173	-0.000037173903	-0.000035145538
JACK_SAMPLE_9	0.000050687568	0.000048015607	0.000039676698	0.000060412667	0.000027271447	0.000048520393	0.000056009352	0.000025164011	0.000024285540	0.000030747241
JACK_SAMPLE_10	0.000012901755	0.000021215960	0.000003447049	0.000010362298	0.000037723665	0.000014723698	0.000017420812	0.000012350259	0.000020529622	0.000012738156
JACK_SAMPLE_11	-0.000012965128	-0.000029439661	-0.000020772801	-0.000002416862	-0.000017239681	-0.000024369954	-0.000025808283	-0.000012552400	-0.000018679870	-0.000021690755
JACK_SAMPLE_12	0.000022425748	0.000040306575	0.000031538794	0.000033633537	0.000009583063	0.000045382152	0.000035607235	0.000028578683	0.000025011758	0.000027002364
JACK_SAMPLE_13	0.000013947923	0.000032049469	0.000019504386	0.000014792110	0.000015798024	0.000010000585	0.000012591165	0.000018133118	0.000008071486	0.000015080317
JACK_SAMPLE_14	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000
JACK_SAMPLE_15	-0.000013947923	-0.000032049469	-0.000019504386	-0.000014792110	-0.000015798024	-0.000010000585	-0.000012591165	-0.000018133118	-0.000008071486	-0.000015080317
JACK_SAMPLE_16	-0.000022425748	-0.000040306575	-0.000031538794	-0.000033633537	-0.000009583063	-0.000045382152	-0.000035607235	-0.000028578683	-0.000025011758	-0.000027002364
JACK_SAMPLE_17	0.000012965128	0.000029439661	0.000020772801	0.000002416862	0.000017239681	0.000024369954	0.000025808283	0.000012552400	0.000018679870	0.000021690755
JACK_SAMPLE_18	-0.000012901755	-0.000021215960	-0.000003447049	-0.000010362298	-0.000037723665	-0.000014723698	-0.000017420812	-0.000012350259	-0.000020529622	-0.000012738156
JACK_SAMPLE_19	-0.000050687568	-0.000048015607	-0.000039676698	-0.000060412667	-0.000027271447	-0.000048520393	-0.000056009352	-0.000025164011	-0.000024285540	-0.000030747241
JACK_SAMPLE_20	0.000021931549	0.000039755702	0.000033084181	0.000035726842	0.000026969294	0.000039696910	0.000026428092	0.000029695173	0.000037173903	0.000035145538
JACK_SAMPLE_21	-0.000000071265	-0.000003580763	-0.000003145917	-0.000015263679	-0.000005038849	-0.000010110810	0.000005776977	-0.000008521121	-0.000017264462	0.000002423664
JACK_SAMPLE_22	0.000023472777	0.000047539356	0.000028011086	0.000028536459	0.000023323749	0.000030897740	0.000032518920	0.000041150049	0.000031283694	0.000024912516
JACK_SAMPLE_23	-0.000000018984	-0.000000783801	-0.000003021052	0.000009119260	0.000010108857	0.000011157890	0.000011262593	0.000002327799	0.000007815098	0.000007901223
JACK_SAMPLE_24	-0.000010675312	-0.000001820791	0.000002133314	0.000005696841	-0.000018752265	-0.000010388562	-0.000008620262	-0.000026533183	-0.000014514625	0.000001293304
JACK_SAMPLE_25	0.000012683441	0.000009732346	0.000014182385	0.000018867122	0.000012660760	0.000030326737	0.000023162355	0.000025055476	0.000003399875	0.000007475085
JACK_SAMPLE_26	-0.000007062770	-0.000001878538	-0.000006060584	-0.000014879866	-0.000017574733	-0.000009826534	-0.000012413425	0.000007748865	-0.000015234086	-0.000008310678
JACK_SAMPLE_27	-0.000043505058	-0.000045843277	-0.000037387161	-0.000048326184	-0.000028144570	-0.000040731285	-0.000061354283	-0.000041397283	-0.000054517923	-0.000061099122


==> anc/sea_curr_28x10_beta3.742_B6.dat <==
# NCONFIGS 150
# NJACKS 10
# beta 3.742
# Bflux 6
# label     current(x)      error(x)
SEA_CURRENT	-0.000079523227	0.000025361275
SEA_CURRENT	0.000003692015	0.000041423152
SEA_CURRENT	0.000043187409	0.000020529102
SEA_CURRENT	0.000003476987	0.000018636279
SEA_CURRENT	-0.000036209596	0.000027580089
SEA_CURRENT	0.000020707951	0.000019012517
SEA_CURRENT	0.000007189509	0.000025180413
SEA_CURRENT	-0.000019401445	0.000024929745
SEA_CURRENT	-0.000023527905	0.000021759074
SEA_CURRENT	-0.000035459271	0.000018147047
SEA_CURRENT	0.000003747322	0.000022666779
SEA_CURRENT	-0.000000790141	0.000022912391
SEA_CURRENT	-0.000005073520	0.000023549300
SEA_CURRENT	-0.000014617594	0.000015037211
SEA_CURRENT	0.000000000000	0.000000000000
SEA_CURRENT	0.000014617594	0.000015037211
SEA_CURRENT	0.000005073520	0.000023549300
SEA_CURRENT	0.000000790141	0.000022912391
SEA_CURRENT	-0.000003747322	0.000022666779
SEA_CURRENT	0.000035459271	0.000018147047
SEA_CURRENT	0.000023527905	0.000021759074
SEA_CURRENT	0.000019401445	0.000024929745
SEA_CURRENT	-0.000007189509	0.000025180413
SEA_CURRENT	-0.000020707951	0.000019012517
SEA_CURRENT	0.000036209596	0.000027580089
SEA_CURRENT	-0.000003476987	0.000018636279
SEA_CURRENT	-0.000043187409	0.000020529102
SEA_CURRENT	-0.000003692015	0.000041423152
# label       jack_bin1(x)    jack_bin2(x)    jack_bin3(x)    jack_bin4(x)    jack_bin5(x)    jack_bin6(x)    jack_bin7(x)    jack_bin8(x)    jack_bin9(x)    jack_bin10(x)
JACK_SAMPLE_0	-0.000098233570	-0.000069040546	-0.000083332907	-0.000073988100	-0.000084650745	-0.000078203413	-0.000067637074	-0.000081880875	-0.000074987177	-0.000083277860
JACK_SAMPLE_1	-0.000001516666	-0.000009253548	0.000002079341	-0.000017106262	0.000008914867	-0.000000161675	0.000015421603	0.000031336477	0.000016500663	-0.000009294649
JACK_SAMPLE_2	0.000037942618	0.000038757493	0.000038577701	0.000032529669	0.000043849911	0.000047083232	0.000057808812	0.000047971021	0.000047771845	0.000039581783
JACK_SAMPLE_3	-0.000001133670	-0.000004764031	0.000002467428	0.000001345659	-0.000003043455	0.000014044854	0.000000055287	0.000004129962	0.000007954032	0.000013713802
JACK_SAMPLE_4	-0.000028543357	-0.000030682934	-0.000042264394	-0.000046042095	-0.000031801311	-0.000046248202	-0.000029291797	-0.000024118746	-0.000052758726	-0.000030344402
JACK_SAMPLE_5	0.000012518986	0.000012191130	0.000020200328	0.000021405698	0.000025291050	0.000019590675	0.000031833256	0.000016303803	0.000030030689	0.000017713893
JACK_SAMPLE_6	0.000008752889	0.000008290856	0.000001320643	0.000005200883	0.000012552947	0.000006412240	0.000019831622	-0.000013166768	0.000007867147	0.000014832635
JACK_SAMPLE_7	-0.000021096655	-0.000008737023	-0.000030254609	-0.000013303520	-0.000023831117	-0.000029681626	-0.000022313195	-0.000004980725	-0.000026101317	-0.000013714660
JACK_SAMPLE_8	-0.000028975955	-0.000024678969	-0.000018299238	-0.000033121557	-0.000029973009	-0.000007288839	-0.000024648466	-0.000028515046	-0.000022874205	-0.000016903770
JACK_SAMPLE_9	-0.000031679022	-0.000044883772	-0.000033037842	-0.000031502950	-0.000032889347	-0.000043782338	-0.000027566137	-0.000030016384	-0.000044027278	-0.000035207644
JACK_SAMPLE_10	0.000017821374	0.000000724481	0.000001380983	-0.000006646153	0.000004971002	0.000001296986	0.000003535753	0.000017016453	-0.000004069080	0.000001441416
JACK_SAMPLE_11	0.000006681922	0.000007658359	-0.000007876142	-0.000006393864	0.000005687290	0.000006936345	-0.000000914803	0.000004006759	-0.000010193566	-0.000013493708
JACK_SAMPLE_12	-0.000006629519	-0.000001997044	-0.000016724827	0.000004427340	-0.000000706180	-0.000015855565	0.000006853450	-0.000008766322	0.000000902890	-0.000012239426
JACK_SAMPLE_13	-0.000007360406	-0.000011175067	-0.000020627646	-0.000012568757	-0.000013296868	-0.000019527929	-0.000015949539	-0.000017724938	-0.000006614144	-0.000021330649
JACK_SAMPLE_14	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000
JACK_SAMPLE_15	0.000007360406	0.000011175067	0.000020627646	0.000012568757	0.000013296868	0.000019527929	0.000015949539	0.000017724938	0.000006614144	0.000021330649
JACK_SAMPLE_16	0.000006629519	0.000001997044	0.000016724827	-0.000004427340	0.000000706180	0.000015855565	-0.000006853450	0.000008766322	-0.000000902890	0.000012239426
JACK_SAMPLE_17	-0.000006681922	-0.000007658359	0.000007876142	0.000006393864	-0.000005687290	-0.000006936345	0.000000914803	-0.000004006759	0.000010193566	0.000013493708
JACK_SAMPLE_18	-0.000017821374	-0.000000724481	-0.000001380983	0.000006646153	-0.000004971002	-0.000001296986	-0.000003535753	-0.000017016453	0.000004069080	-0.000001441416
JACK_SAMPLE_19	0.000031679022	0.000044883772	0.000033037842	0.000031502950	0.000032889347	0.000043782338	0.000027566137	0.000030016384	0.000044027278	0.000035207644
JACK_SAMPLE_20	0.000028975955	0.000024678969	0.000018299238	0.000033121557	0.000029973009	0.000007288839	0.000024648466	0.000028515046	0.000022874205	0.000016903770
JACK_SAMPLE_21	0.000021096655	0.000008737023	0.000030254609	0.000013303520	0.000023831117	0.000029681626	0.000022313195	0.000004980725	0.000026101317	0.000013714660
JACK_SAMPLE_22	-0.000008752889	-0.000008290856	-0.000001320643	-0.000005200883	-0.000012552947	-0.000006412240	-0.000019831622	0.000013166768	-0.000007867147	-0.000014832635
JACK_SAMPLE_23	-0.000012518986	-0.000012191130	-0.000020200328	-0.000021405698	-0.000025291050	-0.000019590675	-0.000031833256	-0.000016303803	-0.000030030689	-0.000017713893
JACK_SAMPLE_24	0.000028543357	0.000030682934	0.000042264394	0.000046042095	0.000031801311	0.000046248202	0.000029291797	0.000024118746	0.000052758726	0.000030344402
JACK_SAMPLE_25	0.000001133670	0.000004764031	-0.000002467428	-0.000001345659	0.000003043455	-0.000014044854	-0.000000055287	-0.000004129962	-0.000007954032	-0.000013713802
JACK_SAMPLE_26	-0.000037942618	-0.000038757493	-0.000038577701	-0.000032529669	-0.000043849911	-0.000047083232	-0.000057808812	-0.000047971021	-0.000047771845	-0.000039581783
JACK_SAMPLE_27	0.000001516666	0.000009253548	-0.000002079341	0.000017106262	-0.000008914867	0.000000161675	-0.000015421603	-0.000031336477	-0.000016500663	0.000009294649


==> anc/sea_curr_28x10_beta3.742_B8.dat <==
# NCONFIGS 170
# NJACKS 10
# beta 3.742
# Bflux 8
# label     current(x)      error(x)
SEA_CURRENT	0.000070822480	0.000018762505
SEA_CURRENT	-0.000033918744	0.000020433729
SEA_CURRENT	0.000024896354	0.000027712750
SEA_CURRENT	-0.000020366975	0.000016327069
SEA_CURRENT	0.000010493897	0.000025574737
SEA_CURRENT	0.000024903266	0.000026104940
SEA_CURRENT	-0.000019707356	0.000027663147
SEA_CURRENT	-0.000024781169	0.000014311378
SEA_CURRENT	-0.000018748385	0.000018547053
SEA_CURRENT	0.000014735964	0.000030955442
SEA_CURRENT	-0.000020119532	0.000016306195
SEA_CURRENT	-0.000004691363	0.000019686947
SEA_CURRENT	-0.000028998453	0.000024847272
SEA_CURRENT	-0.000045645158	0.000021298287
SEA_CURRENT	0.000000000000	0.000000000000
SEA_CURRENT	0.000045645158	0.000021298287
SEA_CURRENT	0.000028998453	0.000024847272
SEA_CURRENT	0.000004691363	0.000019686947
SEA_CURRENT	0.000020119532	0.000016306195
SEA_CURRENT	-0.000014735964	0.000030955442
SEA_CURRENT	0.000018748385	0.000018547053
SEA_CURRENT	0.000024781169	0.000014311378
SEA_CURRENT	0.000019707356	0.000027663147
SEA_CURRENT	-0.000024903266	0.000026104940
SEA_CURRENT	-0.000010493897	0.000025574737
SEA_CURRENT	0.000020366975	0.000016327069
SEA_CURRENT	-0.000024896354	0.000027712750
SEA_CURRENT	0.000033918744	0.000020433729
# label       jack_bin1(x)    jack_bin2(x)    jack_bin3(x)    jack_bin4(x)    jack_bin5(x)    jack_bin6(x)    jack_bin7(x)    jack_bin8(x)    jack_bin9(x)    jack_bin10(x)
JACK_SAMPLE_0	0.000063116277	0.000080689908	0.000069220069	0.000065825207	0.000081043629	0.000066266092	0.000063120811	0.000074997930	0.000070917315	0.000073027565
JACK_SAMPLE_1	-0.000038551602	-0.000030140069	-0.000031739241	-0.000038211592	-0.000040673859	-0.000020504102	-0.000040130312	-0.000031770589	-0.000025482025	-0.000041984053
JACK_SAMPLE_2	0.000043778496	0.000031732354	0.000021596723	0.000012883226	0.000030983617	0.000011395245	0.000019462254	0.000026242762	0.000020776311	0.000030112552
JACK_SAMPLE_3	-0.000015154524	-0.000015365185	-0.000015650418	-0.000021689233	-0.000031462049	-0.000027567970	-0.000024222383	-0.000018070218	-0.000018888425	-0.000015599350
JACK_SAMPLE_4	0.000007558578	0.000014544206	0.000008894542	0.000030258240	0.000007532763	0.000001345706	0.000017171399	0.000012382874	-0.000002069845	0.000007320504
JACK_SAMPLE_5	0.000028715129	0.000010654884	0.000024020122	0.000035652506	0.000020158089	0.000032592644	0.000010369456	0.000027810090	0.000035821861	0.000023237882
JACK_SAMPLE_6	-0.000032336942	-0.000023311197	-0.000026383894	0.000001435296	-0.000015250100	-0.000021805741	-0.000009785030	-0.000019276317	-0.000026481930	-0.000023877709
JACK_SAMPLE_7	-0.000018754267	-0.000026647555	-0.000020074718	-0.000022906992	-0.000029407329	-0.000023649019	-0.000025521584	-0.000030302653	-0.000017928749	-0.000032618827
JACK_SAMPLE_8	-0.000011224288	-0.000022513003	-0.000025236175	-0.000023405422	-0.000024101490	-0.000009953735	-0.000011880021	-0.000013206102	-0.000019245893	-0.000026717726
JACK_SAMPLE_9	0.000010641636	0.000019565048	0.000015308882	-0.000001586339	0.000015130818	0.000029743834	0.000023268787	0.000023625161	0.000016368025	-0.000004706219
JACK_SAMPLE_10	-0.000017695273	-0.000015825351	-0.000025992944	-0.000018358512	-0.000026462018	-0.000021309911	-0.000018025724	-0.000029421492	-0.000017749145	-0.000010354953
JACK_SAMPLE_11	-0.000000168628	-0.000006486735	-0.000004670248	-0.000013116085	-0.000009880434	-0.000015199859	0.000006827852	-0.000003055619	0.000003257808	-0.000004421681
JACK_SAMPLE_12	-0.000025088735	-0.000029489746	-0.000014420549	-0.000019611928	-0.000034596739	-0.000041905867	-0.000031108998	-0.000028001199	-0.000041135873	-0.000024624894
JACK_SAMPLE_13	-0.000047494209	-0.000047400728	-0.000038824689	-0.000044735611	-0.000046976628	-0.000048826301	-0.000028217215	-0.000046322671	-0.000053502910	-0.000054150619
JACK_SAMPLE_14	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000
JACK_SAMPLE_15	0.000047494209	0.000047400728	0.000038824689	0.000044735611	0.000046976628	0.000048826301	0.000028217215	0.000046322671	0.000053502910	0.000054150619
JACK_SAMPLE_16	0.000025088735	0.000029489746	0.000014420549	0.000019611928	0.000034596739	0.000041905867	0.000031108998	0.000028001199	0.000041135873	0.000024624894
JACK_SAMPLE_17	0.000000168628	0.000006486735	0.000004670248	0.000013116085	0.000009880434	0.000015199859	-0.000006827852	0.000003055619	-0.000003257808	0.000004421681
JACK_SAMPLE_18	0.000017695273	0.000015825351	0.000025992944	0.000018358512	0.000026462018	0.000021309911	0.000018025724	0.000029421492	0.000017749145	0.000010354953
JACK_SAMPLE_19	-0.000010641636	-0.000019565048	-0.000015308882	0.000001586339	-0.000015130818	-0.000029743834	-0.000023268787	-0.000023625161	-0.000016368025	0.000004706219
JACK_SAMPLE_20	0.000011224288	0.000022513003	0.000025236175	0.000023405422	0.000024101490	0.000009953735	0.000011880021	0.000013206102	0.000019245893	0.000026717726
JACK_SAMPLE_21	0.000018754267	0.000026647555	0.000020074718	0.000022906992	0.000029407329	0.000023649019	0.000025521584	0.000030302653	0.000017928749	0.000032618827
JACK_SAMPLE_22	0.000032336942	0.000023311197	0.000026383894	-0.000001435296	0.000015250100	0.000021805741	0.000009785030	0.000019276317	0.000026481930	0.000023877709
JACK_SAMPLE_23	-0.000028715129	-0.000010654884	-0.000024020122	-0.000035652506	-0.000020158089	-0.000032592644	-0.000010369456	-0.000027810090	-0.000035821861	-0.000023237882
JACK_SAMPLE_24	-0.000007558578	-0.000014544206	-0.000008894542	-0.000030258240	-0.000007532763	-0.000001345706	-0.000017171399	-0.000012382874	0.000002069845	-0.000007320504
JACK_SAMPLE_25	0.000015154524	0.000015365185	0.000015650418	0.000021689233	0.000031462049	0.000027567970	0.000024222383	0.000018070218	0.000018888425	0.000015599350
JACK_SAMPLE_26	-0.000043778496	-0.000031732354	-0.000021596723	-0.000012883226	-0.000030983617	-0.000011395245	-0.000019462254	-0.000026242762	-0.000020776311	-0.000030112552
JACK_SAMPLE_27	0.000038551602	0.000030140069	0.000031739241	0.000038211592	0.000040673859	0.000020504102	0.000040130312	0.000031770589	0.000025482025	0.000041984053


==> anc/spline_T113.dat <==
# x(fm)       eB(GeV^2)    Nt^-1        current      stat_err  +syst     -syst
-2.800000e-01 0.000000e+00 0.000000e+00 5.662117e-16 3.235e-10 7.048e-16 6.573e-16
-2.800000e-01 1.515152e-02 0.000000e+00 1.056636e-04 3.264e-05 3.377e-05 3.905e-05
-2.800000e-01 3.030303e-02 0.000000e+00 1.614629e-04 3.307e-05 3.130e-05 2.756e-05
-2.800000e-01 4.545455e-02 0.000000e+00 2.183794e-04 3.532e-05 2.889e-05 1.652e-05
-2.800000e-01 6.060606e-02 0.000000e+00 2.764551e-04 3.873e-05 2.651e-05 5.957e-06
-2.800000e-01 7.575758e-02 0.000000e+00 3.357289e-04 4.280e-05 2.411e-05 1.006e-05
-2.800000e-01 9.090909e-02 0.000000e+00 3.962397e-04 4.718e-05 2.154e-05 1.463e-05
-2.800000e-01 1.060606e-01 0.000000e+00 4.580450e-04 5.164e-05 1.902e-05 1.799e-05
-2.800000e-01 1.212121e-01 0.000000e+00 5.212031e-04 5.604e-05 1.840e-05 2.045e-05
-2.800000e-01 1.363636e-01 0.000000e+00 5.857017e-04 6.032e-05 1.999e-05 2.213e-05
-2.800000e-01 1.515152e-01 0.000000e+00 6.515257e-04 6.446e-05 2.579e-05 2.311e-05
-2.800000e-01 1.666667e-01 0.000000e+00 7.186762e-04 6.846e-05 3.102e-05 2.347e-05
-2.800000e-01 1.818182e-01 0.000000e+00 7.871818e-04 7.231e-05 3.565e-05 2.334e-05
-2.800000e-01 1.969697e-01 0.000000e+00 8.570031e-04 7.602e-05 3.969e-05 2.276e-05
-2.800000e-01 2.121212e-01 0.000000e+00 9.280953e-04 7.957e-05 4.316e-05 2.179e-05
-2.800000e-01 2.272727e-01 0.000000e+00 1.000413e-03 8.298e-05 4.607e-05 2.047e-05
-2.800000e-01 2.424242e-01 0.000000e+00 1.073913e-03 8.625e-05 4.846e-05 1.884e-05
-2.800000e-01 2.575758e-01 0.000000e+00 1.148548e-03 8.941e-05 5.033e-05 1.907e-05
-2.800000e-01 2.727273e-01 0.000000e+00 1.224297e-03 9.246e-05 5.169e-05 2.362e-05
-2.800000e-01 2.878788e-01 0.000000e+00 1.301181e-03 9.541e-05 5.285e-05 2.828e-05
-2.800000e-01 3.030303e-01 0.000000e+00 1.379189e-03 9.827e-05 5.403e-05 3.281e-05
-2.800000e-01 3.181818e-01 0.000000e+00 1.458280e-03 1.010e-04 5.528e-05 3.774e-05
-2.800000e-01 3.333333e-01 0.000000e+00 1.538413e-03 1.037e-04 5.665e-05 4.225e-05
-2.800000e-01 3.484848e-01 0.000000e+00 1.619545e-03 1.064e-04 5.817e-05 4.638e-05
-2.800000e-01 3.636364e-01 0.000000e+00 1.701636e-03 1.089e-04 5.987e-05 5.047e-05
-2.800000e-01 3.787879e-01 0.000000e+00 1.784644e-03 1.114e-04 6.181e-05 5.448e-05
-2.800000e-01 3.939394e-01 0.000000e+00 1.868526e-03 1.139e-04 6.402e-05 5.838e-05
-2.800000e-01 4.090909e-01 0.000000e+00 1.953243e-03 1.164e-04 6.655e-05 6.215e-05
-2.800000e-01 4.242424e-01 0.000000e+00 2.038752e-03 1.188e-04 6.942e-05 6.574e-05
-2.800000e-01 4.393939e-01 0.000000e+00 2.125011e-03 1.212e-04 7.268e-05 6.913e-05
-2.800000e-01 4.545455e-01 0.000000e+00 2.211996e-03 1.236e-04 7.636e-05 7.231e-05
-2.800000e-01 4.696970e-01 0.000000e+00 2.299736e-03 1.260e-04 8.042e-05 7.531e-05
-2.800000e-01 4.848485e-01 0.000000e+00 2.388233e-03 1.284e-04 8.486e-05 7.815e-05
-2.800000e-01 5.000000e-01 0.000000e+00 2.477483e-03 1.308e-04 8.972e-05 8.082e-05
-2.800000e-01 5.151515e-01 0.000000e+00 2.567478e-03 1.333e-04 9.503e-05 8.334e-05
-2.800000e-01 5.303030e-01 0.000000e+00 2.658227e-03 1.358e-04 1.007e-04 8.573e-05
-2.800000e-01 5.454545e-01 0.000000e+00 2.749742e-03 1.383e-04 1.068e-04 8.800e-05
-2.800000e-01 5.606061e-01 0.000000e+00 2.842035e-03 1.408e-04 1.132e-04 9.018e-05
-2.800000e-01 5.757576e-01 0.000000e+00 2.935120e-03 1.435e-04 1.199e-04 9.229e-05
-2.800000e-01 5.909091e-01 0.000000e+00 3.029082e-03 1.461e-04 1.269e-04 9.443e-05
-2.800000e-01 6.060606e-01 0.000000e+00 3.123960e-03 1.489e-04 1.340e-04 9.664e-05
-2.800000e-01 6.212121e-01 0.000000e+00 3.219796e-03 1.517e-04 1.414e-04 9.898e-05
-2.800000e-01 6.363636e-01 0.000000e+00 3.316621e-03 1.546e-04 1.488e-04 1.015e-04
-2.800000e-01 6.515152e-01 0.000000e+00 3.414443e-03 1.575e-04 1.564e-04 1.072e-04
-2.800000e-01 6.666667e-01 0.000000e+00 3.513290e-03 1.606e-04 1.641e-04 1.163e-04
-2.800000e-01 6.818182e-01 0.000000e+00 3.613204e-03 1.638e-04 1.718e-04 1.170e-04
-2.800000e-01 6.969697e-01 0.000000e+00 3.714195e-03 1.670e-04 1.796e-04 1.174e-04
-2.800000e-01 7.121212e-01 0.000000e+00 3.816272e-03 1.704e-04 1.874e-04 1.174e-04
-2.800000e-01 7.272727e-01 0.000000e+00 3.919441e-03 1.738e-04 1.952e-04 1.171e-04
-2.800000e-01 7.424242e-01 0.000000e+00 4.023712e-03 1.774e-04 2.030e-04 1.165e-04
-2.800000e-01 7.575758e-01 0.000000e+00 4.129094e-03 1.811e-04 2.108e-04 1.157e-04
-2.800000e-01 7.727273e-01 0.000000e+00 4.235594e-03 1.849e-04 2.186e-04 1.146e-04
-2.800000e-01 7.878788e-01 0.000000e+00 4.343221e-03 1.888e-04 2.264e-04 1.134e-04
-2.800000e-01 8.030303e-01 0.000000e+00 4.451983e-03 1.927e-04 2.341e-04 1.121e-04
-2.800000e-01 8.181818e-01 0.000000e+00 4.561888e-03 1.968e-04 2.418e-04 1.104e-04
-2.800000e-01 8.333333e-01 0.000000e+00 4.672946e-03 2.010e-04 2.495e-04 1.088e-04
-2.800000e-01 8.484848e-01 0.000000e+00 4.785164e-03 2.053e-04 2.570e-04 1.070e-04
-2.800000e-01 8.636364e-01 0.000000e+00 4.898550e-03 2.097e-04 2.645e-04 1.076e-04
-2.800000e-01 8.787879e-01 0.000000e+00 5.013114e-03 2.142e-04 2.719e-04 1.103e-04
-2.800000e-01 8.939394e-01 0.000000e+00 5.128862e-03 2.187e-04 2.793e-04 1.157e-04
-2.800000e-01 9.090909e-01 0.000000e+00 5.245805e-03 2.234e-04 2.865e-04 1.211e-04
-2.800000e-01 9.242424e-01 0.000000e+00 5.363949e-03 2.281e-04 2.936e-04 1.262e-04
-2.800000e-01 9.393939e-01 0.000000e+00 5.483304e-03 2.329e-04 3.006e-04 1.312e-04
-2.800000e-01 9.545455e-01 0.000000e+00 5.603878e-03 2.378e-04 3.074e-04 1.360e-04
-2.800000e-01 9.696970e-01 0.000000e+00 5.725679e-03 2.427e-04 3.141e-04 1.406e-04
-2.800000e-01 9.848485e-01 0.000000e+00 5.848716e-03 2.477e-04 3.206e-04 1.449e-04
-2.800000e-01 1.000000e+00 0.000000e+00 5.972996e-03 2.527e-04 3.270e-04 1.490e-04
-2.800000e-01 1.015152e+00 0.000000e+00 6.098529e-03 2.578e-04 3.332e-04 1.528e-04
-2.800000e-01 1.030303e+00 0.000000e+00 6.225322e-03 2.630e-04 3.393e-04 1.563e-04
-2.800000e-01 1.045455e+00 0.000000e+00 6.353384e-03 2.682e-04 3.451e-04 1.597e-04
-2.800000e-01 1.060606e+00 0.000000e+00 6.482723e-03 2.735e-04 3.507e-04 1.628e-04
-2.800000e-01 1.075758e+00 0.000000e+00 6.613348e-03 2.787e-04 3.561e-04 1.655e-04
-2.800000e-01 1.090909e+00 0.000000e+00 6.745286e-03 2.841e-04 3.613e-04 1.679e-04
-2.800000e-01 1.106061e+00 0.000000e+00 6.878674e-03 2.894e-04 3.661e-04 1.700e-04
-2.800000e-01 1.121212e+00 0.000000e+00 7.013565e-03 2.948e-04 3.705e-04 1.720e-04
-2.800000e-01 1.136364e+00 0.000000e+00 7.149951e-03 3.002e-04 3.744e-04 1.736e-04
-2.800000e-01 1.151515e+00 0.000000e+00 7.287826e-03 3.057e-04 3.779e-04 1.750e-04
-2.800000e-01 1.166667e+00 0.000000e+00 7.427182e-03 3.111e-04 3.810e-04 1.760e-04
-2.800000e-01 1.181818e+00 0.000000e+00 7.568011e-03 3.166e-04 3.836e-04 1.714e-04
-2.800000e-01 1.196970e+00 0.000000e+00 7.710308e-03 3.221e-04 3.859e-04 1.707e-04
-2.800000e-01 1.212121e+00 0.000000e+00 7.854065e-03 3.276e-04 3.877e-04 1.695e-04
-2.800000e-01 1.227273e+00 0.000000e+00 7.999273e-03 3.332e-04 3.892e-04 1.679e-04
-2.800000e-01 1.242424e+00 0.000000e+00 8.145927e-03 3.388e-04 3.903e-04 1.656e-04
-2.800000e-01 1.257576e+00 0.000000e+00 8.294084e-03 3.444e-04 3.909e-04 1.627e-04
-2.800000e-01 1.272727e+00 0.000000e+00 8.443949e-03 3.500e-04 3.909e-04 1.711e-04
-2.800000e-01 1.287879e+00 0.000000e+00 8.595476e-03 3.556e-04 3.902e-04 1.833e-04
-2.800000e-01 1.303030e+00 0.000000e+00 8.748557e-03 3.612e-04 3.890e-04 1.964e-04
-2.800000e-01 1.318182e+00 0.000000e+00 8.903085e-03 3.668e-04 3.875e-04 2.104e-04
-2.800000e-01 1.333333e+00 0.000000e+00 9.058951e-03 3.724e-04 3.856e-04 2.252e-04
-2.800000e-01 1.348485e+00 0.000000e+00 9.216046e-03 3.779e-04 3.836e-04 2.409e-04
-2.800000e-01 1.363636e+00 0.000000e+00 9.374291e-03 3.833e-04 3.815e-04 2.514e-04
-2.800000e-01 1.378788e+00 0.000000e+00 9.533669e-03 3.886e-04 3.792e-04 2.678e-04
-2.800000e-01 1.393939e+00 0.000000e+00 9.694051e-03 3.936e-04 3.770e-04 2.849e-04
-2.800000e-01 1.409091e+00 0.000000e+00 9.855385e-03 3.983e-04 3.749e-04 3.026e-04
-2.800000e-01 1.424242e+00 0.000000e+00 1.001751e-02 4.020e-04 3.730e-04 3.208e-04
-2.800000e-01 1.439394e+00 0.000000e+00 1.018023e-02 4.046e-04 3.716e-04 3.392e-04
-2.800000e-01 1.454545e+00 0.000000e+00 1.034334e-02 4.054e-04 3.708e-04 3.577e-04
-2.800000e-01 1.469697e+00 0.000000e+00 1.050664e-02 4.042e-04 3.708e-04 3.761e-04
-2.800000e-01 1.484848e+00 0.000000e+00 1.066993e-02 4.006e-04 3.719e-04 3.943e-04
-2.800000e-01 1.500000e+00 0.000000e+00 1.083301e-02 3.942e-04 3.742e-04 4.121e-04


==> anc/spline_T155.dat <==
# x(fm)       eB(GeV^2)    Nt^-1        current      stat_err  +syst      -syst
-2.800000e-01 0.000000e+00 0.000000e+00 -4.805180e-17 2.011e-10 1.678e-15 1.452e-15
-2.800000e-01 1.969697e-02 0.000000e+00 9.741229e-05 2.301e-05 7.024e-05 4.828e-05
-2.800000e-01 3.939394e-02 0.000000e+00 1.639037e-04 2.897e-05 9.153e-05 5.747e-05
-2.800000e-01 5.909091e-02 0.000000e+00 2.291893e-04 3.304e-05 7.933e-05 5.744e-05
-2.800000e-01 7.878788e-02 0.000000e+00 2.989258e-04 3.756e-05 6.587e-05 5.401e-05
-2.800000e-01 9.848485e-02 0.000000e+00 3.738431e-04 4.263e-05 5.230e-05 4.966e-05
-2.800000e-01 1.181818e-01 0.000000e+00 4.538812e-04 4.806e-05 4.155e-05 4.633e-05
-2.800000e-01 1.378788e-01 0.000000e+00 5.387882e-04 5.373e-05 2.959e-05 4.026e-05
-2.800000e-01 1.575758e-01 0.000000e+00 6.282719e-04 5.955e-05 2.554e-05 3.333e-05
-2.800000e-01 1.772727e-01 0.000000e+00 7.220674e-04 6.550e-05 1.638e-05 2.565e-05
-2.800000e-01 1.969697e-01 0.000000e+00 8.199371e-04 7.153e-05 2.552e-05 2.351e-05
-2.800000e-01 2.166667e-01 0.000000e+00 9.216757e-04 7.765e-05 3.505e-05 2.883e-05
-2.800000e-01 2.363636e-01 0.000000e+00 1.027151e-03 8.383e-05 4.490e-05 3.798e-05
-2.800000e-01 2.560606e-01 0.000000e+00 1.136243e-03 9.008e-05 5.501e-05 4.976e-05
-2.800000e-01 2.757576e-01 0.000000e+00 1.248794e-03 9.639e-05 6.538e-05 6.044e-05
-2.800000e-01 2.954545e-01 0.000000e+00 1.364652e-03 1.028e-04 7.608e-05 7.273e-05
-2.800000e-01 3.151515e-01 0.000000e+00 1.483673e-03 1.092e-04 8.634e-05 8.461e-05
-2.800000e-01 3.348485e-01 0.000000e+00 1.605720e-03 1.157e-04 9.679e-05 9.554e-05
-2.800000e-01 3.545455e-01 0.000000e+00 1.730671e-03 1.222e-04 1.079e-04 1.049e-04
-2.800000e-01 3.742424e-01 0.000000e+00 1.858452e-03 1.288e-04 1.192e-04 1.137e-04
-2.800000e-01 3.939394e-01 0.000000e+00 1.988961e-03 1.354e-04 1.304e-04 1.220e-04
-2.800000e-01 4.136364e-01 0.000000e+00 2.122091e-03 1.421e-04 1.417e-04 1.299e-04
-2.800000e-01 4.333333e-01 0.000000e+00 2.257741e-03 1.489e-04 1.536e-04 1.373e-04
-2.800000e-01 4.530303e-01 0.000000e+00 2.395862e-03 1.557e-04 1.647e-04 1.443e-04
-2.800000e-01 4.727273e-01 0.000000e+00 2.536372e-03 1.625e-04 1.755e-04 1.508e-04
-2.800000e-01 4.924242e-01 0.000000e+00 2.679186e-03 1.694e-04 1.862e-04 1.570e-04
-2.800000e-01 5.121212e-01 0.000000e+00 2.824227e-03 1.763e-04 1.966e-04 1.628e-04
-2.800000e-01 5.318182e-01 0.000000e+00 2.971480e-03 1.833e-04 2.067e-04 1.687e-04
-2.800000e-01 5.515152e-01 0.000000e+00 3.120913e-03 1.902e-04 2.164e-04 1.756e-04
-2.800000e-01 5.712121e-01 0.000000e+00 3.272451e-03 1.973e-04 2.257e-04 1.807e-04
-2.800000e-01 5.909091e-01 0.000000e+00 3.426030e-03 2.043e-04 2.345e-04 1.862e-04
-2.800000e-01 6.106061e-01 0.000000e+00 3.581623e-03 2.114e-04 2.427e-04 1.911e-04
-2.800000e-01 6.303030e-01 0.000000e+00 3.739164e-03 2.185e-04 2.505e-04 1.959e-04
-2.800000e-01 6.500000e-01 0.000000e+00 3.898587e-03 2.256e-04 2.578e-04 2.006e-04
-2.800000e-01 6.696970e-01 0.000000e+00 4.059828e-03 2.327e-04 2.645e-04 2.053e-04
-2.800000e-01 6.893939e-01 0.000000e+00 4.222887e-03 2.399e-04 2.703e-04 2.111e-04
-2.800000e-01 7.090909e-01 0.000000e+00 4.387730e-03 2.470e-04 2.756e-04 2.180e-04
-2.800000e-01 7.287879e-01 0.000000e+00 4.554292e-03 2.542e-04 2.802e-04 2.250e-04
-2.800000e-01 7.484848e-01 0.000000e+00 4.722513e-03 2.614e-04 2.842e-04 2.321e-04
-2.800000e-01 7.681818e-01 0.000000e+00 4.892335e-03 2.686e-04 2.874e-04 2.393e-04
-2.800000e-01 7.878788e-01 0.000000e+00 5.063699e-03 2.758e-04 2.900e-04 2.467e-04
-2.800000e-01 8.075758e-01 0.000000e+00 5.236552e-03 2.830e-04 2.920e-04 2.540e-04
-2.800000e-01 8.272727e-01 0.000000e+00 5.410839e-03 2.902e-04 2.935e-04 2.593e-04
-2.800000e-01 8.469697e-01 0.000000e+00 5.586510e-03 2.974e-04 2.943e-04 2.647e-04
-2.800000e-01 8.666667e-01 0.000000e+00 5.763516e-03 3.046e-04 2.946e-04 2.703e-04
-2.800000e-01 8.863636e-01 0.000000e+00 5.941810e-03 3.118e-04 2.944e-04 2.759e-04
-2.800000e-01 9.060606e-01 0.000000e+00 6.121346e-03 3.189e-04 2.937e-04 2.817e-04
-2.800000e-01 9.257576e-01 0.000000e+00 6.302082e-03 3.261e-04 2.941e-04 2.876e-04
-2.800000e-01 9.454545e-01 0.000000e+00 6.483976e-03 3.333e-04 2.928e-04 2.961e-04
-2.800000e-01 9.651515e-01 0.000000e+00 6.666990e-03 3.404e-04 2.930e-04 3.049e-04
-2.800000e-01 9.848485e-01 0.000000e+00 6.851086e-03 3.476e-04 3.046e-04 3.139e-04
-2.800000e-01 1.004545e+00 0.000000e+00 7.036229e-03 3.547e-04 3.216e-04 3.231e-04
-2.800000e-01 1.024242e+00 0.000000e+00 7.222386e-03 3.618e-04 3.392e-04 3.312e-04
-2.800000e-01 1.043939e+00 0.000000e+00 7.409526e-03 3.689e-04 3.571e-04 3.375e-04
-2.800000e-01 1.063636e+00 0.000000e+00 7.597620e-03 3.760e-04 3.755e-04 3.440e-04
-2.800000e-01 1.083333e+00 0.000000e+00 7.786641e-03 3.831e-04 3.942e-04 3.506e-04
-2.800000e-01 1.103030e+00 0.000000e+00 7.976563e-03 3.902e-04 4.133e-04 3.575e-04
-2.800000e-01 1.122727e+00 0.000000e+00 8.167363e-03 3.972e-04 4.327e-04 3.645e-04
-2.800000e-01 1.142424e+00 0.000000e+00 8.359021e-03 4.043e-04 4.523e-04 3.718e-04
-2.800000e-01 1.162121e+00 0.000000e+00 8.551517e-03 4.113e-04 4.722e-04 3.816e-04
-2.800000e-01 1.181818e+00 0.000000e+00 8.744834e-03 4.183e-04 4.922e-04 3.933e-04
-2.800000e-01 1.201515e+00 0.000000e+00 8.938957e-03 4.254e-04 5.124e-04 4.053e-04
-2.800000e-01 1.221212e+00 0.000000e+00 9.133872e-03 4.324e-04 5.327e-04 4.176e-04
-2.800000e-01 1.240909e+00 0.000000e+00 9.329569e-03 4.394e-04 5.531e-04 4.303e-04
-2.800000e-01 1.260606e+00 0.000000e+00 9.526045e-03 4.464e-04 5.727e-04 4.433e-04
-2.800000e-01 1.280303e+00 0.000000e+00 9.723339e-03 4.534e-04 5.919e-04 4.567e-04
-2.800000e-01 1.300000e+00 0.000000e+00 9.921461e-03 4.604e-04 6.110e-04 4.705e-04
-2.800000e-01 1.319697e+00 0.000000e+00 1.012042e-02 4.674e-04 6.299e-04 4.847e-04
-2.800000e-01 1.339394e+00 0.000000e+00 1.032023e-02 4.744e-04 6.486e-04 4.994e-04
-2.800000e-01 1.359091e+00 0.000000e+00 1.052089e-02 4.815e-04 6.669e-04 5.146e-04
-2.800000e-01 1.378788e+00 0.000000e+00 1.072241e-02 4.885e-04 6.849e-04 5.302e-04
-2.800000e-01 1.398485e+00 0.000000e+00 1.092479e-02 4.955e-04 7.025e-04 5.462e-04
-2.800000e-01 1.418182e+00 0.000000e+00 1.112805e-02 5.026e-04 7.196e-04 5.627e-04
-2.800000e-01 1.437879e+00 0.000000e+00 1.133219e-02 5.097e-04 7.361e-04 5.798e-04
-2.800000e-01 1.457576e+00 0.000000e+00 1.153722e-02 5.168e-04 7.522e-04 5.972e-04
-2.800000e-01 1.477273e+00 0.000000e+00 1.174314e-02 5.239e-04 7.676e-04 6.139e-04
-2.800000e-01 1.496970e+00 0.000000e+00 1.194995e-02 5.311e-04 7.823e-04 6.309e-04
-2.800000e-01 1.516667e+00 0.000000e+00 1.215767e-02 5.383e-04 7.964e-04 6.503e-04
-2.800000e-01 1.536364e+00 0.000000e+00 1.236629e-02 5.455e-04 8.096e-04 6.686e-04
-2.800000e-01 1.556061e+00 0.000000e+00 1.257582e-02 5.527e-04 8.221e-04 6.853e-04
-2.800000e-01 1.575758e+00 0.000000e+00 1.278627e-02 5.600e-04 8.338e-04 7.033e-04
-2.800000e-01 1.595455e+00 0.000000e+00 1.299763e-02 5.673e-04 8.445e-04 7.217e-04
-2.800000e-01 1.615152e+00 0.000000e+00 1.320991e-02 5.747e-04 8.543e-04 7.441e-04
-2.800000e-01 1.634848e+00 0.000000e+00 1.342312e-02 5.822e-04 8.632e-04 7.672e-04
-2.800000e-01 1.654545e+00 0.000000e+00 1.363725e-02 5.896e-04 8.710e-04 7.859e-04
-2.800000e-01 1.674242e+00 0.000000e+00 1.385231e-02 5.972e-04 8.778e-04 8.049e-04
-2.800000e-01 1.693939e+00 0.000000e+00 1.406830e-02 6.048e-04 8.834e-04 8.240e-04
-2.800000e-01 1.713636e+00 0.000000e+00 1.428521e-02 6.125e-04 8.880e-04 8.465e-04
-2.800000e-01 1.733333e+00 0.000000e+00 1.450306e-02 6.202e-04 8.945e-04 8.735e-04
-2.800000e-01 1.753030e+00 0.000000e+00 1.472184e-02 6.281e-04 8.961e-04 9.013e-04
-2.800000e-01 1.772727e+00 0.000000e+00 1.494164e-02 6.360e-04 9.014e-04 9.298e-04
-2.800000e-01 1.792424e+00 0.000000e+00 1.516278e-02 6.441e-04 9.547e-04 9.536e-04
-2.800000e-01 1.812121e+00 0.000000e+00 1.538529e-02 6.523e-04 1.012e-03 9.775e-04
-2.800000e-01 1.831818e+00 0.000000e+00 1.560917e-02 6.606e-04 1.096e-03 1.002e-03
-2.800000e-01 1.851515e+00 0.000000e+00 1.583408e-02 6.690e-04 1.188e-03 1.026e-03
-2.800000e-01 1.871212e+00 0.000000e+00 1.605942e-02 6.773e-04 1.280e-03 1.050e-03
-2.800000e-01 1.890909e+00 0.000000e+00 1.628449e-02 6.853e-04 1.365e-03 1.072e-03
-2.800000e-01 1.910606e+00 0.000000e+00 1.650783e-02 6.927e-04 1.437e-03 1.092e-03
-2.800000e-01 1.930303e+00 0.000000e+00 1.672723e-02 6.991e-04 1.489e-03 1.116e-03
-2.800000e-01 1.950000e+00 0.000000e+00 1.693974e-02 7.038e-04 1.512e-03 1.132e-03


==> anc/spline_T176.dat <==
# x(fm)       eB(GeV^2)    Nt^-1        current      stat_err  +syst     -syst
-2.800000e-01 0.000000e+00 0.000000e+00 -2.295406e-16 1.905e-10 7.860e-16 4.071e-16
-2.800000e-01 2.222222e-02 0.000000e+00 5.137373e-05 1.750e-05 2.358e-05 -1.657e-06
-2.800000e-01 4.444444e-02 0.000000e+00 1.346689e-04 3.118e-05 2.216e-05 2.064e-05
-2.800000e-01 6.666667e-02 0.000000e+00 2.300199e-04 4.372e-05 1.545e-05 4.725e-05
-2.800000e-01 8.888889e-02 0.000000e+00 3.297971e-04 5.542e-05 1.088e-05 7.077e-05
-2.800000e-01 1.111111e-01 0.000000e+00 4.335483e-04 6.630e-05 8.762e-06 4.783e-05
-2.800000e-01 1.333333e-01 0.000000e+00 5.416172e-04 7.648e-05 8.571e-06 2.928e-05
-2.800000e-01 1.555556e-01 0.000000e+00 6.542628e-04 8.608e-05 9.886e-06 1.404e-05
-2.800000e-01 1.777778e-01 0.000000e+00 7.716580e-04 9.524e-05 1.237e-05 9.824e-06
-2.800000e-01 2.000000e-01 0.000000e+00 8.938892e-04 1.040e-04 2.115e-05 8.579e-06
-2.800000e-01 2.222222e-01 0.000000e+00 1.020956e-03 1.126e-04 3.050e-05 6.457e-06
-2.800000e-01 2.444444e-01 0.000000e+00 1.152922e-03 1.209e-04 3.665e-05 3.684e-06
-2.800000e-01 2.666667e-01 0.000000e+00 1.289787e-03 1.291e-04 3.966e-05 4.188e-07
-2.800000e-01 2.888889e-01 0.000000e+00 1.431409e-03 1.371e-04 3.852e-05 -3.322e-06
-2.800000e-01 3.111111e-01 0.000000e+00 1.577646e-03 1.451e-04 3.893e-05 -2.252e-06
-2.800000e-01 3.333333e-01 0.000000e+00 1.728362e-03 1.530e-04 3.355e-05 -6.877e-06
-2.800000e-01 3.555556e-01 0.000000e+00 1.883424e-03 1.609e-04 2.919e-05 -1.196e-05
-2.800000e-01 3.777778e-01 0.000000e+00 2.042701e-03 1.688e-04 3.509e-05 -1.222e-05
-2.800000e-01 4.000000e-01 0.000000e+00 2.206065e-03 1.767e-04 4.136e-05 -4.168e-07
-2.800000e-01 4.222222e-01 0.000000e+00 2.373392e-03 1.846e-04 4.797e-05 1.343e-05
-2.800000e-01 4.444444e-01 0.000000e+00 2.544561e-03 1.926e-04 5.490e-05 2.968e-05
-2.800000e-01 4.666667e-01 0.000000e+00 2.719452e-03 2.007e-04 6.215e-05 4.761e-05
-2.800000e-01 4.888889e-01 0.000000e+00 2.897952e-03 2.088e-04 6.968e-05 6.710e-05
-2.800000e-01 5.111111e-01 0.000000e+00 3.079947e-03 2.169e-04 7.748e-05 8.805e-05
-2.800000e-01 5.333333e-01 0.000000e+00 3.265349e-03 2.251e-04 8.550e-05 1.106e-04
-2.800000e-01 5.555556e-01 0.000000e+00 3.454123e-03 2.333e-04 9.366e-05 1.340e-04
-2.800000e-01 5.777778e-01 0.000000e+00 3.646169e-03 2.416e-04 1.019e-04 1.588e-04
-2.800000e-01 6.000000e-01 0.000000e+00 3.841379e-03 2.499e-04 1.103e-04 1.847e-04
-2.800000e-01 6.222222e-01 0.000000e+00 4.039648e-03 2.581e-04 1.187e-04 2.084e-04
-2.800000e-01 6.444444e-01 0.000000e+00 4.240874e-03 2.664e-04 1.271e-04 2.358e-04
-2.800000e-01 6.666667e-01 0.000000e+00 4.444955e-03 2.747e-04 1.356e-04 2.640e-04
-2.800000e-01 6.888889e-01 0.000000e+00 4.651792e-03 2.830e-04 1.442e-04 2.929e-04
-2.800000e-01 7.111111e-01 0.000000e+00 4.861288e-03 2.912e-04 1.527e-04 3.223e-04
-2.800000e-01 7.333333e-01 0.000000e+00 5.073347e-03 2.994e-04 1.612e-04 3.522e-04
-2.800000e-01 7.555556e-01 0.000000e+00 5.287875e-03 3.076e-04 1.697e-04 3.824e-04
-2.800000e-01 7.777778e-01 0.000000e+00 5.504780e-03 3.157e-04 1.781e-04 3.959e-04
-2.800000e-01 8.000000e-01 0.000000e+00 5.723972e-03 3.237e-04 1.865e-04 4.081e-04
-2.800000e-01 8.222222e-01 0.000000e+00 5.945364e-03 3.316e-04 1.949e-04 4.197e-04
-2.800000e-01 8.444444e-01 0.000000e+00 6.168868e-03 3.395e-04 2.032e-04 4.306e-04
-2.800000e-01 8.666667e-01 0.000000e+00 6.394400e-03 3.473e-04 2.114e-04 4.410e-04
-2.800000e-01 8.888889e-01 0.000000e+00 6.621877e-03 3.549e-04 2.194e-04 4.507e-04
-2.800000e-01 9.111111e-01 0.000000e+00 6.851219e-03 3.625e-04 2.274e-04 4.598e-04
-2.800000e-01 9.333333e-01 0.000000e+00 7.082346e-03 3.700e-04 2.352e-04 4.683e-04
-2.800000e-01 9.555556e-01 0.000000e+00 7.315184e-03 3.774e-04 2.428e-04 4.763e-04
-2.800000e-01 9.777778e-01 0.000000e+00 7.549740e-03 3.846e-04 2.503e-04 4.838e-04
-2.800000e-01 1.000000e+00 0.000000e+00 7.785972e-03 3.918e-04 2.574e-04 4.908e-04
-2.800000e-01 1.022222e+00 0.000000e+00 8.023799e-03 3.988e-04 2.642e-04 4.974e-04
-2.800000e-01 1.044444e+00 0.000000e+00 8.263146e-03 4.057e-04 2.708e-04 5.035e-04
-2.800000e-01 1.066667e+00 0.000000e+00 8.503937e-03 4.126e-04 2.770e-04 5.093e-04
-2.800000e-01 1.088889e+00 0.000000e+00 8.746097e-03 4.193e-04 2.862e-04 5.146e-04
-2.800000e-01 1.111111e+00 0.000000e+00 8.989555e-03 4.259e-04 2.950e-04 5.196e-04
-2.800000e-01 1.133333e+00 0.000000e+00 9.234240e-03 4.324e-04 3.023e-04 5.241e-04
-2.800000e-01 1.155556e+00 0.000000e+00 9.480084e-03 4.388e-04 3.078e-04 5.283e-04
-2.800000e-01 1.177778e+00 0.000000e+00 9.727019e-03 4.452e-04 3.116e-04 5.321e-04
-2.800000e-01 1.200000e+00 0.000000e+00 9.974980e-03 4.515e-04 3.136e-04 5.356e-04
-2.800000e-01 1.222222e+00 0.000000e+00 1.022390e-02 4.577e-04 3.138e-04 5.387e-04
-2.800000e-01 1.244444e+00 0.000000e+00 1.047373e-02 4.638e-04 3.165e-04 5.416e-04
-2.800000e-01 1.266667e+00 0.000000e+00 1.072440e-02 4.700e-04 3.645e-04 5.441e-04
-2.800000e-01 1.288889e+00 0.000000e+00 1.097584e-02 4.760e-04 3.832e-04 5.464e-04
-2.800000e-01 1.311111e+00 0.000000e+00 1.122802e-02 4.821e-04 3.871e-04 5.484e-04
-2.800000e-01 1.333333e+00 0.000000e+00 1.148086e-02 4.881e-04 3.907e-04 5.501e-04
-2.800000e-01 1.355556e+00 0.000000e+00 1.173432e-02 4.942e-04 3.940e-04 5.516e-04
-2.800000e-01 1.377778e+00 0.000000e+00 1.198834e-02 5.002e-04 3.970e-04 5.530e-04
-2.800000e-01 1.400000e+00 0.000000e+00 1.224288e-02 5.063e-04 3.998e-04 5.541e-04
-2.800000e-01 1.422222e+00 0.000000e+00 1.249789e-02 5.123e-04 4.023e-04 5.551e-04
-2.800000e-01 1.444444e+00 0.000000e+00 1.275331e-02 5.185e-04 4.045e-04 5.560e-04
-2.800000e-01 1.466667e+00 0.000000e+00 1.300911e-02 5.247e-04 4.065e-04 5.567e-04
-2.800000e-01 1.488889e+00 0.000000e+00 1.326525e-02 5.309e-04 4.082e-04 5.574e-04
-2.800000e-01 1.511111e+00 0.000000e+00 1.352167e-02 5.372e-04 4.096e-04 5.580e-04
-2.800000e-01 1.533333e+00 0.000000e+00 1.377834e-02 5.436e-04 4.108e-04 5.586e-04
-2.800000e-01 1.555556e+00 0.000000e+00 1.403523e-02 5.501e-04 4.118e-04 5.592e-04
-2.800000e-01 1.577778e+00 0.000000e+00 1.429229e-02 5.567e-04 4.125e-04 5.598e-04
-2.800000e-01 1.600000e+00 0.000000e+00 1.454950e-02 5.634e-04 4.130e-04 5.605e-04
-2.800000e-01 1.622222e+00 0.000000e+00 1.480681e-02 5.702e-04 4.133e-04 5.613e-04
-2.800000e-01 1.644444e+00 0.000000e+00 1.506420e-02 5.772e-04 4.134e-04 5.622e-04
-2.800000e-01 1.666667e+00 0.000000e+00 1.532163e-02 5.843e-04 4.132e-04 5.632e-04
-2.800000e-01 1.688889e+00 0.000000e+00 1.557909e-02 5.915e-04 4.129e-04 5.644e-04
-2.800000e-01 1.711111e+00 0.000000e+00 1.583654e-02 5.988e-04 4.124e-04 5.659e-04
-2.800000e-01 1.733333e+00 0.000000e+00 1.609396e-02 6.063e-04 4.117e-04 5.676e-04
-2.800000e-01 1.755556e+00 0.000000e+00 1.635132e-02 6.139e-04 4.108e-04 5.696e-04
-2.800000e-01 1.777778e+00 0.000000e+00 1.660861e-02 6.217e-04 4.098e-04 5.719e-04
-2.800000e-01 1.800000e+00 0.000000e+00 1.686580e-02 6.296e-04 4.086e-04 5.746e-04
-2.800000e-01 1.822222e+00 0.000000e+00 1.712288e-02 6.377e-04 4.073e-04 5.777e-04
-2.800000e-01 1.844444e+00 0.000000e+00 1.737983e-02 6.460e-04 4.059e-04 5.813e-04
-2.800000e-01 1.866667e+00 0.000000e+00 1.763668e-02 6.544e-04 4.043e-04 5.854e-04
-2.800000e-01 1.888889e+00 0.000000e+00 1.789343e-02 6.629e-04 4.026e-04 5.900e-04
-2.800000e-01 1.911111e+00 0.000000e+00 1.815011e-02 6.717e-04 4.007e-04 5.954e-04
-2.800000e-01 1.933333e+00 0.000000e+00 1.840672e-02 6.805e-04 3.985e-04 6.014e-04
-2.800000e-01 1.955556e+00 0.000000e+00 1.866330e-02 6.896e-04 3.962e-04 6.083e-04
-2.800000e-01 1.977778e+00 0.000000e+00 1.891986e-02 6.988e-04 3.937e-04 6.160e-04
-2.800000e-01 2.000000e+00 0.000000e+00 1.917642e-02 7.081e-04 3.909e-04 6.247e-04
-2.800000e-01 2.022222e+00 0.000000e+00 1.943299e-02 7.177e-04 3.879e-04 6.343e-04
-2.800000e-01 2.044444e+00 0.000000e+00 1.968960e-02 7.274e-04 3.847e-04 6.451e-04
-2.800000e-01 2.066667e+00 0.000000e+00 1.994627e-02 7.372e-04 3.812e-04 6.569e-04
-2.800000e-01 2.088889e+00 0.000000e+00 2.020303e-02 7.473e-04 3.775e-04 6.701e-04
-2.800000e-01 2.111111e+00 0.000000e+00 2.045989e-02 7.577e-04 3.735e-04 6.845e-04
-2.800000e-01 2.133333e+00 0.000000e+00 2.071685e-02 7.682e-04 3.693e-04 7.002e-04
-2.800000e-01 2.155556e+00 0.000000e+00 2.097392e-02 7.791e-04 3.648e-04 7.172e-04
-2.800000e-01 2.177778e+00 0.000000e+00 2.123116e-02 7.902e-04 3.602e-04 7.358e-04
-2.800000e-01 2.200000e+00 0.000000e+00 2.148856e-02 8.018e-04 3.569e-04 7.559e-04


==> anc/spline_T_full.dat <==
#
# Nt = 0 in the last block means continuum limit
#
#Nt  T(GeV) susc       error       jack_bin1    jack_bin2    jack_bin3   jack_bin4    jack_bin5    jack_bin6   jack_bin7    jack_bin8   jack_bin9    jack_bin10
6    0.069 -5.7383e-05 0.000486223 -0.000220237 -0.000163447 3.9003e-05 -0.000125142 -0.000116259 -0.000200056 0.000204315 -0.000349888 -0.000345812 -0.000268128
6    0.07 1.57421e-05 0.000467695 -0.000153275 -8.34553e-05 9.50993e-05 -5.39774e-05 -4.05476e-05 -0.000120764 0.000273375 -0.000270366 -0.000256041 -0.000184906
6    0.071 8.89141e-05 0.000450058 -8.62595e-05 -3.42296e-06 0.000151255 1.72356e-05 3.52085e-05 -4.14307e-05 0.000342484 -0.000190797 -0.000166235 -0.000101642
6    0.072 0.00016218 0.000433425 -1.91372e-05 7.66914e-05 0.00020753 8.85458e-05 0.000111054 3.79866e-05 0.00041169 -0.000111134 -7.63612e-05 -1.82928e-05
6    0.073 0.000235586 0.000417917 4.81455e-05 0.000156929 0.000263983 0.000160002 0.000187035 0.000117529 0.000481042 -3.13301e-05 1.36154e-05 6.51833e-05
6    0.074 0.000309181 0.000403658 0.000115642 0.00023733 0.000320674 0.000231653 0.000263194 0.000197239 0.000550587 4.8661e-05 0.000103729 0.000148829
6    0.075 0.000383009 0.000390774 0.000183405 0.000317937 0.000377663 0.000303547 0.000339578 0.000277158 0.000620375 0.000128887 0.000194013 0.000232686
6    0.076 0.00045712 0.000379388 0.000251489 0.00039879 0.000435009 0.000375733 0.000416231 0.000357328 0.000690454 0.000209393 0.000284503 0.000316798
6    0.077 0.000531558 0.000369617 0.000319948 0.000479929 0.000492771 0.000448259 0.000493197 0.00043779 0.000760872 0.000290228 0.000375232 0.000401206
6    0.078 0.000606372 0.000361564 0.000388833 0.000561397 0.000551009 0.000521175 0.000570523 0.000518587 0.000831679 0.000371438 0.000466235 0.000485953
6    0.079 0.000681608 0.000355309 0.0004582 0.000643235 0.000609783 0.000594528 0.000648251 0.00059976 0.000902922 0.00045307 0.000557546 0.000571081
6    0.08 0.000757313 0.00035091 0.0005281 0.000725482 0.000669152 0.000668368 0.000726428 0.000681351 0.00097465 0.000535171 0.000649199 0.000656632
6    0.081 0.000833534 0.000348391 0.000598589 0.000808181 0.000729175 0.000742743 0.000805099 0.000763401 0.00104691 0.000617787 0.000741228 0.00074265
6    0.082 0.000910318 0.00034774 0.000669719 0.000891371 0.000789912 0.000817702 0.000884307 0.000845954 0.00111975 0.000700966 0.000833668 0.000829176
6    0.083 0.000987711 0.000348912 0.000741543 0.000975096 0.000851423 0.000893293 0.000964098 0.00092905 0.00119323 0.000784754 0.000926553 0.000916252
6    0.084 0.00106576 0.000351827 0.000814115 0.00105939 0.000913767 0.000969565 0.00104452 0.00101273 0.00126738 0.000869199 0.00101992 0.00100392
6    0.085 0.00114452 0.000356377 0.000887489 0.00114431 0.000977003 0.00104657 0.00112561 0.00109704 0.00134226 0.000954347 0.00111379 0.00109223
6    0.086 0.00122402 0.000362432 0.000961718 0.00122988 0.00104119 0.00112435 0.00120742 0.00118202 0.00141792 0.00104024 0.00120822 0.00118121
6    0.087 0.00130432 0.000369847 0.00103686 0.00131614 0.00110639 0.00120295 0.00128999 0.0012677 0.0014944 0.00112694 0.00130322 0.00127091
6    0.088 0.00138547 0.000378468 0.00111295 0.00140315 0.00117266 0.00128244 0.00137336 0.00135414 0.00157175 0.00121448 0.00139884 0.00136138
6    0.089 0.00146751 0.000388139 0.00119007 0.00149094 0.00124006 0.00136284 0.00145759 0.00144138 0.00165003 0.00130291 0.00149512 0.00145265
6    0.09 0.00155048 0.000398706 0.00126825 0.00157954 0.00130866 0.00144422 0.00154272 0.00152945 0.00172927 0.00139227 0.00159207 0.00154476
6    0.091 0.00163444 0.000410021 0.00134756 0.00166901 0.0013785 0.00152663 0.00162879 0.0016184 0.00180954 0.00148263 0.00168974 0.00163777
6    0.092 0.00171944 0.000421946 0.00142804 0.00175938 0.00144965 0.0016101 0.00171584 0.00170826 0.00189087 0.00157401 0.00178817 0.00173171
6    0.093 0.00180551 0.000434351 0.00150974 0.00185069 0.00152217 0.00169469 0.00180393 0.00179909 0.00197331 0.00166647 0.00188739 0.00182662
6    0.094 0.0018927 0.000447116 0.00159274 0.00194299 0.00159611 0.00178045 0.00189309 0.00189092 0.00205692 0.00176005 0.00198742 0.00192255
6    0.095 0.00198107 0.000460134 0.00167706 0.00203631 0.00167155 0.00186742 0.00198337 0.0019838 0.00214175 0.00185481 0.00208831 0.00201954
6    0.096 0.00207066 0.000473303 0.00176278 0.0021307 0.00174853 0.00195566 0.00207482 0.00207777 0.00222783 0.00195079 0.00219009 0.00211763
6    0.097 0.00216152 0.000486534 0.00184994 0.0022262 0.00182711 0.00204521 0.00216747 0.00217286 0.00231522 0.00204803 0.00229279 0.00221686
6    0.098 0.00225369 0.000499745 0.00193859 0.00232284 0.00190737 0.00213613 0.00226139 0.00226912 0.00240397 0.00214659 0.00239645 0.00231728
6    0.099 0.00234722 0.00051286 0.0020288 0.00242068 0.00198935 0.00222845 0.0023566 0.0023666 0.00249413 0.0022465 0.00250111 0.00241892
6    0.1 0.00244216 0.000525812 0.00212061 0.00251974 0.00207311 0.00232224 0.00245316 0.00246533 0.00258574 0.00234782 0.00260679 0.00252184
6    0.101 0.00253855 0.000538538 0.00221407 0.00262008 0.00215872 0.00241753 0.00255111 0.00256535 0.00267886 0.0024506 0.00271353 0.00262607
6    0.102 0.00263644 0.000550982 0.00230925 0.00272173 0.00224623 0.00251438 0.00265049 0.00266672 0.00277353 0.00255487 0.00282136 0.00273166
6    0.103 0.00273588 0.000563091 0.00240618 0.00282473 0.00233571 0.00261284 0.00275135 0.00276946 0.0028698 0.00266069 0.00293033 0.00283864
6    0.104 0.00283692 0.000574816 0.00250494 0.00292913 0.00242721 0.00271295 0.00285374 0.00287362 0.00296771 0.00276811 0.00304045 0.00294707
6    0.105 0.00293959 0.000586114 0.00260556 0.00303496 0.00252079 0.00281476 0.0029577 0.00297925 0.00306733 0.00287716 0.00315178 0.00305697
6    0.106 0.00304396 0.000596941 0.00270811 0.00314228 0.00261652 0.00291832 0.00306326 0.00308638 0.00316869 0.00298791 0.00326433 0.00316841
6    0.107 0.00315006 0.00060726 0.00281263 0.0032511 0.00271444 0.00302368 0.00317049 0.00319506 0.00327185 0.00310038 0.00337815 0.0032814
6    0.108 0.00325794 0.000617034 0.00291919 0.00336149 0.00281463 0.00313089 0.00327943 0.00330533 0.00337684 0.00321464 0.00349328 0.00339601
6    0.109 0.00336766 0.000626229 0.00302783 0.00347348 0.00291713 0.00324 0.00339011 0.00341722 0.00348373 0.00333073 0.00360973 0.00351227
6    0.11 0.00347924 0.000634812 0.0031386 0.00358711 0.00302202 0.00335106 0.00350258 0.00353079 0.00359256 0.00344869 0.00372756 0.00363023
6    0.111 0.00359274 0.000642758 0.00325155 0.0037024 0.00312933 0.00346409 0.00361688 0.00364607 0.00370337 0.00356857 0.00384678 0.00374991
6    0.112 0.00370814 0.000650062 0.00336667 0.00381936 0.00323905 0.0035791 0.003733 0.00376303 0.00381614 0.00369034 0.00396738 0.0038713
6    0.113 0.00382542 0.000656725 0.00348392 0.00393796 0.00335115 0.00369605 0.0038509 0.00388167 0.00393085 0.00381398 0.00408935 0.00399439
6    0.114 0.00394454 0.000662752 0.00360328 0.00405818 0.0034656 0.00381492 0.00397058 0.00400196 0.00404747 0.00393947 0.00421268 0.00411915
6    0.115 0.00406549 0.000668146 0.00372471 0.00418 0.00358236 0.00393568 0.004092 0.00412387 0.00416598 0.00406678 0.00433734 0.00424555
6    0.116 0.00418825 0.000672912 0.00384819 0.0043034 0.0037014 0.0040583 0.00421514 0.0042474 0.00428635 0.00419589 0.00446331 0.00437358
6    0.117 0.00431278 0.000677058 0.00397369 0.00442835 0.0038227 0.00418277 0.00433998 0.00437251 0.00440856 0.00432678 0.00459059 0.00450321
6    0.118 0.00443906 0.000680591 0.00410119 0.00455483 0.00394622 0.00430906 0.0044665 0.00449919 0.00453258 0.00445941 0.00471915 0.00463443
6    0.119 0.00456708 0.000683519 0.00423065 0.00468283 0.00407194 0.00443713 0.00459467 0.00462742 0.00465839 0.00459377 0.00484897 0.0047672
6    0.12 0.00469679 0.000685852 0.00436205 0.00481233 0.00419981 0.00456697 0.00472447 0.00475717 0.00478597 0.00472983 0.00498005 0.00490151
6    0.121 0.00482819 0.000687598 0.00449535 0.0049433 0.00432982 0.00469855 0.00485587 0.00488842 0.00491528 0.00486756 0.00511236 0.00503733
6    0.122 0.00496125 0.00068877 0.00463054 0.00507572 0.00446192 0.00483185 0.00498886 0.00502115 0.00504631 0.00500694 0.00524588 0.00517465
6    0.123 0.00509594 0.000689376 0.00476757 0.00520957 0.00459609 0.00496683 0.0051234 0.00515535 0.00517902 0.00514794 0.0053806 0.00531343
6    0.124 0.00523223 0.00068943 0.00490643 0.00534483 0.0047323 0.00510348 0.00525949 0.00529098 0.00531339 0.00529055 0.0055165 0.00545366
6    0.125 0.00537011 0.000688944 0.00504708 0.00548148 0.00487052 0.00524177 0.00539708 0.00542803 0.00544941 0.00543473 0.00565357 0.00559532
6    0.126 0.00550955 0.00068793 0.0051895 0.0056195 0.00501071 0.00538166 0.00553616 0.00556648 0.00558703 0.00558047 0.00579178 0.00573838
6    0.127 0.00565052 0.000686402 0.00533366 0.00575886 0.00515285 0.00552315 0.00567672 0.00570631 0.00572625 0.00572772 0.00593112 0.00588282
6    0.128 0.00579301 0.000684374 0.00547953 0.00589955 0.0052969 0.00566619 0.00581871 0.00584749 0.00586702 0.00587648 0.00607158 0.00602862
6    0.129 0.00593698 0.000681861 0.00562708 0.00604155 0.00544283 0.00581078 0.00596212 0.00599001 0.00600933 0.00602672 0.00621313 0.00617575
6    0.13 0.00608242 0.000678877 0.00577628 0.00618483 0.00559061 0.00595687 0.00610693 0.00613384 0.00615316 0.00617841 0.00635576 0.0063242
6    0.131 0.00622929 0.000675438 0.00592711 0.00632938 0.00574021 0.00610445 0.00625312 0.00627896 0.00629847 0.00633152 0.00649945 0.00647395
6    0.132 0.00637757 0.000671561 0.00607954 0.00647517 0.00589161 0.00625348 0.00640065 0.00642535 0.00644525 0.00648604 0.00664419 0.00662496
6    0.133 0.00652725 0.000667263 0.00623353 0.00662218 0.00604476 0.00640396 0.00654951 0.006573 0.00659346 0.00664193 0.00678995 0.00677721
6    0.134 0.00667829 0.000662561 0.00638907 0.00677039 0.00619964 0.00655584 0.00669968 0.00672187 0.00674308 0.00679918 0.00693672 0.0069307
6    0.135 0.00683068 0.000657474 0.00654611 0.00691978 0.00635622 0.0067091 0.00685112 0.00687195 0.00689409 0.00695775 0.00708449 0.00708538
6    0.136 0.00698438 0.000652022 0.00670464 0.00707033 0.00651446 0.00686372 0.00700383 0.00702321 0.00704647 0.00711763 0.00723323 0.00724125
6    0.137 0.00713937 0.000646223 0.00686463 0.00722202 0.00667434 0.00701968 0.00715776 0.00717565 0.00720018 0.00727879 0.00738294 0.00739827
6    0.138 0.00729563 0.000640099 0.00702604 0.00737483 0.00683582 0.00717694 0.00731291 0.00732922 0.0073552 0.0074412 0.00753358 0.00755643
6    0.139 0.00745314 0.000633671 0.00718885 0.00752873 0.00699887 0.00733548 0.00746924 0.00748392 0.00751151 0.00760483 0.00768515 0.00771571
6    0.14 0.00761186 0.000626963 0.00735304 0.00768371 0.00716347 0.00749527 0.00762674 0.00763973 0.00766908 0.00776968 0.00783763 0.00787607
6    0.141 0.00777178 0.000619998 0.00751856 0.00783975 0.00732958 0.0076563 0.00778538 0.00779661 0.00782788 0.0079357 0.007991 0.00803751
6    0.142 0.00793288 0.0006128 0.0076854 0.00799682 0.00749717 0.00781854 0.00794514 0.00795455 0.0079879 0.00810288 0.00814525 0.00819999
6    0.143 0.00809512 0.000605397 0.00785352 0.0081549 0.0076662 0.00798195 0.008106 0.00811354 0.00814911 0.00827118 0.00830035 0.0083635
6    0.144 0.00825848 0.000597814 0.00802291 0.00831397 0.00783666 0.00814651 0.00826792 0.00827354 0.00831147 0.00844059 0.00845629 0.00852801
6    0.145 0.00842294 0.000590082 0.00819352 0.00847401 0.0080085 0.00831221 0.00843089 0.00843454 0.00847498 0.00861109 0.00861305 0.0086935
6    0.146 0.00858848 0.00058223 0.00836533 0.00863501 0.0081817 0.00847901 0.00859489 0.00859651 0.00863959 0.00878263 0.00877062 0.00885995
6    0.147 0.00875506 0.000574289 0.00853831 0.00879693 0.00835622 0.00864688 0.00875989 0.00875944 0.00880529 0.00895521 0.00892898 0.00902733
6    0.148 0.00892268 0.000566293 0.00871244 0.00895976 0.00853204 0.00881581 0.00892587 0.0089233 0.00897205 0.00912879 0.00908811 0.00919563
6    0.149 0.00909129 0.000558277 0.00888769 0.00912348 0.00870913 0.00898576 0.0090928 0.00908808 0.00913985 0.00930336 0.009248 0.00936482
6    0.15 0.00926088 0.000550276 0.00906402 0.00928807 0.00888744 0.00915672 0.00926066 0.00925374 0.00930866 0.00947888 0.00940862 0.00953487
6    0.151 0.00943143 0.000542331 0.00924141 0.0094535 0.00906696 0.00932865 0.00942944 0.00942028 0.00947846 0.00965534 0.00956996 0.00970578
6    0.152 0.0096029 0.00053448 0.00941984 0.00961976 0.00924765 0.00950153 0.0095991 0.00958766 0.00964921 0.0098327 0.00973201 0.00987751
6    0.153 0.00977528 0.000526766 0.00959927 0.00978682 0.00942947 0.00967534 0.00976962 0.00975588 0.0098209 0.0100109 0.00989475 0.01005
6    0.154 0.00994854 0.000519232 0.00977967 0.00995466 0.00961241 0.00985004 0.00994098 0.0099249 0.00999351 0.01019 0.0100581 0.0102234
6    0.155 0.0101227 0.000511924 0.00996102 0.0101233 0.00979642 0.0100256 0.0101132 0.0100947 0.010167 0.01037 0.0102222 0.0103974
6    0.156 0.0102976 0.000504888 0.0101433 0.0102926 0.00998149 0.010202 0.0102861 0.0102653 0.0103413 0.0105507 0.0103869 0.0105722
6    0.157 0.0104734 0.000498174 0.0103264 0.0104627 0.0101676 0.0103793 0.0104599 0.0104366 0.0105165 0.0107322 0.0105522 0.0107477
6    0.158 0.0106499 0.000491831 0.0105105 0.0106334 0.0103546 0.0105573 0.0106343 0.0106086 0.0106925 0.0109145 0.0107181 0.010924
6    0.159 0.0108272 0.000485908 0.0106953 0.0108049 0.0105426 0.0107362 0.0108096 0.0107814 0.0108693 0.0110975 0.0108846 0.0111008
6    0.16 0.0110052 0.000480457 0.010881 0.010977 0.0107316 0.0109157 0.0109855 0.0109548 0.0110468 0.0112813 0.0110517 0.0112784
6    0.161 0.011184 0.000475527 0.0110674 0.0111497 0.0109214 0.011096 0.011162 0.0111289 0.0112251 0.0114657 0.0112193 0.0114565
6    0.162 0.0113634 0.000471168 0.0112546 0.0113231 0.0111121 0.011277 0.0113393 0.0113036 0.0114041 0.0116507 0.0113874 0.0116353
6    0.163 0.0115435 0.000467429 0.0114425 0.011497 0.0113036 0.0114586 0.0115171 0.0114789 0.0115838 0.0118365 0.0115561 0.0118146
6    0.164 0.0117242 0.000464354 0.0116311 0.0116716 0.011496 0.0116409 0.0116956 0.0116549 0.0117641 0.0120228 0.0117253 0.0119945
6    0.165 0.0119056 0.000461988 0.0118203 0.0118466 0.011689 0.0118239 0.0118747 0.0118314 0.0119451 0.0122097 0.0118949 0.0121749
6    0.166 0.0120875 0.000460368 0.0120102 0.0120223 0.0118829 0.0120074 0.0120543 0.0120084 0.0121267 0.0123971 0.012065 0.0123558
6    0.167 0.01227 0.000459529 0.0122007 0.0121984 0.0120774 0.0121914 0.0122344 0.012186 0.0123088 0.0125851 0.0122356 0.0125373
6    0.168 0.0124531 0.000459501 0.0123918 0.012375 0.0122726 0.0123761 0.0124151 0.0123641 0.0124916 0.0127736 0.0124065 0.0127192
6    0.169 0.0126366 0.000460307 0.0125834 0.0125521 0.0124685 0.0125612 0.0125963 0.0125427 0.0126748 0.0129626 0.0125779 0.0129015
6    0.17 0.0128207 0.000461964 0.0127756 0.0127296 0.0126649 0.0127468 0.0127779 0.0127218 0.0128586 0.0131521 0.0127497 0.0130843
6    0.171 0.0130052 0.000464482 0.0129682 0.0129075 0.012862 0.0129329 0.01296 0.0129013 0.0130428 0.013342 0.0129219 0.0132674
6    0.172 0.0131901 0.000467864 0.0131613 0.0130859 0.0130596 0.0131195 0.0131425 0.0130813 0.0132275 0.0135323 0.0130945 0.013451
6    0.173 0.0133755 0.000472109 0.0133549 0.0132647 0.0132577 0.0133064 0.0133253 0.0132616 0.0134127 0.013723 0.0132673 0.0136349
6    0.174 0.0135613 0.000477207 0.0135489 0.0134438 0.0134563 0.0134938 0.0135086 0.0134424 0.0135983 0.013914 0.0134406 0.0138191
6    0.175 0.0137474 0.000483142 0.0137432 0.0136232 0.0136554 0.0136815 0.0136922 0.0136235 0.0137842 0.0141054 0.0136141 0.0140037
6    0.176 0.0139339 0.000489894 0.0139379 0.013803 0.0138549 0.0138695 0.0138762 0.0138049 0.0139705 0.0142971 0.0137879 0.0141885
6    0.177 0.0141208 0.000497438 0.0141329 0.0139831 0.0140548 0.0140579 0.0140604 0.0139867 0.0141571 0.0144891 0.013962 0.0143737
6    0.178 0.0143079 0.000505743 0.0143282 0.0141635 0.0142551 0.0142465 0.0142449 0.0141687 0.0143441 0.0146814 0.0141363 0.014559
6    0.179 0.0144953 0.000514777 0.0145238 0.0143441 0.0144557 0.0144354 0.0144297 0.0143511 0.0145313 0.0148738 0.0143109 0.0147446
6    0.18 0.0146829 0.000524504 0.0147196 0.014525 0.0146566 0.0146246 0.0146147 0.0145337 0.0147188 0.0150666 0.0144858 0.0149304
6    0.181 0.0148708 0.000534888 0.0149156 0.014706 0.0148577 0.0148139 0.0148 0.0147165 0.0149065 0.0152595 0.0146608 0.0151164
6    0.182 0.0150589 0.000545888 0.0151119 0.0148873 0.0150592 0.0150035 0.0149854 0.0148996 0.0150945 0.0154525 0.014836 0.0153025
6    0.183 0.0152471 0.000557467 0.0153082 0.0150688 0.0152608 0.0151932 0.015171 0.0150829 0.0152826 0.0156457 0.0150114 0.0154887
6    0.184 0.0154355 0.000569583 0.0155047 0.0152504 0.0154626 0.015383 0.0153567 0.0152663 0.0154708 0.015839 0.015187 0.0156751
6    0.185 0.015624 0.000582198 0.0157013 0.0154321 0.0156646 0.015573 0.0155426 0.0154499 0.0156593 0.0160324 0.0153627 0.0158616
6    0.186 0.0158127 0.000595272 0.015898 0.015614 0.0158666 0.015763 0.0157285 0.0156336 0.0158478 0.0162259 0.0155385 0.0160481
6    0.187 0.0160014 0.000608767 0.0160947 0.015796 0.0160688 0.0159531 0.0159145 0.0158174 0.0160364 0.0164194 0.0157145 0.0162347
6    0.188 0.0161901 0.000622645 0.0162914 0.015978 0.016271 0.0161432 0.0161006 0.0160013 0.016225 0.0166129 0.0158905 0.0164213
6    0.189 0.0163789 0.00063687 0.0164881 0.0161601 0.0164733 0.0163333 0.0162867 0.0161853 0.0164137 0.0168065 0.0160666 0.0166079
6    0.19 0.0165678 0.000651407 0.0166848 0.0163422 0.0166755 0.0165235 0.0164728 0.0163694 0.0166024 0.0169999 0.0162427 0.0167945
6    0.191 0.0167565 0.000666221 0.0168814 0.0165243 0.0168777 0.0167135 0.0166588 0.0165534 0.0167911 0.0171934 0.0164189 0.016981
6    0.192 0.0169453 0.00068128 0.0170778 0.0167064 0.0170799 0.0169035 0.0168449 0.0167375 0.0169798 0.0173867 0.0165951 0.0171675
6    0.193 0.017134 0.000696553 0.0172742 0.0168885 0.0172819 0.0170934 0.0170308 0.0169216 0.0171684 0.01758 0.0167713 0.0173539
6    0.194 0.0173226 0.000712008 0.0174704 0.0170705 0.0174838 0.0172832 0.0172167 0.0171056 0.0173568 0.0177731 0.0169475 0.0175401
6    0.195 0.0175111 0.000727618 0.0176664 0.0172525 0.0176856 0.0174729 0.0174024 0.0172895 0.0175452 0.017966 0.0171237 0.0177263
6    0.196 0.0176994 0.000743353 0.0178622 0.0174343 0.0178871 0.0176623 0.0175881 0.0174734 0.0177334 0.0181588 0.0172998 0.0179123
6    0.197 0.0178876 0.000759189 0.0180578 0.0176161 0.0180885 0.0178516 0.0177735 0.0176572 0.0179215 0.0183513 0.0174759 0.0180981
6    0.198 0.0180756 0.000775098 0.0182531 0.0177977 0.0182896 0.0180407 0.0179588 0.0178409 0.0181094 0.0185436 0.0176519 0.0182837
6    0.199 0.0182634 0.000791056 0.0184481 0.0179791 0.0184904 0.0182295 0.0181439 0.0180244 0.018297 0.0187357 0.0178278 0.0184691
6    0.2 0.0184509 0.00080704 0.0186428 0.0181604 0.0186909 0.018418 0.0183287 0.0182077 0.0184844 0.0189275 0.0180035 0.0186542
6    0.201 0.0186382 0.000823027 0.0188371 0.0183414 0.018891 0.0186063 0.0185133 0.0183909 0.0186716 0.019119 0.0181792 0.0188391
6    0.202 0.0188252 0.000838994 0.019031 0.0185223 0.0190908 0.0187942 0.0186976 0.0185739 0.0188584 0.0193101 0.0183547 0.0190237
6    0.203 0.0190119 0.000854921 0.0192245 0.0187029 0.0192901 0.0189817 0.0188816 0.0187566 0.019045 0.0195009 0.01853 0.019208
6    0.204 0.0191983 0.000870788 0.0194176 0.0188832 0.019489 0.0191689 0.0190653 0.0189391 0.0192312 0.0196913 0.0187051 0.019392
6    0.205 0.0193843 0.000886573 0.0196102 0.0190633 0.0196875 0.0193557 0.0192487 0.0191213 0.019417 0.0198813 0.0188801 0.0195756
6    0.206 0.0195699 0.000902259 0.0198024 0.0192431 0.0198854 0.0195421 0.0194316 0.0193033 0.0196024 0.0200709 0.0190548 0.0197588
6    0.207 0.0197552 0.000917827 0.019994 0.0194225 0.0200829 0.019728 0.0196142 0.0194849 0.0197875 0.02026 0.0192293 0.0199416
6    0.208 0.01994 0.000933259 0.020185 0.0196016 0.0202797 0.0199135 0.0197964 0.0196662 0.019972 0.0204487 0.0194035 0.020124
6    0.209 0.0201243 0.000948537 0.0203755 0.0197803 0.020476 0.0200984 0.0199781 0.0198472 0.0201561 0.0206368 0.0195775 0.020306
6    0.21 0.0203082 0.000963644 0.0205653 0.0199586 0.0206716 0.0202828 0.0201594 0.0200277 0.0203398 0.0208244 0.0197511 0.0204875
6    0.211 0.0204916 0.000978564 0.0207545 0.0201365 0.0208666 0.0204667 0.0203402 0.0202079 0.0205228 0.0210115 0.0199245 0.0206685
6    0.212 0.0206744 0.000993281 0.0209431 0.020314 0.0210609 0.02065 0.0205204 0.0203877 0.0207054 0.021198 0.0200976 0.020849
6    0.213 0.0208567 0.00100778 0.021131 0.0204911 0.0212545 0.0208326 0.0207002 0.020567 0.0208874 0.0213839 0.0202703 0.0210289
6    0.214 0.0210384 0.00102204 0.0213181 0.0206677 0.0214473 0.0210147 0.0208794 0.0207458 0.0210688 0.0215691 0.0204427 0.0212084
6    0.215 0.0212195 0.00103606 0.0215045 0.0208437 0.0216394 0.0211961 0.021058 0.0209242 0.0212496 0.0217537 0.0206147 0.0213872
6    0.216 0.0214 0.00104981 0.0216901 0.0210193 0.0218306 0.0213768 0.021236 0.0211021 0.0214297 0.0219376 0.0207863 0.0215654
6    0.217 0.0215799 0.00106328 0.0218749 0.0211943 0.022021 0.0215568 0.0214133 0.0212795 0.0216092 0.0221208 0.0209575 0.021743
6    0.218 0.021759 0.00107646 0.0220589 0.0213688 0.0222105 0.0217361 0.0215901 0.0214563 0.0217879 0.0223033 0.0211283 0.02192
6    0.219 0.0219375 0.00108933 0.022242 0.0215427 0.0223992 0.0219146 0.0217661 0.0216326 0.021966 0.0224851 0.0212986 0.0220963
6    0.22 0.0221153 0.00110188 0.0224242 0.021716 0.0225869 0.0220923 0.0219415 0.0218082 0.0221433 0.022666 0.0214685 0.0222719
6    0.221 0.0222923 0.0011141 0.0226055 0.0218887 0.0227736 0.0222693 0.0221162 0.0219833 0.0223198 0.0228462 0.021638 0.0224468
6    0.222 0.0224685 0.00112598 0.0227858 0.0220608 0.0229593 0.0224454 0.0222901 0.0221577 0.0224956 0.0230255 0.0218069 0.022621
6    0.223 0.022644 0.00113749 0.0229652 0.0222322 0.023144 0.0226206 0.0224632 0.0223315 0.0226705 0.023204 0.0219753 0.0227944
6    0.224 0.0228186 0.00114863 0.0231436 0.0224029 0.0233277 0.022795 0.0226356 0.0225047 0.0228446 0.0233816 0.0221432 0.0229671
6    0.225 0.0229924 0.00115939 0.0233209 0.0225729 0.0235103 0.0229684 0.0228071 0.0226771 0.0230178 0.0235583 0.0223106 0.0231389
6    0.226 0.0231654 0.00116975 0.0234972 0.0227422 0.0236917 0.0231409 0.0229778 0.0228488 0.0231902 0.0237341 0.0224774 0.0233099
6    0.227 0.0233374 0.0011797 0.0236723 0.0229107 0.023872 0.0233125 0.0231477 0.0230198 0.0233616 0.023909 0.0226436 0.0234801
6    0.228 0.0235085 0.00118923 0.0238464 0.0230785 0.0240511 0.0234831 0.0233167 0.02319 0.023532 0.0240828 0.0228092 0.0236494
6    0.229 0.0236787 0.00119833 0.0240193 0.0232455 0.024229 0.0236526 0.0234847 0.0233595 0.0237015 0.0242557 0.0229742 0.0238178
6    0.23 0.023848 0.00120698 0.0241911 0.0234117 0.0244057 0.0238211 0.0236519 0.0235282 0.02387 0.0244275 0.0231386 0.0239854
6    0.231 0.0240162 0.00121519 0.0243616 0.0235771 0.024581 0.0239886 0.0238181 0.023696 0.0240375 0.0245983 0.0233024 0.0241519
6    0.232 0.0241835 0.00122294 0.024531 0.0237416 0.0247552 0.024155 0.0239833 0.0238631 0.024204 0.0247681 0.0234655 0.0243176
6    0.233 0.0243498 0.00123024 0.0246991 0.0239054 0.0249281 0.0243204 0.0241477 0.0240293 0.0243695 0.0249368 0.023628 0.0244824
6    0.234 0.0245152 0.00123711 0.0248662 0.0240683 0.0250997 0.0244848 0.0243111 0.0241948 0.024534 0.0251046 0.0237899 0.0246462
6    0.235 0.0246796 0.00124354 0.0250321 0.0242305 0.0252702 0.0246481 0.0244736 0.0243595 0.0246976 0.0252713 0.0239511 0.0248092
6    0.236 0.0248431 0.00124954 0.0251969 0.0243919 0.0254395 0.0248105 0.0246353 0.0245235 0.0248602 0.0254371 0.0241118 0.0249713
6    0.237 0.0250057 0.00125511 0.0253605 0.0245525 0.0256076 0.0249719 0.024796 0.0246866 0.0250218 0.0256019 0.0242719 0.0251326
6    0.238 0.0251674 0.00126027 0.0255231 0.0247124 0.0257745 0.0251323 0.0249559 0.0248491 0.0251826 0.0257657 0.0244314 0.025293
6    0.239 0.0253283 0.00126502 0.0256846 0.0248716 0.0259403 0.0252918 0.025115 0.0250108 0.0253424 0.0259286 0.0245903 0.0254525
6    0.24 0.0254882 0.00126937 0.025845 0.02503 0.026105 0.0254503 0.0252732 0.0251718 0.0255013 0.0260906 0.0247487 0.0256113
6    0.241 0.0256473 0.00127331 0.0260044 0.0251877 0.0262686 0.025608 0.0254306 0.0253321 0.0256594 0.0262517 0.0249065 0.0257692
6    0.242 0.0258056 0.00127686 0.0261628 0.0253447 0.0264311 0.0257647 0.0255872 0.0254917 0.0258166 0.0264119 0.0250637 0.0259264
6    0.243 0.025963 0.00128003 0.0263202 0.025501 0.0265925 0.0259205 0.025743 0.0256506 0.0259729 0.0265712 0.0252204 0.0260827
6    0.244 0.0261196 0.00128282 0.0264766 0.0256567 0.0267529 0.0260755 0.025898 0.0258088 0.0261284 0.0267296 0.0253766 0.0262383
6    0.245 0.0262755 0.00128523 0.0266319 0.0258116 0.0269122 0.0262295 0.0260522 0.0259664 0.026283 0.0268872 0.0255322 0.0263932
6    0.246 0.0264305 0.00128728 0.0267864 0.0259659 0.0270705 0.0263828 0.0262057 0.0261233 0.0264369 0.0270439 0.0256874 0.0265473
6    0.247 0.0265847 0.00128898 0.0269399 0.0261196 0.0272279 0.0265352 0.0263584 0.0262796 0.0265899 0.0271999 0.025842 0.0267006
6    0.248 0.0267382 0.00129032 0.0270924 0.0262726 0.0273842 0.0266868 0.0265104 0.0264352 0.0267421 0.027355 0.0259961 0.0268532
6    0.249 0.026891 0.00129132 0.0272441 0.026425 0.0275395 0.0268375 0.0266617 0.0265903 0.0268936 0.0275093 0.0261498 0.0270052
6    0.25 0.027043 0.00129198 0.0273948 0.0265767 0.027694 0.0269875 0.0268122 0.0267447 0.0270443 0.0276628 0.0263029 0.0271564
6    0.251 0.0271943 0.00129231 0.0275447 0.0267279 0.0278474 0.0271367 0.0269621 0.0268985 0.0271943 0.0278156 0.0264556 0.0273069
6    0.252 0.0273448 0.00129232 0.0276937 0.0268784 0.028 0.0272851 0.0271113 0.0270517 0.0273435 0.0279676 0.0266078 0.0274568
6    0.253 0.0274947 0.00129202 0.0278418 0.0270284 0.0281516 0.0274328 0.0272598 0.0272044 0.027492 0.0281188 0.0267596 0.027606
6    0.254 0.0276439 0.00129141 0.0279891 0.0271778 0.0283024 0.0275798 0.0274076 0.0273565 0.0276399 0.0282694 0.0269109 0.0277546
6    0.255 0.0277924 0.0012905 0.0281356 0.0273267 0.0284523 0.027726 0.0275548 0.027508 0.027787 0.0284192 0.0270618 0.0279025
6    0.256 0.0279403 0.0012893 0.0282813 0.0274749 0.0286014 0.0278715 0.0277014 0.027659 0.0279334 0.0285683 0.0272123 0.0280498
6    0.257 0.0280875 0.00128782 0.0284262 0.0276227 0.0287496 0.0280163 0.0278474 0.0278094 0.0280792 0.0287168 0.0273623 0.0281965
6    0.258 0.0282341 0.00128606 0.0285703 0.0277699 0.028897 0.0281605 0.0279927 0.0279593 0.0282243 0.0288645 0.027512 0.0283426
6    0.259 0.02838 0.00128404 0.0287137 0.0279166 0.0290436 0.028304 0.0281374 0.0281088 0.0283688 0.0290116 0.0276612 0.0284882
6    0.26 0.0285254 0.00128175 0.0288564 0.0280628 0.0291895 0.0284468 0.0282816 0.0282577 0.0285126 0.0291581 0.02781 0.0286331
6    0.261 0.0286701 0.00127921 0.0289983 0.0282085 0.0293345 0.028589 0.0284252 0.0284061 0.0286559 0.0293039 0.0279585 0.0287775
6    0.262 0.0288143 0.00127643 0.0291395 0.0283537 0.0294788 0.0287305 0.0285682 0.028554 0.0287985 0.0294492 0.0281065 0.0289213
6    0.263 0.028958 0.00127342 0.02928 0.0284985 0.0296224 0.0288715 0.0287107 0.0287015 0.0289406 0.0295938 0.0282542 0.0290646
6    0.264 0.029101 0.00127017 0.0294199 0.0286428 0.0297653 0.0290119 0.0288527 0.0288485 0.0290821 0.0297378 0.0284016 0.0292074
6    0.265 0.0292436 0.00126671 0.0295591 0.0287866 0.0299075 0.0291517 0.0289941 0.0289951 0.029223 0.0298813 0.0285485 0.0293497
6    0.266 0.0293856 0.00126303 0.0296976 0.02893 0.030049 0.0292909 0.029135 0.0291413 0.0293634 0.0300242 0.0286952 0.0294915
6    0.267 0.0295271 0.00125916 0.0298356 0.0290729 0.0301898 0.0294295 0.0292755 0.029287 0.0295033 0.0301665 0.0288415 0.0296328
6    0.268 0.029668 0.00125509 0.0299729 0.0292155 0.03033 0.0295677 0.0294154 0.0294323 0.0296426 0.0303084 0.0289875 0.0297736
6    0.269 0.0298085 0.00125083 0.0301096 0.0293576 0.0304696 0.0297053 0.0295549 0.0295772 0.0297814 0.0304497 0.0291331 0.0299139
6    0.27 0.0299486 0.0012464 0.0302458 0.0294993 0.0306085 0.0298424 0.029694 0.0297217 0.0299198 0.0305905 0.0292785 0.0300538
6    0.271 0.0300882 0.00124179 0.0303814 0.0296407 0.0307469 0.029979 0.0298326 0.0298658 0.0300577 0.0307308 0.0294236 0.0301933
6    0.272 0.0302273 0.00123703 0.0305164 0.0297816 0.0308847 0.0301151 0.0299707 0.0300096 0.0301951 0.0308706 0.0295683 0.0303324
6    0.273 0.030366 0.00123212 0.0306509 0.0299223 0.0310219 0.0302507 0.0301084 0.030153 0.0303321 0.03101 0.0297128 0.030471
6    0.274 0.0305042 0.00122706 0.0307849 0.0300625 0.0311585 0.0303859 0.0302458 0.030296 0.0304686 0.0311489 0.029857 0.0306092
6    0.275 0.0306421 0.00122187 0.0309184 0.0302024 0.0312947 0.0305207 0.0303827 0.0304387 0.0306047 0.0312874 0.0300009 0.0307471
6    0.276 0.0307796 0.00121655 0.0310514 0.030342 0.0314303 0.030655 0.0305193 0.0305811 0.0307404 0.0314255 0.0301446 0.0308846
6    0.277 0.0309166 0.00121111 0.031184 0.0304813 0.0315655 0.0307889 0.0306555 0.0307232 0.0308757 0.0315632 0.0302881 0.0310217
6    0.278 0.0310534 0.00120557 0.0313161 0.0306202 0.0317001 0.0309224 0.0307913 0.0308649 0.0310106 0.0317005 0.0304313 0.0311585
6    0.279 0.0311897 0.00119993 0.0314478 0.0307589 0.0318344 0.0310556 0.0309268 0.0310064 0.0311452 0.0318374 0.0305742 0.0312949
6    0.28 0.0313257 0.00119419 0.031579 0.0308973 0.0319681 0.0311884 0.031062 0.0311476 0.0312794 0.0319739 0.030717 0.031431
6    0.281 0.0314614 0.00118838 0.0317099 0.0310354 0.0321015 0.0313208 0.0311968 0.0312885 0.0314133 0.0321101 0.0308595 0.0315669
6    0.282 0.0315968 0.00118249 0.0318404 0.0311732 0.0322344 0.0314529 0.0313314 0.0314292 0.0315468 0.032246 0.0310018 0.0317024
6    0.283 0.0317319 0.00117653 0.0319705 0.0313108 0.0323669 0.0315846 0.0314656 0.0315696 0.0316801 0.0323815 0.0311439 0.0318376
6    0.284 0.0318667 0.00117052 0.0321002 0.0314481 0.0324991 0.0317161 0.0315996 0.0317097 0.031813 0.0325167 0.0312859 0.0319725
6    0.285 0.0320012 0.00116447 0.0322297 0.0315852 0.0326309 0.0318472 0.0317333 0.0318497 0.0319456 0.0326517 0.0314276 0.0321072
6    0.286 0.0321354 0.00115837 0.0323587 0.0317221 0.0327624 0.0319781 0.0318668 0.0319894 0.032078 0.0327863 0.0315692 0.0322417
6    0.287 0.0322694 0.00115225 0.0324875 0.0318588 0.0328936 0.0321087 0.032 0.0321289 0.0322101 0.0329207 0.0317106 0.0323759
6    0.288 0.0324032 0.00114611 0.032616 0.0319952 0.0330244 0.032239 0.032133 0.0322682 0.032342 0.0330548 0.0318519 0.0325098
6    0.289 0.0325367 0.00113995 0.0327443 0.0321315 0.033155 0.0323691 0.0322658 0.0324073 0.0324736 0.0331887 0.031993 0.0326436
6    0.29 0.03267 0.00113379 0.0328722 0.0322677 0.0332853 0.032499 0.0323983 0.0325463 0.0326051 0.0333224 0.032134 0.0327772
6    0.291 0.0328031 0.00112764 0.033 0.0324036 0.0334153 0.0326286 0.0325307 0.0326851 0.0327363 0.0334559 0.0322748 0.0329106
6    0.292 0.0329361 0.0011215 0.0331275 0.0325394 0.0335451 0.0327581 0.0326629 0.0328237 0.0328673 0.0335891 0.0324156 0.0330438
6    0.293 0.0330689 0.00111539 0.0332548 0.032675 0.0336747 0.0328874 0.032795 0.0329622 0.0329982 0.0337222 0.0325562 0.0331768
6    0.294 0.0332015 0.0011093 0.0333819 0.0328106 0.033804 0.0330165 0.0329269 0.0331006 0.0331289 0.0338551 0.0326967 0.0333097
6    0.295 0.0333339 0.00110326 0.0335088 0.032946 0.0339332 0.0331454 0.0330586 0.0332388 0.0332594 0.0339879 0.0328371 0.0334425
6    0.296 0.0334663 0.00109726 0.0336356 0.0330812 0.0340622 0.0332742 0.0331902 0.033377 0.0333898 0.0341205 0.0329775 0.0335751
6    0.297 0.0335985 0.00109132 0.0337622 0.0332164 0.0341911 0.0334029 0.0333217 0.033515 0.0335201 0.034253 0.0331177 0.0337076
6    0.298 0.0337306 0.00108544 0.0338887 0.0333515 0.0343198 0.0335315 0.0334531 0.033653 0.0336503 0.0343854 0.0332579 0.03384
6    0.299 0.0338626 0.00107963 0.0340151 0.0334866 0.0344484 0.0336599 0.0335845 0.0337908 0.0337804 0.0345177 0.033398 0.0339724
6    0.3 0.0339946 0.00107391 0.0341414 0.0336215 0.0345769 0.0337883 0.0337157 0.0339286 0.0339104 0.0346499 0.0335381 0.0341046
6    0.301 0.0341264 0.00106827 0.0342676 0.0337564 0.0347053 0.0339166 0.0338469 0.0340664 0.0340403 0.034782 0.0336782 0.0342368
6    0.302 0.0342583 0.00106273 0.0343937 0.0338913 0.0348337 0.0340449 0.033978 0.0342041 0.0341702 0.0349141 0.0338182 0.034369
6    0.303 0.03439 0.00105728 0.0345198 0.0340261 0.034962 0.0341731 0.0341091 0.0343418 0.0343 0.0350462 0.0339581 0.0345011
6    0.304 0.0345218 0.00105195 0.0346459 0.0341609 0.0350902 0.0343013 0.0342402 0.0344795 0.0344298 0.0351782 0.0340981 0.0346332


8   0.069 1.55155e-05 0.000303805 -0.000118392 -0.000119335 8.99172e-05 8.13443e-05 3.81501e-05 -1.9189e-05 0.000218802 4.75147e-05 6.70999e-06 -9.62473e-05
8   0.07 6.14291e-06 0.000296247 -0.000123965 -0.00012673 7.99191e-05 6.83469e-05 2.73048e-05 -2.9409e-05 0.000204291 4.19362e-05 -6.21985e-06 -0.000100052
8   0.071 -3.13286e-06 0.000288867 -0.000129441 -0.000134031 7.00208e-05 5.54475e-05 1.65569e-05 -3.95326e-05 0.000189878 3.64554e-05 -1.90534e-05 -0.000103762
8   0.072 -1.22151e-05 0.000281684 -0.000134725 -0.000141144 6.03217e-05 4.27443e-05 6.00368e-06 -4.94633e-05 0.000175662 3.11699e-05 -3.16943e-05 -0.000107285
8   0.073 -2.1007e-05 0.000274717 -0.00013972 -0.000147976 5.09215e-05 3.03352e-05 -4.2574e-06 -5.91049e-05 0.000161744 2.61774e-05 -4.40464e-05 -0.000110526
8   0.074 -2.94119e-05 0.000267987 -0.00014433 -0.000154433 4.19198e-05 1.83183e-05 -1.4129e-05 -6.83609e-05 0.000148221 2.15756e-05 -5.60133e-05 -0.000113392
8   0.075 -3.73329e-05 0.000261515 -0.000148459 -0.000160421 3.34162e-05 6.79175e-06 -2.35138e-05 -7.71349e-05 0.000135192 1.74621e-05 -6.74987e-05 -0.000115789
8   0.076 -4.46732e-05 0.000255324 -0.00015201 -0.000165847 2.55105e-05 -4.14652e-06 -3.23143e-05 -8.53304e-05 0.000122756 1.39346e-05 -7.84064e-05 -0.000117623
8   0.077 -5.13362e-05 0.000249436 -0.000154888 -0.000170615 1.83022e-05 -1.43984e-05 -4.04333e-05 -9.28512e-05 0.000111012 1.10908e-05 -8.864e-05 -0.0001188
8   0.078 -5.7225e-05 0.000243876 -0.000156996 -0.000174634 1.18909e-05 -2.38659e-05 -4.77733e-05 -9.96007e-05 0.000100059 9.02832e-06 -9.81032e-05 -0.000119226
8   0.079 -6.22429e-05 0.000238668 -0.000158238 -0.000177808 6.37637e-06 -3.24509e-05 -5.4237e-05 -0.000105483 8.99951e-05 7.84482e-06 -0.0001067 -0.000118807
8   0.08 -6.62931e-05 0.000233836 -0.000158517 -0.000180045 1.85812e-06 -4.00554e-05 -5.97271e-05 -0.000110401 8.09202e-05 7.63799e-06 -0.000114333 -0.00011745
8   0.081 -6.92788e-05 0.000229405 -0.000157738 -0.00018125 -1.56419e-06 -4.65812e-05 -6.41461e-05 -0.000114258 7.29326e-05 8.50549e-06 -0.000120908 -0.000115061
8   0.082 -7.11032e-05 0.000225398 -0.000155803 -0.000181329 -3.79091e-06 -5.19305e-05 -6.73966e-05 -0.000116959 6.61313e-05 1.0545e-05 -0.000126327 -0.000111546
8   0.083 -7.16697e-05 0.000221837 -0.000152618 -0.00018019 -4.72242e-06 -5.6005e-05 -6.93814e-05 -0.000118406 6.0615e-05 1.38542e-05 -0.000130494 -0.000106811
8   0.084 -7.08813e-05 0.000218743 -0.000148086 -0.000177737 -4.25908e-06 -5.87068e-05 -7.0003e-05 -0.000118504 5.64826e-05 1.85306e-05 -0.000133313 -0.000100762
8   0.085 -6.86414e-05 0.000216134 -0.000142109 -0.000173877 -2.30126e-06 -5.99378e-05 -6.91641e-05 -0.000117156 5.3833e-05 2.46721e-05 -0.000134687 -9.33057e-05
8   0.086 -6.48532e-05 0.000214027 -0.000134593 -0.000168517 1.25066e-06 -5.95999e-05 -6.67673e-05 -0.000114265 5.27651e-05 3.23763e-05 -0.000134521 -8.43478e-05
8   0.087 -5.94199e-05 0.000212433 -0.000125441 -0.000161563 6.49632e-06 -5.75952e-05 -6.27152e-05 -0.000109736 5.33776e-05 4.17408e-05 -0.000132718 -7.37946e-05
8   0.088 -5.22447e-05 0.000211361 -0.000114557 -0.00015292 1.35354e-05 -5.38254e-05 -5.69105e-05 -0.000103471 5.57694e-05 5.28632e-05 -0.000129181 -6.15523e-05
8   0.089 -4.32309e-05 0.000210816 -0.000101844 -0.000142496 2.24674e-05 -4.81927e-05 -4.92558e-05 -9.53752e-05 6.00395e-05 6.58414e-05 -0.000123815 -4.7527e-05
8   0.09 -3.22817e-05 0.000210798 -8.72059e-05 -0.000130196 3.33921e-05 -4.05989e-05 -3.96537e-05 -8.5351e-05 6.62865e-05 8.07729e-05 -0.000116523 -3.16249e-05
8   0.091 -1.93003e-05 0.000211303 -7.05472e-05 -0.000115926 4.6409e-05 -3.09459e-05 -2.80069e-05 -7.33023e-05 7.46095e-05 9.77553e-05 -0.000107208 -1.37521e-05
8   0.092 -4.18992e-06 0.000212323 -5.17711e-05 -9.95931e-05 6.16179e-05 -1.91358e-05 -1.4218e-05 -5.91328e-05 8.51072e-05 0.000116886 -9.57758e-05 6.18512e-06
8   0.093 1.31461e-05 0.000213846 -3.07816e-05 -8.11031e-05 7.91182e-05 -5.07051e-06 1.81042e-06 -4.27461e-05 9.78784e-05 0.000138264 -8.21283e-05 2.82807e-05
8   0.094 3.28047e-05 0.000215857 -7.48229e-06 -6.03621e-05 9.90098e-05 1.13481e-05 2.01756e-05 -2.40457e-05 0.000113022 0.000161985 -6.61697e-05 5.26284e-05
8   0.095 5.48825e-05 0.000218337 1.8223e-05 -3.72766e-05 0.000121392 3.0218e-05 4.09751e-05 -2.93534e-06 0.000130637 0.000188148 -4.78038e-05 7.93222e-05
8   0.096 7.94764e-05 0.000221265 4.64305e-05 -1.17526e-05 0.000146365 5.16374e-05 6.43061e-05 2.06815e-05 0.000150822 0.000216851 -2.69341e-05 0.000108456
8   0.097 0.000106683 0.000224619 7.72364e-05 1.63036e-05 0.000174028 7.57042e-05 9.02661e-05 4.69011e-05 0.000173676 0.00024819 -3.46459e-06 0.000140123
8   0.098 0.000136599 0.000228374 0.000110737 4.69858e-05 0.00020448 0.000102516 0.000118952 7.582e-05 0.000199298 0.000282264 2.27012e-05 0.000174418
8   0.099 0.000169322 0.000232506 0.000147029 8.03878e-05 0.000237822 0.000132172 0.000150462 0.000107534 0.000227787 0.000319171 5.16596e-05 0.000211434
8   0.1 0.000204947 0.000236991 0.000186207 0.000116603 0.000274153 0.00016477 0.000184893 0.000142141 0.000259241 0.000359007 8.35068e-05 0.000251265
8   0.101 0.000243573 0.000241803 0.00022837 0.000155726 0.000313572 0.000200407 0.000222343 0.000179736 0.00029376 0.000401871 0.000118339 0.000294006
8   0.102 0.000285295 0.000246919 0.000273611 0.00019785 0.00035618 0.000239181 0.000262908 0.000220416 0.000331442 0.000447861 0.000156253 0.000339749
8   0.103 0.000330211 0.000252316 0.000322029 0.000243069 0.000402075 0.000281192 0.000306686 0.000264277 0.000372386 0.000497073 0.000197344 0.000388589
8   0.104 0.000378417 0.000257971 0.000373719 0.000291477 0.000451358 0.000326536 0.000353775 0.000311416 0.000416691 0.000549606 0.00024171 0.00044062
8   0.105 0.000430009 0.000263864 0.000428777 0.000343167 0.000504128 0.000375313 0.000404272 0.000361928 0.000464456 0.000605558 0.000289446 0.000495935
8   0.106 0.000485086 0.000269976 0.0004873 0.000398234 0.000560485 0.000427619 0.000458274 0.000415911 0.000515779 0.000665025 0.000340648 0.000554628
8   0.107 0.000543743 0.000276288 0.000549384 0.00045677 0.000620528 0.000483553 0.000515879 0.000473461 0.00057076 0.000728106 0.000395414 0.000616794
8   0.108 0.000606077 0.000282784 0.000615124 0.000518871 0.000684357 0.000543213 0.000577184 0.000534675 0.000629497 0.000794898 0.000453838 0.000682525
8   0.109 0.000672185 0.000289448 0.000684618 0.000584629 0.000752072 0.000606697 0.000642286 0.000599648 0.00069209 0.0008655 0.000516018 0.000751916
8   0.11 0.000742165 0.000296268 0.000757962 0.000654138 0.000823772 0.000674104 0.000711282 0.000668476 0.000758636 0.000940008 0.00058205 0.000825061
8   0.111 0.000816087 0.000303229 0.000835227 0.000727469 0.000899532 0.000745505 0.000784247 0.000741234 0.000829211 0.0010185 0.000652006 0.000902029
8   0.112 0.000893927 0.000310319 0.000916389 0.000804598 0.000979325 0.000820877 0.000861153 0.000817894 0.000903788 0.00110094 0.00072586 0.000982797
8   0.113 0.000975636 0.000317525 0.0010014 0.000885476 0.0010631 0.000900168 0.000941952 0.000898408 0.000982316 0.00118728 0.000803564 0.00106732
8   0.114 0.00106116 0.000324836 0.0010902 0.000970055 0.00115081 0.000983329 0.00102659 0.000982727 0.00106474 0.00127748 0.000885069 0.00115554
8   0.115 0.00115046 0.000332243 0.00118275 0.00105829 0.00124239 0.00107031 0.00111503 0.0010708 0.00115102 0.00137148 0.000970326 0.00124741
8   0.116 0.00124347 0.000339738 0.001279 0.00115013 0.0013378 0.00116106 0.0012072 0.00116258 0.0012411 0.00146923 0.00105928 0.0013429
8   0.117 0.00134016 0.000347312 0.0013789 0.00124553 0.00143699 0.00125552 0.00130307 0.00125802 0.00133493 0.00157068 0.0011519 0.00144194
8   0.118 0.00144046 0.000354959 0.0014824 0.00134444 0.00153991 0.00135366 0.00140258 0.00135706 0.00143245 0.00167578 0.00124811 0.00154449
8   0.119 0.00154434 0.000362673 0.00158944 0.00144681 0.0016465 0.00145541 0.00150568 0.00145967 0.00153362 0.00178448 0.00134788 0.0016505
8   0.12 0.00165173 0.00037045 0.00169999 0.00155259 0.0017567 0.00156073 0.00161232 0.00156578 0.00163839 0.00189673 0.00145116 0.00175992
8   0.121 0.0017626 0.000378284 0.00181398 0.00166175 0.00187048 0.00166957 0.00172246 0.00167535 0.00174671 0.00201247 0.00155789 0.00187271
8   0.122 0.00187688 0.000386171 0.00193137 0.00177422 0.00198778 0.00178187 0.00183604 0.00178834 0.00185851 0.00213167 0.00166803 0.00198882
8   0.123 0.00199454 0.000394108 0.00205211 0.00188996 0.00210855 0.00189759 0.00195301 0.00190468 0.00197377 0.00225426 0.00178152 0.0021082
8   0.124 0.00211552 0.000402093 0.00217616 0.00200893 0.00223273 0.00201668 0.00207332 0.00202434 0.00209241 0.0023802 0.00189833 0.00223079
8   0.125 0.00223977 0.000410122 0.00230345 0.00213107 0.00236028 0.00213908 0.00219693 0.00214726 0.0022144 0.00250943 0.0020184 0.00235656
8   0.126 0.00236725 0.000418192 0.00243395 0.00225634 0.00249114 0.00226475 0.00232378 0.0022734 0.00233968 0.00264191 0.00214167 0.00248545
8   0.127 0.00249789 0.000426303 0.0025676 0.00238469 0.00262527 0.00239364 0.00245382 0.00240269 0.0024682 0.00277758 0.00226811 0.00261742
8   0.128 0.00263166 0.000434452 0.00270435 0.00251607 0.0027626 0.00252569 0.002587 0.00253511 0.00259992 0.0029164 0.00239766 0.00275242
8   0.129 0.00276851 0.000442638 0.00284415 0.00265044 0.00290309 0.00266085 0.00272327 0.00267059 0.00273477 0.00305831 0.00253027 0.00289039
8   0.13 0.00290837 0.000450859 0.00298695 0.00278774 0.00304669 0.00279908 0.00286259 0.00280908 0.00287271 0.00320326 0.0026659 0.0030313
8   0.131 0.00305121 0.000459113 0.00313271 0.00292794 0.00319335 0.00294032 0.0030049 0.00295055 0.00301369 0.00335121 0.00280449 0.00317508
8   0.132 0.00319698 0.000467401 0.00328137 0.00307097 0.00334301 0.00308453 0.00315015 0.00309493 0.00315765 0.00350209 0.002946 0.00332171
8   0.133 0.00334562 0.000475721 0.00343289 0.0032168 0.00349563 0.00323165 0.0032983 0.00324218 0.00330456 0.00365587 0.00309037 0.00347112
8   0.134 0.00349708 0.000484072 0.00358721 0.00336537 0.00365115 0.00338164 0.00344928 0.00339225 0.00345435 0.00381249 0.00323756 0.00362326
8   0.135 0.00365132 0.000492453 0.00374428 0.00351664 0.00380951 0.00353443 0.00360306 0.00354509 0.00360697 0.00397189 0.00338752 0.0037781
8   0.136 0.00380828 0.000500864 0.00390406 0.00367055 0.00397068 0.00368999 0.00375959 0.00370066 0.00376238 0.00413404 0.00354019 0.00393558
8   0.137 0.00396792 0.000509304 0.00406649 0.00382707 0.00413459 0.00384827 0.0039188 0.00385889 0.00392052 0.00429887 0.00369554 0.00409565
8   0.138 0.00413019 0.000517773 0.00423153 0.00398615 0.00430121 0.0040092 0.00408066 0.00401975 0.00408135 0.00446634 0.0038535 0.00425827
8   0.139 0.00429503 0.000526269 0.00439913 0.00414773 0.00447046 0.00417275 0.00424511 0.00418318 0.00424481 0.0046364 0.00401404 0.00442338
8   0.14 0.0044624 0.000534792 0.00456923 0.00431177 0.00464231 0.00433886 0.0044121 0.00434913 0.00441085 0.004809 0.0041771 0.00459094
8   0.141 0.00463225 0.000543341 0.00474179 0.00447822 0.0048167 0.00450748 0.00458158 0.00451756 0.00457942 0.00498408 0.00434263 0.00476091
8   0.142 0.00480453 0.000551917 0.00491676 0.00464703 0.00499358 0.00467856 0.00475351 0.00468842 0.00475047 0.00516159 0.00451059 0.00493322
8   0.143 0.00497918 0.000560518 0.00509408 0.00481816 0.0051729 0.00485205 0.00492783 0.00486165 0.00492396 0.00534149 0.00468092 0.00510784
8   0.144 0.00515616 0.000569144 0.00527371 0.00499155 0.00535461 0.0050279 0.00510449 0.00503721 0.00509982 0.00552373 0.00485358 0.00528472
8   0.145 0.00533542 0.000577794 0.0054556 0.00516716 0.00553865 0.00520606 0.00528345 0.00521505 0.005278 0.00570824 0.00502851 0.0054638
8   0.146 0.0055169 0.000586468 0.0056397 0.00534495 0.00572498 0.00538648 0.00546465 0.00539512 0.00545847 0.00589499 0.00520567 0.00564504
8   0.147 0.00570057 0.000595165 0.00582595 0.00552485 0.00591354 0.00556911 0.00564804 0.00557736 0.00564116 0.00608393 0.00538501 0.00582839
8   0.148 0.00588636 0.000603883 0.00601432 0.00570684 0.00610429 0.0057539 0.00583357 0.00576174 0.00582603 0.00627499 0.00556647 0.00601381
8   0.149 0.00607424 0.000612624 0.00620475 0.00589085 0.00629716 0.0059408 0.0060212 0.0059482 0.00601302 0.00646814 0.00575002 0.00620124
8   0.15 0.00626414 0.000621385 0.00639718 0.00607684 0.00649212 0.00612976 0.00621087 0.00613669 0.00620209 0.00666331 0.00593559 0.00639064
8   0.151 0.00645603 0.000630166 0.00659158 0.00626476 0.0066891 0.00632072 0.00640253 0.00632716 0.00639318 0.00686047 0.00612315 0.00658195
8   0.152 0.00664984 0.000638966 0.00678789 0.00645457 0.00688805 0.00651365 0.00659613 0.00651956 0.00658624 0.00705955 0.00631264 0.00677513
8   0.153 0.00684554 0.000647785 0.00698605 0.00664622 0.00708894 0.00670848 0.00679163 0.00671385 0.00678123 0.00726051 0.00650401 0.00697014
8   0.154 0.00704307 0.00065662 0.00718603 0.00683965 0.00729169 0.00690517 0.00698897 0.00690998 0.00697809 0.0074633 0.00669722 0.00716692
8   0.155 0.00724238 0.000665472 0.00738777 0.00703483 0.00749627 0.00710367 0.0071881 0.00710789 0.00717676 0.00766787 0.00689221 0.00736542
8   0.156 0.00744342 0.00067434 0.00759123 0.00723169 0.00770262 0.00730392 0.00738898 0.00730753 0.00737721 0.00787416 0.00708893 0.0075656
8   0.157 0.00764614 0.000683222 0.00779634 0.00743021 0.00791068 0.00750588 0.00759154 0.00750886 0.00757938 0.00808213 0.00728734 0.00776741
8   0.158 0.0078505 0.000692117 0.00800307 0.00763032 0.00812042 0.00770949 0.00779576 0.00771183 0.00778321 0.00829173 0.00748739 0.0079708
8   0.159 0.00805643 0.000701024 0.00821137 0.00783198 0.00833177 0.00791472 0.00800156 0.00791639 0.00798867 0.0085029 0.00768903 0.00817573
8   0.16 0.0082639 0.000709942 0.00842117 0.00803514 0.00854468 0.00812149 0.00820891 0.00812249 0.00819569 0.00871559 0.0078922 0.00838213
8   0.161 0.00847286 0.00071887 0.00863244 0.00823975 0.00875911 0.00832978 0.00841775 0.00833008 0.00840423 0.00892976 0.00809687 0.00858998
8   0.162 0.00868325 0.000727807 0.00884513 0.00844578 0.008975 0.00853951 0.00862803 0.00853911 0.00861423 0.00914535 0.00830297 0.0087992
8   0.163 0.00889502 0.00073675 0.00905918 0.00865316 0.0091923 0.00875066 0.0088397 0.00874953 0.00882564 0.00936231 0.00851047 0.00900977
8   0.164 0.00910813 0.000745699 0.00927454 0.00886185 0.00941096 0.00896315 0.00905272 0.00896129 0.00903843 0.0095806 0.0087193 0.00922163
8   0.165 0.00932252 0.000754653 0.00949117 0.0090718 0.00963093 0.00917696 0.00926703 0.00917435 0.00925252 0.00980015 0.00892943 0.00943474
8   0.166 0.00953814 0.000763609 0.00970902 0.00928297 0.00985215 0.00939201 0.00948259 0.00938865 0.00946788 0.0100209 0.00914081 0.00964903
8   0.167 0.00975496 0.000772567 0.00992803 0.0094953 0.0100746 0.00960827 0.00969934 0.00960414 0.00968445 0.0102429 0.00935337 0.00986448
8   0.168 0.0099729 0.000781525 0.0101482 0.00970876 0.0102982 0.00982568 0.00991723 0.00982078 0.00990218 0.0104659 0.00956709 0.010081
8   0.169 0.0101919 0.000790481 0.0103694 0.00992328 0.0105228 0.0100442 0.0101362 0.0100385 0.010121 0.0106901 0.0097819 0.0102986
8   0.17 0.010412 0.000799434 0.0105916 0.0101388 0.0107486 0.0102638 0.0103562 0.0102573 0.0103409 0.0109152 0.00999775 0.0105172
8   0.171 0.0106331 0.000808382 0.0108147 0.0103554 0.0109753 0.0104843 0.0105773 0.0104771 0.0105618 0.0111413 0.0102146 0.0107367
8   0.172 0.0108551 0.000817323 0.0110388 0.0105728 0.011203 0.0107059 0.0107992 0.0106978 0.0107837 0.0113684 0.0104324 0.0109572
8   0.173 0.0110779 0.000826256 0.0112638 0.0107911 0.0114316 0.0109283 0.0110221 0.0109194 0.0110065 0.0115963 0.0106511 0.0111785
8   0.174 0.0113017 0.000835179 0.0114896 0.0110103 0.011661 0.0111516 0.0112458 0.0111419 0.0112301 0.011825 0.0108707 0.0114006
8   0.175 0.0115262 0.00084409 0.0117162 0.0112303 0.0118912 0.0113756 0.0114703 0.0113652 0.0114545 0.0120545 0.011091 0.0116235
8   0.176 0.0117514 0.000852987 0.0119434 0.0114509 0.0121221 0.0116005 0.0116955 0.0115892 0.0116797 0.0122847 0.0113121 0.0118471
8   0.177 0.0119773 0.000861869 0.0121714 0.0116723 0.0123538 0.011826 0.0119214 0.011814 0.0119056 0.0125155 0.0115339 0.0120713
8   0.178 0.0122039 0.000870733 0.0123999 0.0118943 0.0125861 0.0120522 0.012148 0.0120393 0.0121322 0.012747 0.0117564 0.0122962
8   0.179 0.0124311 0.000879578 0.0126291 0.012117 0.0128189 0.0122789 0.0123752 0.0122653 0.0123593 0.012979 0.0119795 0.0125217
8   0.18 0.0126588 0.000888402 0.0128587 0.0123401 0.0130524 0.0125063 0.0126029 0.0124919 0.012587 0.0132116 0.0122031 0.0127476
8   0.181 0.012887 0.000897202 0.0130889 0.0125638 0.0132862 0.0127341 0.0128311 0.0127189 0.0128153 0.0134446 0.0124272 0.012974
8   0.182 0.0131156 0.000905977 0.0133194 0.0127879 0.0135206 0.0129624 0.0130597 0.0129464 0.0130439 0.013678 0.0126518 0.0132009
8   0.183 0.0133446 0.000914724 0.0135503 0.0130124 0.0137553 0.0131911 0.0132888 0.0131743 0.013273 0.0139118 0.0128768 0.0134281
8   0.184 0.013574 0.000923443 0.0137816 0.0132372 0.0139903 0.0134201 0.0135181 0.0134026 0.0135024 0.0141459 0.0131021 0.0136557
8   0.185 0.0138036 0.000932129 0.0140131 0.0134624 0.0142256 0.0136494 0.0137478 0.0136312 0.0137321 0.0143802 0.0133278 0.0138835
8   0.186 0.0140335 0.000940782 0.0142448 0.0136878 0.0144612 0.013879 0.0139777 0.01386 0.0139621 0.0146148 0.0135537 0.0141116
8   0.187 0.0142636 0.000949399 0.0144767 0.0139134 0.0146969 0.0141087 0.0142078 0.0140891 0.0141922 0.0148495 0.0137798 0.0143398
8   0.188 0.0144938 0.000957979 0.0147088 0.0141392 0.0149327 0.0143387 0.0144381 0.0143183 0.0144225 0.0150843 0.0140061 0.0145682
8   0.189 0.0147241 0.000966518 0.0149409 0.0143651 0.0151687 0.0145687 0.0146684 0.0145476 0.0146529 0.0153192 0.0142325 0.0147966
8   0.19 0.0149545 0.000975015 0.015173 0.0145911 0.0154046 0.0147987 0.0148988 0.0147769 0.0148833 0.0155541 0.014459 0.0150251
8   0.191 0.0151848 0.000983467 0.0154051 0.0148171 0.0156405 0.0150288 0.0151292 0.0150063 0.0151138 0.0157889 0.0146855 0.0152536
8   0.192 0.0154151 0.000991873 0.0156372 0.0150431 0.0158763 0.0152588 0.0153595 0.0152357 0.0153442 0.0160236 0.0149119 0.015482
8   0.193 0.0156453 0.00100023 0.0158691 0.015269 0.016112 0.0154887 0.0155898 0.015465 0.0155744 0.0162582 0.0151383 0.0157103
8   0.194 0.0158754 0.00100854 0.0161008 0.0154948 0.0163475 0.0157184 0.0158198 0.0156941 0.0158045 0.0164926 0.0153645 0.0159385
8   0.195 0.0161052 0.00101679 0.0163323 0.0157204 0.0165828 0.015948 0.0160497 0.015923 0.0160344 0.0167268 0.0155906 0.0161665
8   0.196 0.0163348 0.00102498 0.0165636 0.0159457 0.0168178 0.0161772 0.0162793 0.0161518 0.0162641 0.0169606 0.0158164 0.0163942
8   0.197 0.016564 0.00103312 0.0167945 0.0161708 0.0170525 0.0164062 0.0165086 0.0163802 0.0164934 0.0171941 0.0160419 0.0166216
8   0.198 0.0167929 0.0010412 0.017025 0.0163956 0.0172867 0.0166348 0.0167375 0.0166083 0.0167224 0.0174272 0.0162671 0.0168486
8   0.199 0.0170215 0.00104921 0.0172552 0.0166201 0.0175205 0.0168631 0.016966 0.016836 0.016951 0.0176599 0.0164919 0.0170753
8   0.2 0.0172495 0.00105716 0.0174848 0.0168441 0.0177539 0.0170908 0.0171941 0.0170633 0.0171791 0.017892 0.0167163 0.0173015
8   0.201 0.0174771 0.00106505 0.0177139 0.0170676 0.0179867 0.0173181 0.0174217 0.0172901 0.0174067 0.0181236 0.0169402 0.0175272
8   0.202 0.0177041 0.00107286 0.0179425 0.0172907 0.0182188 0.0175448 0.0176487 0.0175164 0.0176337 0.0183546 0.0171636 0.0177524
8   0.203 0.0179304 0.0010806 0.0181704 0.0175132 0.0184504 0.0177709 0.0178751 0.0177421 0.0178601 0.018585 0.0173865 0.017977
8   0.204 0.0181562 0.00108826 0.0183977 0.0177351 0.0186812 0.0179963 0.0181009 0.0179671 0.0180858 0.0188146 0.0176086 0.0182009
8   0.205 0.0183812 0.00109585 0.0186242 0.0179563 0.0189113 0.018221 0.0183259 0.0181915 0.0183109 0.0190435 0.0178302 0.0184242
8   0.206 0.0186055 0.00110336 0.01885 0.0181769 0.0191406 0.018445 0.0185502 0.0184152 0.0185351 0.0192716 0.018051 0.0186467
8   0.207 0.018829 0.00111079 0.019075 0.0183967 0.0193691 0.0186681 0.0187737 0.0186381 0.0187586 0.0194988 0.018271 0.0188685
8   0.208 0.0190516 0.00111813 0.0192991 0.0186157 0.0195966 0.0188904 0.0189963 0.0188602 0.0189812 0.0197251 0.0184902 0.0190894
8   0.209 0.0192733 0.00112539 0.0195222 0.0188339 0.0198232 0.0191118 0.019218 0.0190814 0.0192028 0.0199505 0.0187085 0.0193094
8   0.21 0.0194941 0.00113256 0.0197445 0.0190511 0.0200487 0.0193323 0.0194388 0.0193016 0.0194235 0.0201749 0.0189259 0.0195285
8   0.211 0.0197139 0.00113963 0.0199656 0.0192675 0.0202733 0.0195517 0.0196585 0.0195209 0.0196432 0.0203982 0.0191424 0.0197466
8   0.212 0.0199326 0.00114662 0.0201858 0.0194828 0.0204967 0.01977 0.0198772 0.0197392 0.0198618 0.0206204 0.0193578 0.0199637
8   0.213 0.0201503 0.00115351 0.0204048 0.0196971 0.0207189 0.0199873 0.0200948 0.0199564 0.0200792 0.0208414 0.0195721 0.0201798
8   0.214 0.0203667 0.00116029 0.0206226 0.0199104 0.0209399 0.0202034 0.0203112 0.0201725 0.0202955 0.0210613 0.0197854 0.0203947
8   0.215 0.020582 0.00116698 0.0208392 0.0201225 0.0211597 0.0204183 0.0205265 0.0203874 0.0205106 0.0212798 0.0199974 0.0206084
8   0.216 0.020796 0.00117357 0.0210546 0.0203334 0.0213782 0.0206319 0.0207404 0.0206011 0.0207244 0.0214971 0.0202083 0.020821
8   0.217 0.0210088 0.00118005 0.0212686 0.0205431 0.0215952 0.0208442 0.0209531 0.0208136 0.0209369 0.021713 0.0204179 0.0210322
8   0.218 0.0212202 0.00118642 0.0214813 0.0207516 0.0218109 0.0210551 0.0211644 0.0210247 0.021148 0.0219275 0.0206262 0.0212422
8   0.219 0.0214301 0.00119268 0.0216925 0.0209587 0.0220251 0.0212647 0.0213743 0.0212344 0.0213577 0.0221405 0.0208331 0.0214508
8   0.22 0.0216387 0.00119883 0.0219023 0.0211645 0.0222378 0.0214728 0.0215828 0.0214428 0.0215659 0.022352 0.0210386 0.0216579
8   0.221 0.0218457 0.00120486 0.0221106 0.0213688 0.0224489 0.0216793 0.0217897 0.0216496 0.0217726 0.0225619 0.0212426 0.0218636
8   0.222 0.0220512 0.00121077 0.0223173 0.0215717 0.0226584 0.0218843 0.0219951 0.021855 0.0219777 0.0227703 0.0214452 0.0220679
8   0.223 0.0222551 0.00121657 0.0225224 0.021773 0.0228662 0.0220877 0.0221989 0.0220588 0.0221811 0.0229769 0.0216461 0.0222705
8   0.224 0.0224573 0.00122224 0.0227259 0.0219728 0.0230722 0.0222894 0.022401 0.022261 0.0223829 0.0231819 0.0218455 0.0224716
8   0.225 0.0226579 0.00122779 0.0229276 0.022171 0.0232765 0.0224894 0.0226014 0.0224615 0.022583 0.0233851 0.0220432 0.022671
8   0.226 0.0228567 0.00123322 0.0231275 0.0223676 0.023479 0.0226877 0.0228001 0.0226603 0.0227813 0.0235865 0.0222392 0.0228687
8   0.227 0.0230537 0.00123851 0.0233257 0.0225624 0.0236796 0.0228841 0.0229969 0.0228573 0.0229777 0.023786 0.0224334 0.0230646
8   0.228 0.0232489 0.00124368 0.023522 0.0227555 0.0238782 0.0230787 0.0231919 0.0230526 0.0231723 0.0239835 0.0226259 0.0232588
8   0.229 0.0234421 0.00124871 0.0237164 0.0229468 0.0240749 0.0232713 0.023385 0.0232459 0.0233649 0.0241792 0.0228165 0.0234511
8   0.23 0.0236334 0.0012536 0.0239088 0.0231362 0.0242695 0.023462 0.0235762 0.0234374 0.0235555 0.0243728 0.0230051 0.0236415
8   0.231 0.0238228 0.00125836 0.0240992 0.0233238 0.0244621 0.0236507 0.0237653 0.0236269 0.0237442 0.0245643 0.0231919 0.02383
8   0.232 0.0240102 0.00126298 0.0242876 0.0235095 0.0246526 0.0238374 0.0239525 0.0238145 0.0239308 0.0247538 0.0233767 0.0240166
8   0.233 0.0241956 0.00126747 0.0244741 0.0236934 0.0248411 0.0240221 0.0241377 0.0240002 0.0241154 0.0249413 0.0235596 0.0242013
8   0.234 0.0243791 0.00127183 0.0246587 0.0238754 0.0250275 0.0242049 0.024321 0.024184 0.0242981 0.0251268 0.0237406 0.0243841
8   0.235 0.0245607 0.00127605 0.0248413 0.0240556 0.025212 0.0243858 0.0245024 0.024366 0.0244788 0.0253103 0.0239198 0.0245651
8   0.236 0.0247405 0.00128015 0.0250221 0.0242341 0.0253946 0.0245648 0.0246819 0.0245461 0.0246577 0.0254919 0.0240972 0.0247443
8   0.237 0.0249184 0.00128412 0.025201 0.0244108 0.0255752 0.024742 0.0248595 0.0247244 0.0248347 0.0256716 0.0242728 0.0249216
8   0.238 0.0250946 0.00128797 0.0253781 0.0245859 0.0257539 0.0249173 0.0250354 0.024901 0.0250098 0.0258495 0.0244466 0.0250973
8   0.239 0.0252689 0.00129169 0.0255534 0.0247592 0.0259308 0.0250908 0.0252095 0.0250758 0.0251831 0.0260254 0.0246186 0.0252712
8   0.24 0.0254415 0.00129529 0.0257269 0.0249308 0.0261058 0.0252626 0.0253818 0.0252489 0.0253547 0.0261996 0.024789 0.0254434
8   0.241 0.0256123 0.00129878 0.0258987 0.0251008 0.026279 0.0254326 0.0255523 0.0254203 0.0255244 0.026372 0.0249576 0.0256139
8   0.242 0.0257815 0.00130214 0.0260688 0.0252692 0.0264505 0.0256009 0.0257211 0.02559 0.0256924 0.0265426 0.0251246 0.0257827
8   0.243 0.025949 0.0013054 0.0262372 0.0254361 0.0266201 0.0257675 0.0258883 0.025758 0.0258588 0.0267114 0.0252899 0.0259499
8   0.244 0.0261148 0.00130853 0.0264039 0.0256013 0.0267881 0.0259324 0.0260538 0.0259245 0.0260234 0.0268786 0.0254537 0.0261156
8   0.245 0.026279 0.00131156 0.026569 0.025765 0.0269544 0.0260957 0.0262177 0.0260894 0.0261864 0.027044 0.0256158 0.0262796
8   0.246 0.0264416 0.00131448 0.0267325 0.0259272 0.027119 0.0262573 0.0263799 0.0262527 0.0263477 0.0272078 0.0257764 0.0264421
8   0.247 0.0266027 0.0013173 0.0268944 0.0260879 0.0272819 0.0264174 0.0265406 0.0264144 0.0265075 0.02737 0.0259354 0.0266031
8   0.248 0.0267622 0.00132001 0.0270547 0.0262471 0.0274432 0.026576 0.0266998 0.0265747 0.0266657 0.0275306 0.0260929 0.0267625
8   0.249 0.0269202 0.00132261 0.0272135 0.0264049 0.027603 0.026733 0.0268574 0.0267334 0.0268223 0.0276896 0.026249 0.0269205
8   0.25 0.0270767 0.00132512 0.0273709 0.0265613 0.0277612 0.0268885 0.0270135 0.0268907 0.0269774 0.027847 0.0264036 0.027077
8   0.251 0.0272317 0.00132753 0.0275267 0.0267163 0.0279178 0.0270425 0.0271681 0.0270466 0.027131 0.028003 0.0265567 0.0272321
8   0.252 0.0273853 0.00132984 0.0276811 0.0268699 0.028073 0.027195 0.0273213 0.027201 0.0272832 0.0281574 0.0267085 0.0273859
8   0.253 0.0275375 0.00133206 0.0278341 0.0270222 0.0282267 0.0273462 0.0274731 0.0273541 0.0274339 0.0283104 0.0268588 0.0275382
8   0.254 0.0276883 0.00133418 0.0279856 0.0271732 0.0283789 0.0274959 0.0276235 0.0275058 0.0275832 0.028462 0.0270079 0.0276892
8   0.255 0.0278378 0.00133622 0.0281359 0.0273229 0.0285297 0.0276443 0.0277725 0.0276562 0.0277311 0.0286121 0.0271555 0.0278389
8   0.256 0.0279859 0.00133816 0.0282847 0.0274713 0.0286792 0.0277913 0.0279202 0.0278052 0.0278777 0.0287609 0.0273019 0.0279873
8   0.257 0.0281327 0.00134003 0.0284323 0.0276185 0.0288272 0.0279371 0.0280666 0.027953 0.0280229 0.0289083 0.027447 0.0281344
8   0.258 0.0282782 0.0013418 0.0285786 0.0277645 0.028974 0.0280815 0.0282117 0.0280996 0.0281669 0.0290544 0.0275909 0.0282803
8   0.259 0.0284225 0.0013435 0.0287236 0.0279093 0.0291194 0.0282246 0.0283555 0.0282449 0.0283095 0.0291992 0.0277335 0.0284249
8   0.26 0.0285656 0.00134512 0.0288673 0.0280529 0.0292635 0.0283666 0.0284981 0.028389 0.0284509 0.0293427 0.027875 0.0285684
8   0.261 0.0287075 0.00134666 0.0290099 0.0281954 0.0294064 0.0285073 0.0286395 0.0285319 0.0285911 0.029485 0.0280152 0.0287107
8   0.262 0.0288482 0.00134812 0.0291513 0.0283368 0.0295481 0.0286468 0.0287797 0.0286737 0.0287301 0.0296261 0.0281544 0.0288518
8   0.263 0.0289877 0.00134951 0.0292915 0.0284771 0.0296885 0.0287852 0.0289188 0.0288144 0.0288679 0.029766 0.0282924 0.0289919
8   0.264 0.0291262 0.00135083 0.0294307 0.0286163 0.0298278 0.0289224 0.0290568 0.028954 0.0290046 0.0299047 0.0284293 0.0291309
8   0.265 0.0292635 0.00135209 0.0295687 0.0287545 0.029966 0.0290586 0.0291936 0.0290925 0.0291402 0.0300423 0.0285651 0.0292688
8   0.266 0.0293998 0.00135327 0.0297056 0.0288917 0.030103 0.0291937 0.0293294 0.0292299 0.0292747 0.0301788 0.0286999 0.0294056
8   0.267 0.0295351 0.00135439 0.0298415 0.0290279 0.030239 0.0293277 0.0294641 0.0293664 0.0294081 0.0303142 0.0288337 0.0295415
8   0.268 0.0296693 0.00135545 0.0299764 0.0291632 0.0303739 0.0294607 0.0295979 0.0295018 0.0295405 0.0304485 0.0289665 0.0296764
8   0.269 0.0298026 0.00135645 0.0301103 0.0292975 0.0305078 0.0295927 0.0297306 0.0296363 0.0296719 0.0305819 0.0290983 0.0298103
8   0.27 0.0299349 0.00135738 0.0302432 0.0294309 0.0306406 0.0297237 0.0298624 0.0297699 0.0298024 0.0307142 0.0292292 0.0299433
8   0.271 0.0300662 0.00135827 0.0303752 0.0295634 0.0307725 0.0298538 0.0299932 0.0299025 0.0299318 0.0308456 0.0293592 0.0300754
8   0.272 0.0301967 0.0013591 0.0305063 0.0296951 0.0309035 0.029983 0.0301231 0.0300342 0.0300604 0.0309761 0.0294883 0.0302066
8   0.273 0.0303263 0.00135987 0.0306364 0.0298259 0.0310335 0.0301113 0.0302522 0.0301651 0.030188 0.0311056 0.0296165 0.0303369
8   0.274 0.030455 0.0013606 0.0307658 0.0299559 0.0311627 0.0302388 0.0303804 0.0302952 0.0303148 0.0312342 0.0297439 0.0304664
8   0.275 0.0305829 0.00136128 0.0308943 0.0300851 0.0312909 0.0303654 0.0305077 0.0304244 0.0304408 0.031362 0.0298705 0.0305952
8   0.276 0.03071 0.00136191 0.031022 0.0302136 0.0314184 0.0304912 0.0306343 0.0305529 0.0305659 0.031489 0.0299963 0.0307231
8   0.277 0.0308364 0.0013625 0.0311489 0.0303414 0.031545 0.0306162 0.0307601 0.0306806 0.0306902 0.0316152 0.0301214 0.0308503
8   0.278 0.030962 0.00136304 0.031275 0.0304684 0.0316709 0.0307405 0.0308851 0.0308075 0.0308138 0.0317406 0.0302457 0.0309768
8   0.279 0.0310869 0.00136355 0.0314005 0.0305948 0.031796 0.030864 0.0310094 0.0309338 0.0309367 0.0318652 0.0303694 0.0311025
8   0.28 0.031211 0.00136402 0.0315252 0.0307205 0.0319204 0.0309869 0.031133 0.0310594 0.0310588 0.0319891 0.0304923 0.0312276
8   0.281 0.0313346 0.00136445 0.0316493 0.0308456 0.032044 0.031109 0.031256 0.0311843 0.0311803 0.0321124 0.0306146 0.0313521
8   0.282 0.0314574 0.00136485 0.0317727 0.03097 0.0321671 0.0312306 0.0313783 0.0313086 0.0313011 0.032235 0.0307363 0.0314759
8   0.283 0.0315797 0.00136522 0.0318956 0.0310939 0.0322894 0.0313515 0.0315 0.0314323 0.0314213 0.0323569 0.0308574 0.0315991
8   0.284 0.0317014 0.00136556 0.0320178 0.0312172 0.0324112 0.0314718 0.0316211 0.0315555 0.0315409 0.0324782 0.0309779 0.0317218
8   0.285 0.0318225 0.00136587 0.0321394 0.03134 0.0325324 0.0315915 0.0317416 0.0316781 0.0316599 0.032599 0.0310978 0.0318439
8   0.286 0.0319431 0.00136616 0.0322606 0.0314623 0.032653 0.0317108 0.0318616 0.0318001 0.0317784 0.0327192 0.0312173 0.0319655
8   0.287 0.0320632 0.00136642 0.0323812 0.0315841 0.0327731 0.0318295 0.0319811 0.0319217 0.0318964 0.0328389 0.0313362 0.0320866
8   0.288 0.0321828 0.00136666 0.0325013 0.0317055 0.0328927 0.0319477 0.0321001 0.0320428 0.0320139 0.0329581 0.0314547 0.0322073
8   0.289 0.032302 0.00136688 0.032621 0.0318264 0.0330118 0.0320655 0.0322187 0.0321634 0.0321309 0.0330768 0.0315727 0.0323275
8   0.29 0.0324207 0.00136708 0.0327403 0.031947 0.0331305 0.0321828 0.0323368 0.0322837 0.0322475 0.0331951 0.0316903 0.0324473
8   0.291 0.0325391 0.00136726 0.0328591 0.0320671 0.0332488 0.0322997 0.0324545 0.0324035 0.0323636 0.0333129 0.0318076 0.0325667
8   0.292 0.032657 0.00136744 0.0329776 0.0321869 0.0333666 0.0324163 0.0325719 0.032523 0.0324794 0.0334304 0.0319244 0.0326857
8   0.293 0.0327747 0.0013676 0.0330957 0.0323064 0.0334841 0.0325325 0.0326889 0.0326421 0.0325949 0.0335475 0.0320409 0.0328044
8   0.294 0.032892 0.00136774 0.0332135 0.0324255 0.0336013 0.0326484 0.0328056 0.032761 0.03271 0.0336643 0.0321572 0.0329228
8   0.295 0.033009 0.00136788 0.033331 0.0325444 0.0337182 0.032764 0.032922 0.0328795 0.0328248 0.0337808 0.0322731 0.0330409
8   0.296 0.0331257 0.00136802 0.0334482 0.032663 0.0338348 0.0328793 0.0330381 0.0329978 0.0329394 0.033897 0.0323887 0.0331588
8   0.297 0.0332422 0.00136815 0.0335652 0.0327815 0.0339511 0.0329944 0.033154 0.0331158 0.0330537 0.0340129 0.0325042 0.0332764
8   0.298 0.0333585 0.00136827 0.033682 0.0328997 0.0340672 0.0331092 0.0332697 0.0332337 0.0331678 0.0341287 0.0326194 0.0333938
8   0.299 0.0334746 0.0013684 0.0337986 0.0330177 0.0341832 0.0332239 0.0333851 0.0333513 0.0332817 0.0342442 0.0327344 0.033511
8   0.3 0.0335905 0.00136852 0.0339151 0.0331356 0.0342989 0.0333384 0.0335005 0.0334688 0.0333954 0.0343596 0.0328493 0.0336281
8   0.301 0.0337064 0.00136865 0.0340314 0.0332533 0.0344145 0.0334528 0.0336156 0.0335862 0.033509 0.0344748 0.0329641 0.0337451
8   0.302 0.0338221 0.00136878 0.0341476 0.033371 0.03453 0.0335671 0.0337307 0.0337034 0.0336225 0.03459 0.0330787 0.0338619
8   0.303 0.0339377 0.00136892 0.0342637 0.0334885 0.0346455 0.0336813 0.0338457 0.0338206 0.0337359 0.034705 0.0331933 0.0339787
8   0.304 0.0340533 0.00136906 0.0343797 0.0336061 0.0347608 0.0337954 0.0339607 0.0339377 0.0338492 0.03482 0.0333078 0.0340954


10  0.069 4.9257e-05 0.000338037 -7.12529e-05 -9.89176e-05 0.000113483 0.000176918 0.000109619 6.45267e-05 0.000225508 0.000231456 0.000169877 -1.66909e-05
10  0.07 1.69987e-06 0.000329708 -0.000110399 -0.00014676 7.28929e-05 0.000124966 5.87108e-05 1.28755e-05 0.000172314 0.000186488 0.000109412 -6.07761e-05
10  0.071 -4.57375e-05 0.000322219 -0.000149428 -0.000194484 3.24209e-05 7.31342e-05 7.92383e-06 -3.8654e-05 0.000119243 0.000141641 4.90707e-05 -0.000104744
10  0.072 -9.29351e-05 0.000315632 -0.000188225 -0.000241971 -7.81462e-06 2.15447e-05 -4.26197e-05 -8.99402e-05 6.64153e-05 9.70362e-05 -1.102e-05 -0.000148476
10  0.073 -0.000139773 0.000310008 -0.000226675 -0.000289104 -4.76956e-05 -2.9682e-05 -9.27983e-05 -0.000140861 1.39545e-05 5.27952e-05 -7.07356e-05 -0.000191855
10  0.074 -0.000186132 0.000305399 -0.00026466 -0.000335764 -8.71037e-05 -8.0425e-05 -0.00014249 -0.000191296 -3.80177e-05 9.03895e-06 -0.000129951 -0.000234763
10  0.075 -0.000231891 0.000301851 -0.000302065 -0.000381833 -0.000125921 -0.000130563 -0.000191573 -0.000241122 -8.93791e-05 -3.41115e-05 -0.000188541 -0.000277083
10  0.076 -0.000276932 0.000299399 -0.000338773 -0.000427192 -0.000164029 -0.000179976 -0.000239927 -0.000290218 -0.000140008 -7.65348e-05 -0.000246382 -0.000318697
10  0.077 -0.000321133 0.000298065 -0.000374669 -0.000471725 -0.000201309 -0.000228543 -0.000287428 -0.000338462 -0.000189781 -0.00011811 -0.000303347 -0.000359488
10  0.078 -0.000364376 0.000297858 -0.000409637 -0.000515311 -0.000237644 -0.000276142 -0.000333956 -0.000385733 -0.000238577 -0.000158716 -0.000359311 -0.000399337
10  0.079 -0.000406539 0.000298772 -0.00044356 -0.000557834 -0.000272915 -0.000322653 -0.000379389 -0.000431909 -0.000286274 -0.000198231 -0.000414151 -0.000438127
10  0.08 -0.000447505 0.000300789 -0.000476323 -0.000599175 -0.000307004 -0.000367954 -0.000423605 -0.000476868 -0.000332749 -0.000236534 -0.00046774 -0.00047574
10  0.081 -0.000487152 0.000303873 -0.000507809 -0.000639215 -0.000339792 -0.000411926 -0.000466482 -0.000520489 -0.00037788 -0.000273505 -0.000519954 -0.000512059
10  0.082 -0.000525361 0.000307983 -0.000537902 -0.000677837 -0.000371162 -0.000454446 -0.000507899 -0.00056265 -0.000421546 -0.000309021 -0.000570667 -0.000546966
10  0.083 -0.000562012 0.000313062 -0.000566487 -0.000714922 -0.000400996 -0.000495394 -0.000547735 -0.000603229 -0.000463623 -0.000342962 -0.000619755 -0.000580343
10  0.084 -0.000596985 0.000319051 -0.000593447 -0.000750352 -0.000429174 -0.00053465 -0.000585866 -0.000642104 -0.00050399 -0.000375207 -0.000667093 -0.000612073
10  0.085 -0.00063016 0.000325883 -0.000618666 -0.000784009 -0.000455579 -0.000572091 -0.000622173 -0.000679155 -0.000542525 -0.000405634 -0.000712555 -0.000642038
10  0.086 -0.000661418 0.000333489 -0.000642029 -0.000815775 -0.000480094 -0.000607598 -0.000656532 -0.000714258 -0.000579106 -0.000434123 -0.000756016 -0.00067012
10  0.087 -0.000690638 0.000341801 -0.000663418 -0.000845531 -0.000502598 -0.00064105 -0.000688823 -0.000747294 -0.000613609 -0.000460551 -0.000797353 -0.000696201
10  0.088 -0.000717701 0.000350749 -0.000682719 -0.000873159 -0.000522975 -0.000672324 -0.000718924 -0.000778139 -0.000645914 -0.000484798 -0.000836438 -0.000720165
10  0.089 -0.000742486 0.000360266 -0.000699814 -0.000898542 -0.000541106 -0.000701301 -0.000746712 -0.000806672 -0.000675898 -0.000506743 -0.000873148 -0.000741893
10  0.09 -0.000764875 0.000370291 -0.000714589 -0.00092156 -0.000556873 -0.00072786 -0.000772067 -0.000832772 -0.000703439 -0.000526265 -0.000907358 -0.000761267
10  0.091 -0.000784747 0.000380761 -0.000726926 -0.000942096 -0.000570157 -0.000751879 -0.000794866 -0.000856317 -0.000728414 -0.000543242 -0.000938941 -0.000778171
10  0.092 -0.000801982 0.00039162 -0.00073671 -0.000960031 -0.000580841 -0.000773238 -0.000814988 -0.000877185 -0.000750702 -0.000557552 -0.000967774 -0.000792485
10  0.093 -0.000816461 0.000402817 -0.000743825 -0.000975247 -0.000588806 -0.000791816 -0.000832312 -0.000895254 -0.00077018 -0.000569076 -0.000993732 -0.000804094
10  0.094 -0.000828063 0.000414303 -0.000748155 -0.000987627 -0.000593935 -0.000807492 -0.000846715 -0.000910404 -0.000786727 -0.000577692 -0.00101669 -0.000812878
10  0.095 -0.000836669 0.000426032 -0.000749583 -0.000997051 -0.000596108 -0.000820145 -0.000858076 -0.000922511 -0.000800219 -0.000583279 -0.00103652 -0.00081872
10  0.096 -0.000842159 0.000437964 -0.000747994 -0.0010034 -0.000595207 -0.000829653 -0.000866273 -0.000931455 -0.000810536 -0.000585715 -0.0010531 -0.000821503
10  0.097 -0.000844413 0.000450061 -0.000743272 -0.00100656 -0.000591115 -0.000835897 -0.000871185 -0.000937114 -0.000817554 -0.000584879 -0.0010663 -0.000821109
10  0.098 -0.000843311 0.000462288 -0.0007353 -0.00100641 -0.000583714 -0.000838755 -0.000872689 -0.000939366 -0.000821152 -0.00058065 -0.00107601 -0.00081742
10  0.099 -0.000838734 0.000474613 -0.000723963 -0.00100283 -0.000572884 -0.000838107 -0.000870665 -0.000938089 -0.000821207 -0.000572907 -0.00108208 -0.000810319
10  0.1 -0.000830561 0.000487006 -0.000709143 -0.000995707 -0.000558508 -0.00083383 -0.00086499 -0.000933163 -0.000817597 -0.00056153 -0.00108441 -0.000799687
10  0.101 -0.000818672 0.000499442 -0.000690727 -0.000984917 -0.000540468 -0.000825805 -0.000855543 -0.000924464 -0.000810201 -0.000546395 -0.00108286 -0.000785408
10  0.102 -0.000802949 0.000511895 -0.000668596 -0.000970345 -0.000518645 -0.000813911 -0.000842202 -0.000911872 -0.000798895 -0.000527383 -0.00107731 -0.000767364
10  0.103 -0.00078327 0.000524343 -0.000642636 -0.000951872 -0.000492921 -0.000798026 -0.000824845 -0.000895265 -0.000783559 -0.000504373 -0.00106764 -0.000745436
10  0.104 -0.000759517 0.000536764 -0.00061273 -0.00092938 -0.000463179 -0.00077803 -0.000803351 -0.000874521 -0.000764069 -0.000477242 -0.00105371 -0.000719507
10  0.105 -0.000731569 0.000549139 -0.000578763 -0.000902751 -0.000429299 -0.000753802 -0.000777598 -0.000849518 -0.000740303 -0.000445871 -0.0010354 -0.00068946
10  0.106 -0.000699306 0.000561449 -0.000540617 -0.000871866 -0.000391163 -0.00072522 -0.000747464 -0.000820135 -0.00071214 -0.000410137 -0.0010126 -0.000655177
10  0.107 -0.000662609 0.000573679 -0.000498177 -0.000836607 -0.000348654 -0.000692164 -0.000712828 -0.00078625 -0.000679457 -0.000369919 -0.000985169 -0.00061654
10  0.108 -0.000621358 0.000585813 -0.000451328 -0.000796857 -0.000301654 -0.000654514 -0.000673568 -0.000747742 -0.000642132 -0.000325097 -0.000952988 -0.000573432
10  0.109 -0.000575432 0.000597836 -0.000399952 -0.000752496 -0.000250043 -0.000612147 -0.000629562 -0.000704488 -0.000600043 -0.00027555 -0.00091593 -0.000525735
10  0.11 -0.000524712 0.000609734 -0.000343934 -0.000703407 -0.000193703 -0.000564944 -0.000580689 -0.000656368 -0.000553067 -0.000221155 -0.00087387 -0.00047333
10  0.111 -0.000469109 0.000621496 -0.000283187 -0.000649501 -0.000132548 -0.000512813 -0.000526858 -0.000603289 -0.000501114 -0.000161823 -0.000826716 -0.000416131
10  0.112 -0.000408654 0.000633116 -0.000217742 -0.000590809 -6.66063e-05 -0.000455786 -0.000468099 -0.000545284 -0.000444215 -9.75849e-05 -0.0007745 -0.000354168
10  0.113 -0.000343407 0.000644589 -0.000147657 -0.000527391 4.05973e-06 -0.000393925 -0.000404477 -0.000482416 -0.000382433 -2.85042e-05 -0.000717286 -0.000287501
10  0.114 -0.000273431 0.000655911 -7.29931e-05 -0.000459307 7.93894e-05 -0.000327291 -0.000336052 -0.000414745 -0.00031583 4.53569e-05 -0.000655138 -0.00021619
10  0.115 -0.000198787 0.000667078 6.19118e-06 -0.000386618 0.000159322 -0.000255947 -0.000262888 -0.000342335 -0.000244469 0.000123936 -0.000588119 -0.000140296
10  0.116 -0.000119536 0.00067809 8.9836e-05 -0.000309383 0.000243796 -0.000179954 -0.000185046 -0.000265248 -0.000168413 0.00020717 -0.000516294 -5.98781e-05
10  0.117 -3.57408e-05 0.000688943 0.000177882 -0.000227664 0.000332752 -9.93742e-05 -0.00010259 -0.000183546 -8.77236e-05 0.000294997 -0.000439728 2.50023e-05
10  0.118 5.25385e-05 0.000699636 0.000270269 -0.00014152 0.000426127 -1.42688e-05 -1.55808e-05 -9.72911e-05 -2.46441e-06 0.000387353 -0.000358483 0.000114285
10  0.119 0.00014524 0.00071017 0.000366939 -5.10121e-05 0.000523862 7.53e-05 7.59184e-05 -6.54612e-06 8.73023e-05 0.000484177 -0.000272625 0.000207911
10  0.12 0.000242302 0.000720543 0.00046783 4.38e-05 0.000625895 0.00016927 0.000171845 8.86269e-05 0.000181514 0.000585407 -0.000182217 0.000305818
10  0.121 0.000343664 0.000730755 0.000572885 0.000142856 0.000732165 0.000267581 0.000272138 0.000188166 0.000280108 0.000690978 -8.73225e-05 0.000407947
10  0.122 0.000449263 0.000740807 0.000682044 0.000246095 0.000842611 0.000370169 0.000376733 0.000292008 0.000383022 0.000800829 1.19935e-05 0.000514238
10  0.123 0.000559039 0.000750699 0.000795246 0.000353457 0.000957173 0.000476974 0.000485569 0.000400091 0.000490193 0.000914897 0.000115667 0.00062463
10  0.124 0.000672929 0.000760432 0.000912432 0.000464882 0.00107579 0.000587934 0.000598584 0.000512354 0.000601558 0.00103312 0.000223635 0.000739063
10  0.125 0.000790873 0.000770008 0.00103354 0.00058031 0.0011984 0.000702986 0.000715714 0.000628733 0.000717055 0.00115543 0.000335832 0.000857477
10  0.126 0.000912809 0.000779427 0.00115852 0.00069968 0.00132494 0.000822069 0.000836898 0.000749166 0.000836621 0.00128178 0.000452194 0.000979812
10  0.127 0.00103868 0.000788691 0.0012873 0.000822932 0.00145536 0.000945121 0.000962074 0.000873592 0.000960194 0.00141209 0.000572659 0.00110601
10  0.128 0.00116841 0.000797802 0.00141983 0.000950006 0.00158958 0.00107208 0.00109118 0.00100195 0.00108771 0.0015463 0.000697161 0.001236
10  0.129 0.00130195 0.000806762 0.00155605 0.00108084 0.00172756 0.00120289 0.00122415 0.00113417 0.00121911 0.00168436 0.000825636 0.00136974
10  0.13 0.00143924 0.000815572 0.00169589 0.00121538 0.00186922 0.00133748 0.00136092 0.0012702 0.00135433 0.00182619 0.000958021 0.00150715
10  0.131 0.00158022 0.000824234 0.0018393 0.00135355 0.00201452 0.00147579 0.00150144 0.00140997 0.0014933 0.00197175 0.00109425 0.00164818
10  0.132 0.00172481 0.000832751 0.00198622 0.00149531 0.00216338 0.00161776 0.00164564 0.00155342 0.00163597 0.00212095 0.00123426 0.00179277
10  0.133 0.00187297 0.000841125 0.00213659 0.00164059 0.00231574 0.00176333 0.00179345 0.00170049 0.00178227 0.00227375 0.00137799 0.00194086
10  0.134 0.00202463 0.000849358 0.00229035 0.00178933 0.00247156 0.00191243 0.00194482 0.00185112 0.00193213 0.00243007 0.00152537 0.00209239
10  0.135 0.00217973 0.000857453 0.00244743 0.00194147 0.00263075 0.00206502 0.00209968 0.00200524 0.0020855 0.00258987 0.00167635 0.0022473
10  0.136 0.00233821 0.000865411 0.00260779 0.00209694 0.00279327 0.00222101 0.00225797 0.00216279 0.00224232 0.00275306 0.00183084 0.00240553
10  0.137 0.0025 0.000873237 0.00277136 0.0022557 0.00295906 0.00238036 0.00241962 0.00232371 0.00240251 0.0029196 0.0019888 0.00256701
10  0.138 0.00266505 0.000880931 0.00293807 0.00241767 0.00312804 0.00254299 0.00258459 0.00248793 0.00256603 0.00308941 0.00215015 0.00273169
10  0.139 0.00283328 0.000888497 0.00310788 0.00258281 0.00330017 0.00270886 0.00275279 0.00265541 0.0027328 0.00326244 0.00231484 0.0028995
10  0.14 0.00300466 0.000895937 0.00328073 0.00275104 0.00347537 0.00287788 0.00292418 0.00282606 0.00290276 0.00343862 0.0024828 0.0030704
10  0.141 0.0031791 0.000903254 0.00345654 0.00292231 0.0036536 0.00305002 0.00309868 0.00299984 0.00307585 0.0036179 0.00265396 0.00324431
10  0.142 0.00335655 0.00091045 0.00363527 0.00309656 0.00383478 0.00322519 0.00327624 0.00317667 0.00325201 0.0038002 0.00282827 0.00342118
10  0.143 0.00353694 0.000917529 0.00381685 0.00327372 0.00401886 0.00340335 0.0034568 0.0033565 0.00343117 0.00398546 0.00300565 0.00360094
10  0.144 0.00372023 0.000924492 0.00400123 0.00345374 0.00420577 0.00358442 0.00364028 0.00353926 0.00361328 0.00417363 0.00318604 0.00378354
10  0.145 0.00390633 0.000931343 0.00418833 0.00363656 0.00439547 0.00376836 0.00382663 0.00372489 0.00379826 0.00436464 0.00336938 0.00396891
10  0.146 0.0040952 0.000938084 0.00437812 0.00382212 0.00458787 0.00395508 0.00401579 0.00391333 0.00398606 0.00455843 0.00355561 0.004157
10  0.147 0.00428677 0.000944718 0.00457052 0.00401035 0.00478293 0.00414454 0.0042077 0.00410452 0.00417662 0.00475493 0.00374465 0.00434774
10  0.148 0.00448098 0.000951247 0.00476547 0.0042012 0.00498058 0.00433668 0.00440228 0.00429839 0.00436987 0.00495409 0.00393646 0.00454108
10  0.149 0.00467777 0.000957674 0.00496293 0.0043946 0.00518077 0.00453142 0.00459949 0.00449488 0.00456575 0.00515583 0.00413095 0.00473695
10  0.15 0.00487708 0.000964002 0.00516282 0.0045905 0.00538342 0.00472871 0.00479925 0.00469394 0.00476419 0.0053601 0.00432808 0.0049353
10  0.151 0.00507884 0.000970233 0.00536508 0.00478884 0.00558849 0.00492849 0.0050015 0.00489549 0.00496514 0.00556684 0.00452777 0.00513606
10  0.152 0.005283 0.00097637 0.00556967 0.00498954 0.0057959 0.00513069 0.00520619 0.00509947 0.00516853 0.00577598 0.00472996 0.00533918
10  0.153 0.00548949 0.000982415 0.00577651 0.00519257 0.0060056 0.00533525 0.00541325 0.00530583 0.00537429 0.00598746 0.00493459 0.00554459
10  0.154 0.00569825 0.000988372 0.00598555 0.00539785 0.00621753 0.00554212 0.00562261 0.0055145 0.00558238 0.00620121 0.00514159 0.00575223
10  0.155 0.00590922 0.000994242 0.00619673 0.00560532 0.00643162 0.00575122 0.00583422 0.00572541 0.00579271 0.00641718 0.00535089 0.00596204
10  0.156 0.00612234 0.00100003 0.00640999 0.00581492 0.00664782 0.0059625 0.00604801 0.00593852 0.00600524 0.0066353 0.00556245 0.00617397
10  0.157 0.00633754 0.00100573 0.00662527 0.0060266 0.00686607 0.0061759 0.00626392 0.00615374 0.0062199 0.00685551 0.00577618 0.00638795
10  0.158 0.00655477 0.00101136 0.00684251 0.00624029 0.0070863 0.00639135 0.00648189 0.00637103 0.00643662 0.00707775 0.00599203 0.00660392
10  0.159 0.00677397 0.0010169 0.00706165 0.00645594 0.00730845 0.00660879 0.00670186 0.00659031 0.00665534 0.00730195 0.00620993 0.00682182
10  0.16 0.00699506 0.00102238 0.00728264 0.00667348 0.00753246 0.00682816 0.00692376 0.00681154 0.00687601 0.00752805 0.00642982 0.0070416
10  0.161 0.007218 0.00102778 0.0075054 0.00689285 0.00775827 0.0070494 0.00714753 0.00703464 0.00709855 0.00775599 0.00665163 0.00726318
10  0.162 0.00744272 0.00103311 0.00772989 0.00711399 0.00798582 0.00727245 0.00737311 0.00725954 0.00732291 0.00798571 0.00687531 0.00748652
10  0.163 0.00766915 0.00103837 0.00795604 0.00733684 0.00821506 0.00749724 0.00760043 0.0074862 0.00754902 0.00821714 0.00710078 0.00771154
10  0.164 0.00789724 0.00104357 0.0081838 0.00756135 0.00844591 0.00772372 0.00782944 0.00771455 0.00777682 0.00845022 0.00732798 0.0079382
10  0.165 0.00812693 0.0010487 0.0084131 0.00778744 0.00867831 0.00795182 0.00806007 0.00794452 0.00800625 0.00868489 0.00755685 0.00816643
10  0.166 0.00835815 0.00105377 0.00864388 0.00801507 0.00891221 0.00818147 0.00829226 0.00817606 0.00823724 0.00892108 0.00778732 0.00839617
10  0.167 0.00859085 0.00105878 0.00887609 0.00824417 0.00914755 0.00841263 0.00852594 0.00840909 0.00846973 0.00915874 0.00801933 0.00862736
10  0.168 0.00882495 0.00106374 0.00910967 0.00847468 0.00938426 0.00864522 0.00876106 0.00864357 0.00870367 0.0093978 0.00825282 0.00885993
10  0.169 0.0090604 0.00106864 0.00934455 0.00870654 0.00962229 0.00887918 0.00899755 0.00887942 0.00893898 0.0096382 0.00848773 0.00909384
10  0.17 0.00929714 0.00107348 0.00958067 0.00893968 0.00986157 0.00911446 0.00923535 0.00911659 0.0091756 0.00987987 0.00872397 0.00932901
10  0.171 0.00953511 0.00107827 0.00981799 0.00917406 0.010102 0.00935098 0.0094744 0.009355 0.00941348 0.0101228 0.00896151 0.0095654
10  0.172 0.00977424 0.00108301 0.0100564 0.00940961 0.0103436 0.0095887 0.00971463 0.00959461 0.00965254 0.0103668 0.00920026 0.00980293
10  0.173 0.0100145 0.00108771 0.0102959 0.00964626 0.0105863 0.00982754 0.00995599 0.00983534 0.00989273 0.0106119 0.00944017 0.0100415
10  0.174 0.0102558 0.00109235 0.0105365 0.00988397 0.01083 0.0100674 0.0101984 0.0100771 0.010134 0.0108581 0.00968117 0.0102812
10  0.175 0.010498 0.00109695 0.0107779 0.0101227 0.0110746 0.0103084 0.0104418 0.0103199 0.0103762 0.0111052 0.0099232 0.0105218
10  0.176 0.0107412 0.00110151 0.0110203 0.0103623 0.0113201 0.0105502 0.0106862 0.0105637 0.0106194 0.0113532 0.0101662 0.0107633
10  0.177 0.0109852 0.00110602 0.0112635 0.0106028 0.0115665 0.0107929 0.0109314 0.0108083 0.0108635 0.011602 0.0104101 0.0110057
10  0.178 0.0112301 0.00111049 0.0115074 0.0108441 0.0118136 0.0110365 0.0111774 0.0110537 0.0111084 0.0118517 0.0106548 0.0112489
10  0.179 0.0114756 0.00111492 0.0117521 0.0110861 0.0120614 0.0112808 0.0114242 0.0112999 0.011354 0.012102 0.0109003 0.0114927
10  0.18 0.0117219 0.00111932 0.0119974 0.0113288 0.0123098 0.0115258 0.0116717 0.0115468 0.0116004 0.012353 0.0111465 0.0117373
10  0.181 0.0119687 0.00112367 0.0122433 0.0115722 0.0125589 0.0117714 0.0119198 0.0117943 0.0118473 0.0126046 0.0113934 0.0119824
10  0.182 0.0122161 0.00112799 0.0124897 0.0118161 0.0128084 0.0120176 0.0121684 0.0120424 0.0120948 0.0128567 0.0116408 0.0122281
10  0.183 0.012464 0.00113227 0.0127367 0.0120605 0.0130584 0.0122644 0.0124176 0.012291 0.0123428 0.0131092 0.0118887 0.0124743
10  0.184 0.0127123 0.00113652 0.012984 0.0123054 0.0133089 0.0125115 0.0126671 0.01254 0.0125913 0.0133622 0.0121371 0.0127209
10  0.185 0.012961 0.00114074 0.0132317 0.0125507 0.0135596 0.0127591 0.0129171 0.0127894 0.0128401 0.0136155 0.0123859 0.0129679
10  0.186 0.01321 0.00114492 0.0134796 0.0127963 0.0138107 0.0130069 0.0131674 0.0130391 0.0130892 0.013869 0.012635 0.0132152
10  0.187 0.0134592 0.00114908 0.0137279 0.0130421 0.0140619 0.0132551 0.0134179 0.0132891 0.0133386 0.0141228 0.0128844 0.0134627
10  0.188 0.0137087 0.0011532 0.0139762 0.0132882 0.0143133 0.0135034 0.0136686 0.0135392 0.0135882 0.0143768 0.0131339 0.0137104
10  0.189 0.0139582 0.0011573 0.0142247 0.0135344 0.0145648 0.0137519 0.0139194 0.0137895 0.0138379 0.0146308 0.0133836 0.0139583
10  0.19 0.0142078 0.00116136 0.0144733 0.0137806 0.0148163 0.0140004 0.0141703 0.0140399 0.0140876 0.0148848 0.0136334 0.0142062
10  0.191 0.0144574 0.0011654 0.0147218 0.0140269 0.0150679 0.014249 0.0144212 0.0142903 0.0143374 0.0151388 0.0138831 0.0144541
10  0.192 0.0147069 0.00116941 0.0149703 0.0142732 0.0153193 0.0144975 0.014672 0.0145406 0.0145871 0.0153927 0.0141328 0.0147019
10  0.193 0.0149563 0.00117339 0.0152187 0.0145194 0.0155706 0.0147459 0.0149228 0.0147908 0.0148367 0.0156465 0.0143824 0.0149496
10  0.194 0.0152055 0.00117735 0.0154669 0.0147654 0.0158216 0.0149941 0.0151733 0.0150408 0.0150861 0.0159 0.0146318 0.0151972
10  0.195 0.0154545 0.00118128 0.0157148 0.0150112 0.0160724 0.0152421 0.0154235 0.0152905 0.0153352 0.0161532 0.0148809 0.0154445
10  0.196 0.0157031 0.00118518 0.0159625 0.0152567 0.0163229 0.0154898 0.0156735 0.01554 0.015584 0.016406 0.0151297 0.0156915
10  0.197 0.0159514 0.00118906 0.0162097 0.0155019 0.0165729 0.0157372 0.0159231 0.0157891 0.0158324 0.0166585 0.0153782 0.0159382
10  0.198 0.0161993 0.00119292 0.0164566 0.0157467 0.0168226 0.0159841 0.0161722 0.0160378 0.0160804 0.0169105 0.0156262 0.0161844
10  0.199 0.0164466 0.00119675 0.016703 0.015991 0.0170717 0.0162306 0.0164209 0.016286 0.0163279 0.0171619 0.0158736 0.0164302
10  0.2 0.0166934 0.00120056 0.0169488 0.0162348 0.0173202 0.0164765 0.016669 0.0165336 0.0165749 0.0174128 0.0161205 0.0166754
10  0.201 0.0169396 0.00120435 0.0171941 0.016478 0.0175681 0.0167218 0.0169164 0.0167806 0.0168212 0.0176629 0.0163668 0.01692
10  0.202 0.0171851 0.00120811 0.0174387 0.0167206 0.0178153 0.0169665 0.0171632 0.0170269 0.0170668 0.0179124 0.0166124 0.017164
10  0.203 0.0174299 0.00121185 0.0176825 0.0169625 0.0180617 0.0172104 0.0174092 0.0172725 0.0173117 0.018161 0.0168572 0.0174072
10  0.204 0.0176738 0.00121557 0.0179256 0.0172037 0.0183073 0.0174535 0.0176544 0.0175173 0.0175557 0.0184088 0.0171011 0.0176497
10  0.205 0.0179169 0.00121927 0.0181679 0.017444 0.0185521 0.0176958 0.0178988 0.0177612 0.0177989 0.0186557 0.0173442 0.0178913
10  0.206 0.0181591 0.00122294 0.0184092 0.0176834 0.0187959 0.0179372 0.0181422 0.0180042 0.0180411 0.0189016 0.0175863 0.018132
10  0.207 0.0184003 0.00122659 0.0186496 0.0179219 0.0190387 0.0181776 0.0183846 0.0182462 0.0182824 0.0191465 0.0178274 0.0183717
10  0.208 0.0186404 0.00123022 0.018889 0.0181594 0.0192804 0.0184169 0.018626 0.0184871 0.0185225 0.0193903 0.0180674 0.0186105
10  0.209 0.0188795 0.00123383 0.0191273 0.0183958 0.019521 0.0186552 0.0188662 0.0187269 0.0187616 0.0196329 0.0183063 0.0188481
10  0.21 0.0191173 0.00123742 0.0193645 0.0186311 0.0197604 0.0188923 0.0191052 0.0189656 0.0189994 0.0198742 0.0185439 0.0190847
10  0.211 0.019354 0.00124098 0.0196005 0.0188652 0.0199986 0.0191282 0.019343 0.019203 0.019236 0.0201143 0.0187803 0.01932
10  0.212 0.0195893 0.00124453 0.0198352 0.0190981 0.0202355 0.0193628 0.0195795 0.0194391 0.0194713 0.020353 0.0190153 0.019554
10  0.213 0.0198233 0.00124805 0.0200686 0.0193297 0.020471 0.019596 0.0198146 0.0196738 0.0197052 0.0205903 0.019249 0.0197867
10  0.214 0.0200558 0.00125155 0.0203007 0.0195599 0.0207051 0.0198279 0.0200483 0.0199071 0.0199376 0.0208262 0.0194811 0.0200181
10  0.215 0.0202869 0.00125503 0.0205313 0.0197887 0.0209377 0.0200583 0.0202805 0.020139 0.0201686 0.0210605 0.0197117 0.020248
10  0.216 0.0205165 0.00125849 0.0207604 0.020016 0.0211687 0.0202871 0.0205111 0.0203693 0.020398 0.0212932 0.0199408 0.0204764
10  0.217 0.0207444 0.00126193 0.020988 0.0202417 0.0213982 0.0205144 0.0207401 0.0205979 0.0206258 0.0215242 0.0201681 0.0207032
10  0.218 0.0209707 0.00126535 0.0212139 0.0204659 0.0216259 0.02074 0.0209674 0.0208249 0.0208518 0.0217535 0.0203937 0.0209284
10  0.219 0.0211953 0.00126875 0.0214382 0.0206884 0.021852 0.0209639 0.021193 0.0210502 0.0210761 0.021981 0.0206176 0.021152
10  0.22 0.0214181 0.00127213 0.0216608 0.0209092 0.0220762 0.021186 0.0214167 0.0212736 0.0212986 0.0222066 0.0208396 0.0213737
10  0.221 0.021639 0.00127549 0.0218815 0.0211281 0.0222986 0.0214062 0.0216386 0.0214952 0.0215193 0.0224304 0.0210596 0.0215937
10  0.222 0.021858 0.00127883 0.0221005 0.0213453 0.022519 0.0216246 0.0218586 0.0217149 0.0217379 0.0226521 0.0212777 0.0218118
10  0.223 0.0220751 0.00128215 0.0223175 0.0215605 0.0227375 0.021841 0.0220765 0.0219325 0.0219546 0.0228718 0.0214938 0.022028
10  0.224 0.0222901 0.00128545 0.0225325 0.0217738 0.022954 0.0220554 0.0222924 0.0221482 0.0221692 0.0230895 0.0217077 0.0222422
10  0.225 0.022503 0.00128873 0.0227455 0.021985 0.0231683 0.0222677 0.0225062 0.0223617 0.0223817 0.0233049 0.0219194 0.0224544
10  0.226 0.0227138 0.00129199 0.0229565 0.0221942 0.0233805 0.0224779 0.0227178 0.022573 0.022592 0.0235181 0.022129 0.0226644
10  0.227 0.0229224 0.00129524 0.0231653 0.0224012 0.0235905 0.0226858 0.0229272 0.0227821 0.0228 0.023729 0.0223362 0.0228723
10  0.228 0.0231287 0.00129847 0.0233718 0.022606 0.0237982 0.0228915 0.0231342 0.0229889 0.0230057 0.0239376 0.022541 0.023078
10  0.229 0.0233326 0.00130168 0.0235762 0.0228085 0.0240036 0.0230948 0.0233389 0.0231934 0.0232091 0.0241437 0.0227434 0.0232813
10  0.23 0.0235342 0.00130487 0.0237781 0.0230087 0.0242065 0.0232958 0.0235411 0.0233954 0.02341 0.0243474 0.0229434 0.0234824
10  0.231 0.0237333 0.00130805 0.0239778 0.0232066 0.024407 0.0234943 0.0237409 0.0235949 0.0236084 0.0245486 0.0231407 0.023681
10  0.232 0.0239299 0.00131121 0.024175 0.0234021 0.0246051 0.0236904 0.0239382 0.023792 0.0238043 0.0247472 0.0233356 0.0238772
10  0.233 0.0241242 0.00131436 0.02437 0.0235952 0.0248008 0.023884 0.0241331 0.0239867 0.0239978 0.0249434 0.023528 0.0240712
10  0.234 0.0243161 0.00131749 0.0245626 0.0237861 0.0249941 0.0240754 0.0243255 0.024179 0.0241889 0.0251371 0.0237179 0.0242628
10  0.235 0.0245057 0.00132061 0.024753 0.0239747 0.0251851 0.0242644 0.0245157 0.024369 0.0243776 0.0253284 0.0239053 0.0244521
10  0.236 0.024693 0.00132371 0.0249412 0.0241611 0.0253738 0.0244511 0.0247034 0.0245566 0.024564 0.0255173 0.0240904 0.0246392
10  0.237 0.024878 0.0013268 0.0251272 0.0243452 0.0255602 0.0246355 0.0248889 0.0247419 0.024748 0.0257039 0.0242732 0.024824
10  0.238 0.0250608 0.00132988 0.025311 0.0245273 0.0257444 0.0248178 0.0250722 0.024925 0.0249298 0.0258882 0.0244536 0.0250067
10  0.239 0.0252414 0.00133294 0.0254927 0.0247071 0.0259263 0.0249978 0.0252532 0.0251059 0.0251094 0.0260702 0.0246317 0.0251872
10  0.24 0.0254199 0.00133599 0.0256723 0.0248849 0.0261062 0.0251757 0.025432 0.0252845 0.0252868 0.02625 0.0248076 0.0253656
10  0.241 0.0255962 0.00133903 0.0258498 0.0250606 0.0262838 0.0253514 0.0256086 0.0254611 0.025462 0.0264276 0.0249813 0.025542
10  0.242 0.0257703 0.00134206 0.0260253 0.0252343 0.0264594 0.025525 0.0257831 0.0256355 0.025635 0.026603 0.0251528 0.0257162
10  0.243 0.0259425 0.00134508 0.0261988 0.025406 0.0266329 0.0256966 0.0259556 0.0258078 0.0258059 0.0267763 0.0253221 0.0258885
10  0.244 0.0261126 0.00134809 0.0263703 0.0255757 0.0268044 0.0258662 0.0261259 0.025978 0.0259748 0.0269475 0.0254893 0.0260587
10  0.245 0.0262807 0.00135109 0.0265399 0.0257434 0.0269739 0.0260337 0.0262943 0.0261463 0.0261417 0.0271166 0.0256545 0.026227
10  0.246 0.0264468 0.00135408 0.0267075 0.0259093 0.0271414 0.0261993 0.0264606 0.0263125 0.0263065 0.0272837 0.0258176 0.0263934
10  0.247 0.026611 0.00135707 0.0268733 0.0260732 0.0273069 0.0263629 0.026625 0.0264768 0.0264693 0.0274488 0.0259787 0.0265579
10  0.248 0.0267733 0.00136005 0.0270373 0.0262353 0.0274706 0.0265247 0.0267874 0.0266392 0.0266303 0.0276119 0.0261378 0.0267205
10  0.249 0.0269337 0.00136302 0.0271994 0.0263956 0.0276324 0.0266846 0.0269479 0.0267997 0.0267893 0.027773 0.0262949 0.0268813
10  0.25 0.0270923 0.00136599 0.0273598 0.0265542 0.0277923 0.0268426 0.0271066 0.0269583 0.0269464 0.0279323 0.0264502 0.0270403
10  0.251 0.027249 0.00136896 0.0275184 0.0267109 0.0279504 0.0269989 0.0272635 0.0271151 0.0271017 0.0280897 0.0266035 0.0271975
10  0.252 0.027404 0.00137192 0.0276753 0.026866 0.0281068 0.0271533 0.0274185 0.0272701 0.0272553 0.0282453 0.026755 0.027353
10  0.253 0.0275573 0.00137488 0.0278305 0.0270193 0.0282614 0.0273061 0.0275718 0.0274234 0.027407 0.0283991 0.0269048 0.0275068
10  0.254 0.0277089 0.00137785 0.027984 0.0271711 0.0284143 0.0274571 0.0277234 0.0275749 0.027557 0.0285511 0.0270527 0.0276589
10  0.255 0.0278588 0.00138081 0.028136 0.0273211 0.0285656 0.0276065 0.0278733 0.0277248 0.0277053 0.0287014 0.0271989 0.0278094
10  0.256 0.028007 0.00138377 0.0282863 0.0274696 0.0287152 0.0277542 0.0280215 0.0278729 0.0278519 0.02885 0.0273434 0.0279583
10  0.257 0.0281536 0.00138674 0.0284351 0.0276166 0.0288632 0.0279004 0.028168 0.0280195 0.0279969 0.028997 0.0274862 0.0281056
10  0.258 0.0282987 0.0013897 0.0285824 0.027762 0.0290096 0.0280449 0.028313 0.0281645 0.0281403 0.0291423 0.0276274 0.0282514
10  0.259 0.0284422 0.00139268 0.0287281 0.0279059 0.0291544 0.0281879 0.0284564 0.0283079 0.0282821 0.029286 0.027767 0.0283956
10  0.26 0.0285842 0.00139565 0.0288724 0.0280483 0.0292978 0.0283294 0.0285983 0.0284498 0.0284224 0.0294282 0.027905 0.0285384
10  0.261 0.0287247 0.00139864 0.0290153 0.0281893 0.0294397 0.0284695 0.0287387 0.0285902 0.0285612 0.0295688 0.0280415 0.0286798
10  0.262 0.0288638 0.00140162 0.0291568 0.0283289 0.0295801 0.0286081 0.0288776 0.0287291 0.0286985 0.029708 0.0281765 0.0288197
10  0.263 0.0290015 0.00140462 0.0292969 0.0284672 0.0297191 0.0287452 0.0290151 0.0288667 0.0288343 0.0298457 0.02831 0.0289582
10  0.264 0.0291378 0.00140763 0.0294356 0.0286041 0.0298568 0.028881 0.0291512 0.0290028 0.0289688 0.0299819 0.0284421 0.0290954
10  0.265 0.0292728 0.00141064 0.0295731 0.0287397 0.0299931 0.0290155 0.0292859 0.0291376 0.0291019 0.0301168 0.0285728 0.0292313
10  0.266 0.0294064 0.00141366 0.0297093 0.028874 0.0301281 0.0291487 0.0294193 0.029271 0.0292337 0.0302503 0.0287021 0.0293659
10  0.267 0.0295388 0.0014167 0.0298443 0.0290071 0.0302618 0.0292805 0.0295514 0.0294031 0.0293641 0.0303825 0.0288301 0.0294993
10  0.268 0.0296699 0.00141975 0.029978 0.029139 0.0303942 0.0294112 0.0296823 0.029534 0.0294933 0.0305134 0.0289568 0.0296314
10  0.269 0.0297998 0.00142281 0.0301106 0.0292696 0.0305254 0.0295406 0.0298119 0.0296637 0.0296213 0.0306431 0.0290822 0.0297623
10  0.27 0.0299285 0.00142588 0.030242 0.0293992 0.0306555 0.0296688 0.0299403 0.0297922 0.029748 0.0307715 0.0292064 0.0298921
10  0.271 0.0300561 0.00142897 0.0303723 0.0295276 0.0307844 0.0297959 0.0300676 0.0299195 0.0298736 0.0308988 0.0293294 0.0300208
10  0.272 0.0301825 0.00143207 0.0305016 0.029655 0.0309122 0.0299219 0.0301937 0.0300457 0.029998 0.0310248 0.0294512 0.0301483
10  0.273 0.0303079 0.00143519 0.0306297 0.0297813 0.0310389 0.0300468 0.0303187 0.0301708 0.0301214 0.0311498 0.029572 0.0302749
10  0.274 0.0304322 0.00143832 0.0307569 0.0299066 0.0311646 0.0301707 0.0304427 0.0302948 0.0302437 0.0312737 0.0296916 0.0304003
10  0.275 0.0305555 0.00144147 0.0308831 0.0300309 0.0312892 0.0302935 0.0305656 0.0304178 0.0303649 0.0313966 0.0298102 0.0305248
10  0.276 0.0306778 0.00144464 0.0310083 0.0301542 0.0314128 0.0304153 0.0306875 0.0305398 0.0304851 0.0315184 0.0299277 0.0306484
10  0.277 0.0307992 0.00144782 0.0311326 0.0302766 0.0315355 0.0305362 0.0308085 0.0306609 0.0306044 0.0316392 0.0300443 0.0307709
10  0.278 0.0309197 0.00145103 0.031256 0.0303981 0.0316573 0.0306562 0.0309285 0.030781 0.0307227 0.0317591 0.0301599 0.0308926
10  0.279 0.0310392 0.00145425 0.0313786 0.0305188 0.0317782 0.0307753 0.0310476 0.0309002 0.0308402 0.0318781 0.0302745 0.0310135
10  0.28 0.0311579 0.00145749 0.0315003 0.0306387 0.0318982 0.0308936 0.0311659 0.0310186 0.0309567 0.0319962 0.0303883 0.0311335
10  0.281 0.0312758 0.00146076 0.0316213 0.0307577 0.0320175 0.031011 0.0312833 0.0311361 0.0310725 0.0321134 0.0305013 0.0312527
10  0.282 0.0313929 0.00146404 0.0317414 0.030876 0.0321359 0.0311277 0.0314 0.0312528 0.0311874 0.0322299 0.0306134 0.0313711
10  0.283 0.0315093 0.00146735 0.0318609 0.0309935 0.0322536 0.0312436 0.0315158 0.0313688 0.0313015 0.0323455 0.0307247 0.0314888
10  0.284 0.0316249 0.00147067 0.0319796 0.0311104 0.0323705 0.0313587 0.031631 0.0314841 0.031415 0.0324604 0.0308353 0.0316057
10  0.285 0.0317399 0.00147402 0.0320977 0.0312265 0.0324868 0.0314732 0.0317454 0.0315986 0.0315277 0.0325746 0.0309452 0.031722
10  0.286 0.0318541 0.00147739 0.0322151 0.0313421 0.0326024 0.031587 0.0318592 0.0317125 0.0316397 0.0326881 0.0310544 0.0318377
10  0.287 0.0319678 0.00148078 0.032332 0.031457 0.0327174 0.0317002 0.0319723 0.0318258 0.0317512 0.032801 0.0311629 0.0319528
10  0.288 0.0320809 0.0014842 0.0324482 0.0315714 0.0328317 0.0318129 0.0320849 0.0319384 0.031862 0.0329133 0.0312709 0.0320672
10  0.289 0.0321934 0.00148764 0.0325639 0.0316852 0.0329456 0.0319249 0.0321969 0.0320505 0.0319722 0.033025 0.0313782 0.0321812
10  0.29 0.0323054 0.0014911 0.0326792 0.0317985 0.0330589 0.0320365 0.0323083 0.0321621 0.0320819 0.0331361 0.031485 0.0322946
10  0.291 0.0324168 0.00149458 0.0327939 0.0319114 0.0331717 0.0321475 0.0324193 0.0322732 0.0321911 0.0332468 0.0315913 0.0324075
10  0.292 0.0325279 0.00149809 0.0329082 0.0320237 0.033284 0.0322581 0.0325297 0.0323838 0.0322999 0.0333569 0.0316971 0.03252
10  0.293 0.0326385 0.00150162 0.0330221 0.0321357 0.033396 0.0323682 0.0326398 0.032494 0.0324082 0.0334666 0.0318025 0.0326321
10  0.294 0.0327487 0.00150518 0.0331356 0.0322473 0.0335075 0.032478 0.0327494 0.0326038 0.0325161 0.033576 0.0319074 0.0327437
10  0.295 0.0328586 0.00150875 0.0332487 0.0323586 0.0336187 0.0325874 0.0328587 0.0327132 0.0326237 0.0336849 0.032012 0.0328551
10  0.296 0.0329681 0.00151236 0.0333615 0.0324695 0.0337295 0.0326965 0.0329677 0.0328223 0.0327309 0.0337935 0.0321162 0.0329661
10  0.297 0.0330773 0.00151598 0.0334741 0.0325801 0.0338401 0.0328053 0.0330763 0.0329311 0.0328378 0.0339018 0.0322202 0.0330768
10  0.298 0.0331863 0.00151963 0.0335864 0.0326905 0.0339503 0.0329138 0.0331847 0.0330396 0.0329444 0.0340098 0.0323238 0.0331873
10  0.299 0.033295 0.0015233 0.0336984 0.0328007 0.0340604 0.0330221 0.0332929 0.0331479 0.0330508 0.0341176 0.0324273 0.0332975
10  0.3 0.0334035 0.00152699 0.0338103 0.0329106 0.0341703 0.0331302 0.0334008 0.033256 0.033157 0.0342252 0.0325305 0.0334075
10  0.301 0.0335119 0.00153071 0.033922 0.0330204 0.0342799 0.0332381 0.0335086 0.0333639 0.0332631 0.0343326 0.0326335 0.0335174
10  0.302 0.0336202 0.00153445 0.0340336 0.0331301 0.0343895 0.0333459 0.0336163 0.0334717 0.033369 0.0344399 0.0327364 0.0336272
10  0.303 0.0337283 0.00153821 0.0341451 0.0332397 0.034499 0.0334536 0.0337238 0.0335794 0.0334748 0.0345471 0.0328392 0.0337368
10  0.304 0.0338364 0.00154199 0.0342565 0.0333492 0.0346084 0.0335613 0.0338313 0.033687 0.0335805 0.0346542 0.032942 0.0338464


12  0.069 6.75858e-05 0.000386943 -4.56463e-05 -8.78267e-05 0.000126284 0.000228834 0.000148442 0.000110002 0.000229151 0.000331374 0.000258511 2.65249e-05
12  0.07 -7.13632e-07 0.000376458 -0.000103029 -0.00015764 6.90762e-05 0.000155721 7.57708e-05 3.58449e-05 0.000154944 0.000265009 0.000172224 -3.94412e-05
12  0.071 -6.88807e-05 0.000367321 -0.000160285 -0.000227322 1.19964e-05 8.27418e-05 3.23428e-06 -3.81767e-05 8.0873e-05 0.000198778 8.60764e-05 -0.000105277
12  0.072 -0.000136783 0.000359638 -0.000217288 -0.000296741 -4.48269e-05 1.00289e-05 -6.90325e-05 -0.000111928 7.07118e-06 0.000132815 2.10553e-07 -0.000170851
12  0.073 -0.000204288 0.000353503 -0.00027391 -0.000365766 -0.000101265 -6.2284e-05 -0.000140895 -0.000185272 -6.63261e-05 6.72543e-05 -8.52334e-05 -0.000236033
12  0.074 -0.000271264 0.000348995 -0.000330024 -0.000434264 -0.000157191 -0.000134063 -0.000212217 -0.000258075 -0.000139184 2.22891e-06 -0.000170115 -0.000300693
12  0.075 -0.000337577 0.000346174 -0.000385505 -0.000502106 -0.000212474 -0.000205176 -0.000282865 -0.000330201 -0.000211368 -6.21267e-05 -0.000254293 -0.0003647
12  0.076 -0.000403097 0.00034507 -0.000440224 -0.000569158 -0.000266988 -0.000275489 -0.000352704 -0.000401515 -0.000282743 -0.000125679 -0.000337627 -0.000427923
12  0.077 -0.000467689 0.000345689 -0.000494056 -0.00063529 -0.000320604 -0.000344868 -0.000421598 -0.000471881 -0.000353175 -0.000188293 -0.000419977 -0.000490232
12  0.078 -0.000531223 0.000348007 -0.000546874 -0.000700371 -0.000373194 -0.000413181 -0.000489413 -0.000541163 -0.000422527 -0.000249836 -0.000501202 -0.000551496
12  0.079 -0.000593565 0.000351974 -0.00059855 -0.000764268 -0.000424628 -0.000480293 -0.000556015 -0.000609227 -0.000490667 -0.000310173 -0.000581161 -0.000611584
12  0.08 -0.000654583 0.000357514 -0.000648958 -0.00082685 -0.00047478 -0.000546072 -0.000621267 -0.000675937 -0.000557458 -0.000369171 -0.000659714 -0.000670367
12  0.081 -0.000714145 0.000364534 -0.000697971 -0.000887986 -0.000523521 -0.000610384 -0.000685035 -0.000741158 -0.000622766 -0.000426696 -0.000736719 -0.000727712
12  0.082 -0.000772118 0.000372925 -0.000745462 -0.000947544 -0.000570722 -0.000673096 -0.000747185 -0.000804754 -0.000686457 -0.000482613 -0.000812037 -0.00078349
12  0.083 -0.00082837 0.000382572 -0.000791305 -0.00100539 -0.000616255 -0.000734075 -0.000807581 -0.000866589 -0.000748395 -0.000536789 -0.000885527 -0.000837571
12  0.084 -0.000882769 0.000393354 -0.000835372 -0.0010614 -0.000659992 -0.000793187 -0.000866088 -0.000926529 -0.000808445 -0.000589089 -0.000957047 -0.000889822
12  0.085 -0.000935182 0.000405152 -0.000877537 -0.00111544 -0.000701805 -0.000850298 -0.000922573 -0.000984438 -0.000866473 -0.000639381 -0.00102646 -0.000940114
12  0.086 -0.000985477 0.000417848 -0.000917673 -0.00116737 -0.000741564 -0.000905276 -0.000976898 -0.00104018 -0.000922344 -0.000687529 -0.00109362 -0.000988317
12  0.087 -0.00103352 0.000431331 -0.000955653 -0.00121707 -0.000779143 -0.000957988 -0.00102893 -0.00109362 -0.000975923 -0.000733401 -0.00115839 -0.0010343
12  0.088 -0.00107918 0.000445498 -0.00099135 -0.0012644 -0.000814413 -0.0010083 -0.00107854 -0.00114462 -0.00102708 -0.000776861 -0.00122063 -0.00107793
12  0.089 -0.00112233 0.000460251 -0.00102464 -0.00130923 -0.000847245 -0.00105608 -0.00112558 -0.00119306 -0.00107567 -0.000817777 -0.00128019 -0.00111908
12  0.09 -0.00116283 0.000475502 -0.00105539 -0.00135144 -0.00087751 -0.00110119 -0.00116992 -0.00123878 -0.00112156 -0.000856013 -0.00133695 -0.00115762
12  0.091 -0.00120055 0.00049117 -0.00108348 -0.00139088 -0.000905082 -0.0011435 -0.00121143 -0.00128166 -0.00116462 -0.000891437 -0.00139075 -0.00119341
12  0.092 -0.00123535 0.000507181 -0.00110878 -0.00142743 -0.000929831 -0.00118287 -0.00124997 -0.00132156 -0.00120472 -0.000923914 -0.00144145 -0.00122633
12  0.093 -0.00126711 0.000523468 -0.00113116 -0.00146096 -0.00095163 -0.00121918 -0.00128542 -0.00135835 -0.00124172 -0.000953311 -0.00148892 -0.00125625
12  0.094 -0.00129569 0.000539971 -0.0011505 -0.00149133 -0.000970349 -0.00125229 -0.00131762 -0.00139188 -0.00127548 -0.000979492 -0.00153302 -0.00128303
12  0.095 -0.00132097 0.000556633 -0.00116666 -0.00151841 -0.000985861 -0.00128207 -0.00134645 -0.00142203 -0.00130587 -0.00100233 -0.0015736 -0.00130655
12  0.096 -0.0013428 0.000573406 -0.00117953 -0.00154208 -0.000998037 -0.00130838 -0.00137177 -0.00144866 -0.00133275 -0.00102168 -0.00161052 -0.00132667
12  0.097 -0.00136106 0.000590244 -0.00118898 -0.00156219 -0.00100675 -0.00133109 -0.00139345 -0.00147164 -0.001356 -0.00103741 -0.00164365 -0.00134326
12  0.098 -0.00137561 0.000607105 -0.00119488 -0.00157863 -0.00101187 -0.00135006 -0.00141136 -0.00149082 -0.00137547 -0.00104939 -0.00167284 -0.0013562
12  0.099 -0.00138632 0.000623952 -0.00119709 -0.00159125 -0.00101327 -0.00136517 -0.00142535 -0.00150608 -0.00139103 -0.00105749 -0.00169795 -0.00136535
12  0.1 -0.00139306 0.00064075 -0.00119551 -0.00159992 -0.00101082 -0.00137628 -0.0014353 -0.00151728 -0.00140255 -0.00106157 -0.00171884 -0.00137058
12  0.101 -0.00139569 0.000657467 -0.00118999 -0.00160453 -0.00100439 -0.00138325 -0.00144106 -0.00152428 -0.00140988 -0.0010615 -0.00173537 -0.00137176
12  0.102 -0.00139409 0.000674073 -0.00118041 -0.00160492 -0.000993859 -0.00138596 -0.00144251 -0.00152694 -0.00141291 -0.00105715 -0.0017474 -0.00136876
12  0.103 -0.00138812 0.000690542 -0.00116665 -0.00160098 -0.000979092 -0.00138427 -0.0014395 -0.00152514 -0.00141148 -0.00104837 -0.00175478 -0.00136145
12  0.104 -0.00137765 0.000706848 -0.00114858 -0.00159256 -0.000959964 -0.00137804 -0.00143191 -0.00151873 -0.00140547 -0.00103504 -0.00175739 -0.0013497
12  0.105 -0.00136255 0.000722968 -0.00112607 -0.00157955 -0.000936346 -0.00136715 -0.0014196 -0.00150759 -0.00139474 -0.00101702 -0.00175508 -0.00133338
12  0.106 -0.00134268 0.000738879 -0.00109899 -0.0015618 -0.000908108 -0.00135145 -0.00140243 -0.00149157 -0.00137916 -0.000994175 -0.0017477 -0.00131236
12  0.107 -0.00131791 0.000754561 -0.00106722 -0.00153918 -0.000875124 -0.00133083 -0.00138027 -0.00147054 -0.00135859 -0.000966378 -0.00173512 -0.0012865
12  0.108 -0.00128811 0.000769995 -0.00103063 -0.00151157 -0.000837264 -0.00130513 -0.00135299 -0.00144436 -0.00133289 -0.00093349 -0.00171719 -0.00125568
12  0.109 -0.00125315 0.000785163 -0.000989101 -0.00147883 -0.000794401 -0.00127424 -0.00132044 -0.00141291 -0.00130194 -0.000895379 -0.00169378 -0.00121977
12  0.11 -0.00121289 0.000800046 -0.000942495 -0.00144084 -0.000746406 -0.00123801 -0.0012825 -0.00137604 -0.0012656 -0.00085191 -0.00166474 -0.00117863
12  0.111 -0.00116724 0.000814631 -0.000890721 -0.00139748 -0.000693183 -0.00119634 -0.00123906 -0.00133365 -0.00122376 -0.000802983 -0.00162997 -0.00113217
12  0.112 -0.00111623 0.000828913 -0.000833813 -0.00134881 -0.000634767 -0.00114928 -0.00119016 -0.00128578 -0.00117646 -0.000748634 -0.00158951 -0.00108042
12  0.113 -0.00105992 0.000842889 -0.000771835 -0.00129487 -0.000571222 -0.00109689 -0.00113587 -0.00123249 -0.00112378 -0.000688931 -0.00154343 -0.00102345
12  0.114 -0.000998395 0.000856559 -0.000704852 -0.00123575 -0.000502615 -0.00103923 -0.00107625 -0.00117387 -0.00106577 -0.000623943 -0.00149179 -0.000961326
12  0.115 -0.00093171 0.00086992 -0.000632929 -0.00117151 -0.000429012 -0.000976382 -0.00101138 -0.00110996 -0.00100251 -0.000553741 -0.00143468 -0.000894113
12  0.116 -0.000859937 0.000882974 -0.000556131 -0.0011022 -0.00035048 -0.000908405 -0.000941328 -0.00104086 -0.000934075 -0.000478392 -0.00137216 -0.000821879
12  0.117 -0.000783142 0.000895721 -0.000474523 -0.00102792 -0.000267083 -0.000835368 -0.000866157 -0.000966618 -0.000860522 -0.000397966 -0.00130431 -0.00074469
12  0.118 -0.000701395 0.000908161 -0.00038817 -0.000948706 -0.000178889 -0.00075734 -0.000785938 -0.000887312 -0.000781926 -0.000312532 -0.0012312 -0.000662614
12  0.119 -0.000614763 0.000920298 -0.000297137 -0.000864642 -8.59636e-05 -0.00067439 -0.000700742 -0.000803008 -0.000698354 -0.000222159 -0.0011529 -0.000575717
12  0.12 -0.000523314 0.000932132 -0.000201488 -0.000775791 1.16276e-05 -0.000586585 -0.000610637 -0.000713778 -0.000609877 -0.000126916 -0.00106948 -0.000484066
12  0.121 -0.000427115 0.000943666 -0.000101289 -0.00068222 0.000113818 -0.000493993 -0.000515692 -0.00061969 -0.000516562 -2.68719e-05 -0.000981017 -0.000387728
12  0.122 -0.000326235 0.000954902 3.39636e-06 -0.000583996 0.000220542 -0.000396682 -0.000415976 -0.000520813 -0.00041848 7.79036e-05 -0.000887581 -0.000286769
12  0.123 -0.000220741 0.000965845 0.000112502 -0.000481187 0.000331734 -0.00029472 -0.000311558 -0.000417218 -0.000315699 0.000187342 -0.000789243 -0.000181257
12  0.124 -0.000110701 0.000976496 0.000225964 -0.000373858 0.000447327 -0.000188176 -0.000202509 -0.000308972 -0.000208289 0.000301373 -0.000686077 -7.12583e-05
12  0.125 3.81652e-06 0.00098686 0.000343717 -0.000262078 0.000567255 -7.71169e-05 -8.88956e-05 -0.000196147 -9.63182e-05 0.000419929 -0.000578154 4.31607e-05
12  0.126 0.000122744 0.00099694 0.000465695 -0.000145913 0.000691452 3.83888e-05 2.92118e-05 -7.881e-05 2.01442e-05 0.000542941 -0.000465547 0.000161933
12  0.127 0.000246014 0.00100674 0.000591835 -2.54309e-05 0.000819853 0.000158273 0.000151744 4.29683e-05 0.000141029 0.000670339 -0.000348327 0.000284991
12  0.128 0.000373558 0.00101626 0.000722071 9.93022e-05 0.00095239 0.000282468 0.000278633 0.000169119 0.000266267 0.000802053 -0.000226567 0.00041227
12  0.129 0.000505309 0.00102552 0.000856339 0.000228219 0.001089 0.000410905 0.000409809 0.000299572 0.00039579 0.000938016 -0.000100339 0.000543701
12  0.13 0.000641198 0.0010345 0.000994573 0.000361252 0.00122961 0.000543517 0.000545203 0.000434259 0.000529527 0.00107816 3.02845e-05 0.000679218
12  0.131 0.000781159 0.00104322 0.00113671 0.000498334 0.00137416 0.000680236 0.000684745 0.00057311 0.000667411 0.00122241 0.000165232 0.000818754
12  0.132 0.000925122 0.00105169 0.00128268 0.000639399 0.00152259 0.000820993 0.000828367 0.000716056 0.000809372 0.0013707 0.000304432 0.000962243
12  0.133 0.00107302 0.0010599 0.00143243 0.000784379 0.00167482 0.00096572 0.000976 0.000863028 0.000955341 0.00152297 0.000447811 0.00110962
12  0.134 0.00122479 0.00106786 0.00158588 0.000933207 0.00183079 0.00111435 0.00112757 0.00101395 0.00110525 0.00167913 0.000595298 0.00126081
12  0.135 0.00138035 0.00107557 0.00174297 0.00108582 0.00199044 0.00126681 0.00128302 0.00116877 0.00125903 0.00183913 0.00074682 0.00141576
12  0.136 0.00153965 0.00108305 0.00190364 0.00124214 0.00215369 0.00142305 0.00144227 0.0013274 0.0014166 0.0020029 0.000902306 0.00157439
12  0.137 0.00170261 0.00109029 0.00206782 0.00140211 0.00232049 0.00158297 0.00160526 0.00148978 0.00157792 0.00217036 0.00106168 0.00173663
12  0.138 0.00186916 0.00109731 0.00223546 0.00156566 0.00249077 0.00174653 0.00177191 0.00165584 0.00174289 0.00234145 0.00122488 0.00190243
12  0.139 0.00203925 0.00110409 0.00240647 0.00173273 0.00266445 0.00191365 0.00194215 0.00182551 0.00191145 0.00251609 0.00139182 0.00207172
12  0.14 0.00221279 0.00111066 0.0025808 0.00190324 0.00284148 0.00208427 0.00211593 0.00199871 0.00208355 0.00269422 0.00156244 0.00224442
12  0.141 0.00238973 0.00111702 0.00275838 0.00207712 0.00302179 0.00225831 0.00229316 0.00217539 0.00225909 0.00287577 0.00173666 0.00242048
12  0.142 0.00256999 0.00112317 0.00293915 0.00225432 0.00320531 0.00243571 0.00247378 0.00235547 0.00243802 0.00306067 0.00191441 0.00259982
12  0.143 0.00275351 0.00112911 0.00312305 0.00243477 0.00339197 0.0026164 0.00265772 0.00253888 0.00262027 0.00324886 0.00209562 0.00278237
12  0.144 0.00294021 0.00113485 0.00331 0.00261839 0.00358172 0.00280032 0.00284491 0.00272555 0.00280577 0.00344025 0.00228021 0.00296808
12  0.145 0.00313004 0.0011404 0.00349994 0.00280513 0.00377448 0.00298738 0.00303528 0.00291542 0.00299445 0.00363479 0.00246812 0.00315687
12  0.146 0.00332292 0.00114576 0.00369282 0.0029949 0.00397018 0.00317753 0.00322876 0.00310841 0.00318624 0.0038324 0.00265928 0.00334868
12  0.147 0.00351879 0.00115094 0.00388855 0.00318766 0.00416877 0.00337071 0.00342529 0.00330445 0.00338107 0.00403301 0.0028536 0.00354344
12  0.148 0.00371757 0.00115594 0.00408709 0.00338332 0.00437018 0.00356683 0.00362479 0.00350348 0.00357887 0.00423656 0.00305102 0.00374108
12  0.149 0.0039192 0.00116076 0.00428836 0.00358183 0.00457433 0.00376583 0.0038272 0.00370543 0.00377957 0.00444297 0.00325146 0.00394154
12  0.15 0.00412361 0.00116542 0.0044923 0.00378311 0.00478117 0.00396765 0.00403244 0.00391022 0.00398311 0.00465219 0.00345486 0.00414475
12  0.151 0.00433074 0.00116992 0.00469884 0.0039871 0.00499062 0.00417221 0.00424045 0.00411779 0.00418941 0.00486413 0.00366114 0.00435064
12  0.152 0.00454052 0.00117425 0.00490792 0.00419373 0.00520263 0.00437945 0.00445116 0.00432806 0.00439841 0.00507873 0.00387023 0.00455915
12  0.153 0.00475287 0.00117844 0.00511947 0.00440293 0.00541712 0.0045893 0.00466449 0.00454098 0.00461003 0.00529592 0.00408206 0.00477021
12  0.154 0.00496773 0.00118247 0.00533344 0.00461464 0.00563403 0.00480169 0.00488039 0.00475646 0.00482421 0.00551563 0.00429655 0.00498375
12  0.155 0.00518503 0.00118637 0.00554974 0.0048288 0.0058533 0.00501656 0.00509878 0.00497444 0.00504088 0.00573779 0.00451364 0.00519971
12  0.156 0.00540471 0.00119012 0.00576833 0.00504532 0.00607485 0.00523383 0.00531959 0.00519485 0.00525997 0.00596234 0.00473324 0.00541802
12  0.157 0.0056267 0.00119374 0.00598913 0.00526415 0.00629862 0.00545344 0.00554275 0.00541763 0.00548141 0.0061892 0.0049553 0.00563861
12  0.158 0.00585092 0.00119724 0.00621208 0.00548522 0.00652455 0.00567532 0.00576819 0.00564269 0.00570514 0.0064183 0.00517973 0.00586141
12  0.159 0.00607732 0.00120061 0.00643712 0.00570846 0.00675257 0.0058994 0.00599585 0.00586998 0.00593107 0.00664958 0.00540647 0.00608637
12  0.16 0.00630581 0.00120386 0.00666418 0.00593381 0.00698261 0.00612561 0.00622565 0.00609941 0.00615915 0.00688296 0.00563544 0.0063134
12  0.161 0.00653635 0.001207 0.00689319 0.00616119 0.00721461 0.00635389 0.00645753 0.00633094 0.0063893 0.00711839 0.00586657 0.00654245
12  0.162 0.00676885 0.00121003 0.00712409 0.00639055 0.00744849 0.00658417 0.00669142 0.00656447 0.00662145 0.00735578 0.00609978 0.00677345
12  0.163 0.00700325 0.00121295 0.00735681 0.00662181 0.00768421 0.00681638 0.00692725 0.00679995 0.00685554 0.00759507 0.00633502 0.00700633
12  0.164 0.00723948 0.00121578 0.0075913 0.0068549 0.00792168 0.00705045 0.00716494 0.00703731 0.0070915 0.00783619 0.0065722 0.00724103
12  0.165 0.00747748 0.00121851 0.00782748 0.00708977 0.00816084 0.00728631 0.00740443 0.00727647 0.00732926 0.00807907 0.00681124 0.00747747
12  0.166 0.00771717 0.00122115 0.00806529 0.00732634 0.00840163 0.0075239 0.00764566 0.00751737 0.00756874 0.00832364 0.00705209 0.0077156
12  0.167 0.00795849 0.0012237 0.00830467 0.00756454 0.00864398 0.00776314 0.00788854 0.00775993 0.00780989 0.00856983 0.00729467 0.00795534
12  0.168 0.00820137 0.00122617 0.00854555 0.00780431 0.00888783 0.00800398 0.00813302 0.0080041 0.00805262 0.00881758 0.0075389 0.00819663
12  0.169 0.00844574 0.00122856 0.00878786 0.00804559 0.0091331 0.00824633 0.00837902 0.00824979 0.00829688 0.00906682 0.00778472 0.0084394
12  0.17 0.00869154 0.00123087 0.00903155 0.00828829 0.00937974 0.00849014 0.00862648 0.00849694 0.00854259 0.00931746 0.00803205 0.00868358
12  0.171 0.00893869 0.00123312 0.00927654 0.00853237 0.00962767 0.00873534 0.00887532 0.00874548 0.00878968 0.00956946 0.00828081 0.00892911
12  0.172 0.00918714 0.0012353 0.00952277 0.00877774 0.00987683 0.00898185 0.00912548 0.00899534 0.00903809 0.00982273 0.00853095 0.00917592
12  0.173 0.0094368 0.00123742 0.00977018 0.00902435 0.0101272 0.00922961 0.00937688 0.00924645 0.00928774 0.0100772 0.00878237 0.00942394
12  0.174 0.00968762 0.00123948 0.0100187 0.00927212 0.0103786 0.00947855 0.00962946 0.00949874 0.00953857 0.0103328 0.00903502 0.00967311
12  0.175 0.00993952 0.00124149 0.0102683 0.009521 0.010631 0.00972861 0.00988315 0.00975214 0.0097905 0.0105895 0.00928883 0.00992336
12  0.176 0.0101924 0.00124344 0.0105188 0.0097709 0.0108845 0.00997971 0.0101379 0.0100066 0.0100435 0.0108472 0.00954371 0.0101746
12  0.177 0.0104463 0.00124535 0.0107703 0.0100218 0.0111388 0.0102318 0.0103936 0.010262 0.0102974 0.0111058 0.00979959 0.0104268
12  0.178 0.0107011 0.00124721 0.0110226 0.0102735 0.0113939 0.0104848 0.0106502 0.0105183 0.0105523 0.0113653 0.0100564 0.0106799
12  0.179 0.0109566 0.00124903 0.0112757 0.0105261 0.0116499 0.0107386 0.0109076 0.0107755 0.0108079 0.0116256 0.0103141 0.0109338
12  0.18 0.0112129 0.00125082 0.0115295 0.0107795 0.0119065 0.0109932 0.0111658 0.0110334 0.0110644 0.0118866 0.0105726 0.0111885
12  0.181 0.0114699 0.00125257 0.011784 0.0110336 0.0121638 0.0112485 0.0114247 0.011292 0.0113215 0.0121483 0.0108318 0.0114438
12  0.182 0.0117275 0.00125429 0.0120391 0.0112882 0.0124216 0.0115045 0.0116842 0.0115513 0.0115792 0.0124105 0.0110916 0.0116997
12  0.183 0.0119857 0.00125598 0.0122947 0.0115435 0.0126799 0.011761 0.0119443 0.0118111 0.0118376 0.0126733 0.011352 0.0119562
12  0.184 0.0122443 0.00125765 0.0125507 0.0117992 0.0129387 0.012018 0.0122049 0.0120714 0.0120963 0.0129365 0.0116129 0.0122132
12  0.185 0.0125033 0.00125929 0.0128072 0.0120554 0.0131978 0.0122754 0.0124658 0.0123321 0.0123556 0.0132001 0.0118743 0.0124706
12  0.186 0.0127627 0.00126092 0.013064 0.012312 0.0134573 0.0125332 0.0127272 0.0125932 0.0126151 0.013464 0.012136 0.0127283
12  0.187 0.0130223 0.00126253 0.0133211 0.0125688 0.013717 0.0127913 0.0129888 0.0128545 0.0128749 0.0137281 0.0123979 0.0129863
12  0.188 0.0132821 0.00126412 0.0135783 0.0128258 0.0139768 0.0130497 0.0132506 0.013116 0.013135 0.0139924 0.0126601 0.0132445
12  0.189 0.0135421 0.0012657 0.0138357 0.0130831 0.0142368 0.0133082 0.0135126 0.0133777 0.0133952 0.0142568 0.0129225 0.0135029
12  0.19 0.0138022 0.00126728 0.0140932 0.0133404 0.0144968 0.0135668 0.0137746 0.0136395 0.0136554 0.0145213 0.0131849 0.0137613
12  0.191 0.0140622 0.00126884 0.0143507 0.0135977 0.0147568 0.0138254 0.0140366 0.0139013 0.0139157 0.0147857 0.0134473 0.0140198
12  0.192 0.0143222 0.0012704 0.0146081 0.013855 0.0150167 0.014084 0.0142986 0.014163 0.0141759 0.01505 0.0137096 0.0142781
12  0.193 0.014582 0.00127195 0.0148654 0.0141122 0.0152764 0.0143424 0.0145604 0.0144245 0.0144359 0.0153141 0.0139718 0.0145364
12  0.194 0.0148416 0.00127351 0.0151225 0.0143692 0.0155359 0.0146007 0.0148221 0.0146859 0.0146958 0.015578 0.0142338 0.0147945
12  0.195 0.015101 0.00127506 0.0153794 0.014626 0.0157951 0.0148587 0.0150834 0.014947 0.0149553 0.0158416 0.0144954 0.0150523
12  0.196 0.01536 0.00127662 0.0156359 0.0148824 0.016054 0.0151164 0.0153444 0.0152077 0.0152146 0.0161048 0.0147567 0.0153098
12  0.197 0.0156186 0.00127818 0.0158921 0.0151385 0.0163125 0.0153738 0.015605 0.015468 0.0154734 0.0163676 0.0150176 0.0155669
12  0.198 0.0158768 0.00127975 0.0161478 0.0153942 0.0165704 0.0156307 0.0158652 0.0157279 0.0157317 0.0166298 0.015278 0.0158236
12  0.199 0.0161344 0.00128132 0.0164031 0.0156493 0.0168278 0.015887 0.0161247 0.0159872 0.0159895 0.0168914 0.0155378 0.0160797
12  0.2 0.0163913 0.00128291 0.0166577 0.0159039 0.0170846 0.0161428 0.0163837 0.0162458 0.0162467 0.0171524 0.0157969 0.0163353
12  0.201 0.0166477 0.0012845 0.0169117 0.0161578 0.0173407 0.0163979 0.016642 0.0165038 0.0165031 0.0174127 0.0160553 0.0165901
12  0.202 0.0169032 0.0012861 0.017165 0.016411 0.017596 0.0166523 0.0168995 0.016761 0.0167589 0.0176721 0.0163129 0.0168443
12  0.203 0.017158 0.00128772 0.0174175 0.0166634 0.0178506 0.0169059 0.0171562 0.0170174 0.0170138 0.0179307 0.0165697 0.0170977
12  0.204 0.0174118 0.00128935 0.0176692 0.016915 0.0181042 0.0171587 0.0174119 0.0172729 0.0172677 0.0181884 0.0168255 0.0173502
12  0.205 0.0176647 0.00129099 0.01792 0.0171656 0.0183569 0.0174105 0.0176668 0.0175274 0.0175208 0.0184451 0.0170802 0.0176018
12  0.206 0.0179166 0.00129266 0.0181698 0.0174153 0.0186086 0.0176613 0.0179206 0.0177809 0.0177728 0.0187006 0.0173339 0.0178524
12  0.207 0.0181674 0.00129433 0.0184186 0.017664 0.0188592 0.0179111 0.0181733 0.0180332 0.0180237 0.0189551 0.0175865 0.0181019
12  0.208 0.0184171 0.00129603 0.0186663 0.0179115 0.0191086 0.0181597 0.0184248 0.0182844 0.0182734 0.0192083 0.0178378 0.0183503
12  0.209 0.0186655 0.00129774 0.0189128 0.0181578 0.0193569 0.0184071 0.0186751 0.0185344 0.0185219 0.0194603 0.0180878 0.0185976
12  0.21 0.0189127 0.00129948 0.0191581 0.0184029 0.0196038 0.0186533 0.018924 0.018783 0.018769 0.0197109 0.0183365 0.0188435
12  0.211 0.0191584 0.00130123 0.0194021 0.0186467 0.0198494 0.0188981 0.0191716 0.0190303 0.0190148 0.0199601 0.0185837 0.0190882
12  0.212 0.0194028 0.00130301 0.0196448 0.0188891 0.0200936 0.0191415 0.0194178 0.0192761 0.0192592 0.0202078 0.0188293 0.0193314
12  0.213 0.0196457 0.00130481 0.019886 0.01913 0.0203363 0.0193835 0.0196624 0.0195203 0.019502 0.020454 0.0190734 0.0195732
12  0.214 0.019887 0.00130663 0.0201258 0.0193695 0.0205775 0.0196239 0.0199054 0.019763 0.0197432 0.0206985 0.0193158 0.0198135
12  0.215 0.0201266 0.00130848 0.020364 0.0196073 0.0208171 0.0198627 0.0201468 0.020004 0.0199828 0.0209413 0.0195565 0.0200522
12  0.216 0.0203646 0.00131035 0.0206006 0.0198435 0.021055 0.0200998 0.0203865 0.0202433 0.0202207 0.0211824 0.0197954 0.0202892
12  0.217 0.0206008 0.00131225 0.0208355 0.020078 0.0212911 0.0203352 0.0206244 0.0204808 0.0204567 0.0214216 0.0200324 0.0205245
12  0.218 0.0208352 0.00131417 0.0210687 0.0203107 0.0215254 0.0205688 0.0208604 0.0207164 0.0206909 0.021659 0.0202675 0.020758
12  0.219 0.0210677 0.00131612 0.0213001 0.0205416 0.0217579 0.0208004 0.0210945 0.0209501 0.0209232 0.0218944 0.0205005 0.0209896
12  0.22 0.0212982 0.0013181 0.0215296 0.0207705 0.0219884 0.0210302 0.0213265 0.0211817 0.0211535 0.0221277 0.0207315 0.0212194
12  0.221 0.0215267 0.0013201 0.0217571 0.0209974 0.0222169 0.0212579 0.0215565 0.0214113 0.0213817 0.0223589 0.0209602 0.0214471
12  0.222 0.0217531 0.00132214 0.0219827 0.0212223 0.0224434 0.0214836 0.0217844 0.0216387 0.0216077 0.022588 0.0211868 0.0216727
12  0.223 0.0219773 0.00132421 0.0222062 0.0214451 0.0226677 0.021707 0.0220101 0.021864 0.0218316 0.0228147 0.021411 0.0218963
12  0.224 0.0221993 0.00132631 0.0224275 0.0216657 0.0228898 0.0219283 0.0222335 0.0220869 0.0220532 0.0230392 0.0216328 0.0221176
12  0.225 0.0224189 0.00132844 0.0226467 0.021884 0.0231096 0.0221473 0.0224545 0.0223075 0.0222724 0.0232613 0.0218522 0.0223367
12  0.226 0.0226362 0.00133061 0.0228635 0.0221 0.0233271 0.0223639 0.0226731 0.0225256 0.0224892 0.023481 0.0220691 0.0225535
12  0.227 0.022851 0.00133281 0.0230781 0.0223136 0.0235421 0.0225781 0.0228893 0.0227413 0.0227035 0.0236981 0.0222833 0.0227678
12  0.228 0.0230634 0.00133505 0.0232903 0.0225248 0.0237547 0.0227898 0.0231029 0.0229544 0.0229153 0.0239126 0.0224949 0.0229797
12  0.229 0.0232731 0.00133733 0.0235 0.0227334 0.0239648 0.022999 0.0233138 0.0231648 0.0231244 0.0241245 0.0227038 0.0231891
12  0.23 0.0234802 0.00133965 0.0237072 0.0229395 0.0241723 0.0232055 0.0235221 0.0233726 0.0233309 0.0243336 0.0229098 0.0233959
12  0.231 0.0236846 0.00134201 0.0239118 0.0231429 0.0243771 0.0234093 0.0237276 0.0235776 0.0235346 0.02454 0.023113 0.0236
12  0.232 0.0238863 0.00134441 0.0241139 0.0233437 0.0245793 0.0236105 0.0239304 0.0237798 0.0237356 0.0247436 0.0233133 0.0238016
12  0.233 0.0240854 0.00134685 0.0243134 0.0235419 0.0247789 0.023809 0.0241306 0.0239794 0.0239339 0.0249445 0.0235108 0.0240005
12  0.234 0.0242819 0.00134933 0.0245105 0.0237376 0.0249759 0.024005 0.024328 0.0241763 0.0241296 0.0251427 0.0237055 0.0241968
12  0.235 0.0244758 0.00135185 0.0247051 0.0239307 0.0251704 0.0241984 0.0245229 0.0243706 0.0243226 0.0253382 0.0238975 0.0243907
12  0.236 0.0246672 0.0013544 0.0248973 0.0241214 0.0253625 0.0243893 0.0247152 0.0245623 0.0245131 0.0255311 0.0240868 0.0245821
12  0.237 0.0248561 0.001357 0.0250871 0.0243096 0.025552 0.0245777 0.0249049 0.0247514 0.024701 0.0257215 0.0242734 0.024771
12  0.238 0.0250425 0.00135964 0.0252746 0.0244954 0.0257392 0.0247637 0.0250921 0.024938 0.0248864 0.0259093 0.0244574 0.0249575
12  0.239 0.0252265 0.00136231 0.0254597 0.0246789 0.0259239 0.0249473 0.0252769 0.0251222 0.0250694 0.0260946 0.0246389 0.0251416
12  0.24 0.0254081 0.00136502 0.0256426 0.02486 0.0261063 0.0251284 0.0254593 0.0253039 0.0252499 0.0262774 0.0248178 0.0253234
12  0.241 0.0255874 0.00136777 0.0258232 0.0250388 0.0262865 0.0253073 0.0256392 0.0254832 0.025428 0.0264579 0.0249942 0.0255029
12  0.242 0.0257643 0.00137056 0.0260017 0.0252153 0.0264643 0.0254838 0.0258168 0.0256602 0.0256038 0.0266359 0.0251681 0.0256801
12  0.243 0.0259389 0.00137339 0.0261779 0.0253896 0.0266399 0.0256581 0.0259921 0.0258348 0.0257773 0.0268116 0.0253396 0.0258551
12  0.244 0.0261114 0.00137626 0.026352 0.0255617 0.0268132 0.0258302 0.0261651 0.0260071 0.0259484 0.0269849 0.0255087 0.0260279
12  0.245 0.0262816 0.00137917 0.0265241 0.0257317 0.0269845 0.026 0.0263358 0.0261772 0.0261174 0.027156 0.0256755 0.0261985
12  0.246 0.0264496 0.00138212 0.026694 0.0258995 0.0271535 0.0261677 0.0265044 0.026345 0.0262841 0.0273249 0.02584 0.026367
12  0.247 0.0266155 0.00138512 0.0268619 0.0260653 0.0273205 0.0263333 0.0266708 0.0265107 0.0264486 0.0274915 0.0260021 0.0265334
12  0.248 0.0267793 0.00138815 0.0270278 0.0262289 0.0274854 0.0264968 0.026835 0.0266742 0.026611 0.027656 0.0261621 0.0266977
12  0.249 0.026941 0.00139123 0.0271918 0.0263906 0.0276483 0.0266583 0.0269971 0.0268357 0.0267714 0.0278184 0.0263199 0.02686
12  0.25 0.0271007 0.00139435 0.0273538 0.0265503 0.0278092 0.0268177 0.0271572 0.026995 0.0269296 0.0279787 0.0264755 0.0270203
12  0.251 0.0272585 0.00139751 0.0275139 0.026708 0.0279681 0.0269752 0.0273153 0.0271523 0.0270858 0.0281369 0.0266289 0.0271787
12  0.252 0.0274142 0.00140072 0.0276721 0.0268638 0.0281252 0.0271307 0.0274713 0.0273077 0.0272401 0.0282931 0.0267803 0.0273352
12  0.253 0.0275681 0.00140397 0.0278285 0.0270178 0.0282803 0.0272843 0.0276255 0.027461 0.0273924 0.0284473 0.0269297 0.0274898
12  0.254 0.02772 0.00140727 0.0279832 0.0271699 0.0284336 0.027436 0.0277777 0.0276125 0.0275427 0.0285996 0.0270771 0.0276425
12  0.255 0.0278702 0.00141061 0.028136 0.0273202 0.028585 0.027586 0.027928 0.027762 0.0276912 0.02875 0.0272225 0.0277934
12  0.256 0.0280185 0.00141401 0.0282872 0.0274687 0.0287347 0.0277341 0.0280765 0.0279097 0.0278379 0.0288985 0.027366 0.0279426
12  0.257 0.028165 0.00141745 0.0284366 0.0276155 0.0288827 0.0278804 0.0282232 0.0280556 0.0279828 0.0290452 0.0275075 0.02809
12  0.258 0.0283098 0.00142094 0.0285844 0.0277606 0.0290289 0.028025 0.0283681 0.0281997 0.0281258 0.02919 0.0276473 0.0282357
12  0.259 0.0284529 0.00142448 0.0287306 0.027904 0.0291735 0.028168 0.0285113 0.0283421 0.0282672 0.0293332 0.0277852 0.0283797
12  0.26 0.0285943 0.00142807 0.0288752 0.0280458 0.0293164 0.0283093 0.0286527 0.0284828 0.0284069 0.0294746 0.0279214 0.0285222
12  0.261 0.0287341 0.00143171 0.0290182 0.028186 0.0294577 0.0284489 0.0287926 0.0286218 0.0285449 0.0296143 0.0280558 0.028663
12  0.262 0.0288723 0.00143541 0.0291597 0.0283247 0.0295975 0.028587 0.0289308 0.0287592 0.0286813 0.0297524 0.0281885 0.0288022
12  0.263 0.029009 0.00143915 0.0292998 0.0284618 0.0297358 0.0287235 0.0290674 0.028895 0.0288161 0.0298889 0.0283196 0.02894
12  0.264 0.0291441 0.00144295 0.0294384 0.0285974 0.0298725 0.0288586 0.0292025 0.0290293 0.0289493 0.0300239 0.0284491 0.0290762
12  0.265 0.0292778 0.0014468 0.0295755 0.0287316 0.0300078 0.0289921 0.0293361 0.029162 0.0290811 0.0301573 0.0285769 0.029211
12  0.266 0.02941 0.00145071 0.0297113 0.0288644 0.0301416 0.0291242 0.0294682 0.0292933 0.0292114 0.0302892 0.0287033 0.0293443
12  0.267 0.0295408 0.00145467 0.0298458 0.0289958 0.0302741 0.0292549 0.0295989 0.0294231 0.0293402 0.0304196 0.0288281 0.0294763
12  0.268 0.0296702 0.00145869 0.0299789 0.0291258 0.0304052 0.0293843 0.0297282 0.0295515 0.0294676 0.0305487 0.0289515 0.029607
12  0.269 0.0297983 0.00146276 0.0301108 0.0292545 0.030535 0.0295123 0.0298561 0.0296786 0.0295937 0.0306763 0.0290734 0.0297363
12  0.27 0.0299251 0.00146689 0.0302414 0.029382 0.0306636 0.029639 0.0299827 0.0298043 0.0297185 0.0308026 0.029194 0.0298643
12  0.271 0.0300506 0.00147108 0.0303708 0.0295082 0.0307909 0.0297645 0.030108 0.0299287 0.029842 0.0309276 0.0293132 0.0299911
12  0.272 0.0301748 0.00147532 0.030499 0.0296332 0.0309169 0.0298887 0.030232 0.0300519 0.0299642 0.0310514 0.0294311 0.0301167
12  0.273 0.0302979 0.00147962 0.0306261 0.0297571 0.0310418 0.0300118 0.0303548 0.0301738 0.0300852 0.0311739 0.0295478 0.0302411
12  0.274 0.0304198 0.00148398 0.0307521 0.0298798 0.0311656 0.0301337 0.0304765 0.0302946 0.030205 0.0312952 0.0296632 0.0303644
12  0.275 0.0305407 0.0014884 0.030877 0.0300014 0.0312882 0.0302544 0.030597 0.0304142 0.0303237 0.0314153 0.0297774 0.0304866
12  0.276 0.0306604 0.00149287 0.0310009 0.0301219 0.0314098 0.0303742 0.0307164 0.0305327 0.0304413 0.0315343 0.0298904 0.0306078
12  0.277 0.030779 0.0014974 0.0311238 0.0302414 0.0315304 0.0304928 0.0308348 0.0306501 0.0305578 0.0316523 0.0300024 0.0307278
12  0.278 0.0308967 0.00150199 0.0312457 0.03036 0.03165 0.0306105 0.0309521 0.0307665 0.0306733 0.0317692 0.0301132 0.030847
12  0.279 0.0310134 0.00150664 0.0313667 0.0304776 0.0317686 0.0307272 0.0310684 0.0308819 0.0307877 0.0318851 0.030223 0.0309651
12  0.28 0.0311291 0.00151135 0.0314868 0.0305942 0.0318862 0.0308429 0.0311837 0.0309964 0.0309013 0.032 0.0303319 0.0310823
12  0.281 0.0312439 0.00151611 0.031606 0.03071 0.032003 0.0309578 0.0312982 0.0311099 0.0310139 0.032114 0.0304397 0.0311987
12  0.282 0.0313579 0.00152093 0.0317244 0.0308249 0.032119 0.0310718 0.0314117 0.0312225 0.0311256 0.0322271 0.0305466 0.0313141
12  0.283 0.031471 0.00152581 0.031842 0.030939 0.0322341 0.0311849 0.0315245 0.0313343 0.0312365 0.0323393 0.0306527 0.0314288
12  0.284 0.0315834 0.00153074 0.0319589 0.0310523 0.0323484 0.0312973 0.0316364 0.0314453 0.0313465 0.0324508 0.0307579 0.0315427
12  0.285 0.0316949 0.00153573 0.032075 0.0311649 0.032462 0.0314089 0.0317475 0.0315555 0.0314558 0.0325614 0.0308623 0.0316558
12  0.286 0.0318058 0.00154078 0.0321904 0.0312768 0.0325749 0.0315198 0.0318579 0.0316649 0.0315644 0.0326713 0.0309659 0.0317683
12  0.287 0.031916 0.00154588 0.0323052 0.031388 0.0326871 0.03163 0.0319676 0.0317737 0.0316723 0.0327804 0.0310688 0.03188
12  0.288 0.0320255 0.00155104 0.0324194 0.0314985 0.0327986 0.0317396 0.0320766 0.0318818 0.0317795 0.032889 0.031171 0.0319912
12  0.289 0.0321344 0.00155625 0.032533 0.0316085 0.0329096 0.0318486 0.032185 0.0319892 0.031886 0.0329968 0.0312725 0.0321017
12  0.29 0.0322427 0.00156151 0.032646 0.0317179 0.03302 0.031957 0.0322928 0.0320961 0.031992 0.0331041 0.0313735 0.0322116
12  0.291 0.0323505 0.00156683 0.0327585 0.0318268 0.0331298 0.0320648 0.0324001 0.0322024 0.0320974 0.0332108 0.0314738 0.0323211
12  0.292 0.0324577 0.0015722 0.0328705 0.0319351 0.0332392 0.0321721 0.0325068 0.0323082 0.0322024 0.033317 0.0315736 0.03243
12  0.293 0.0325645 0.00157762 0.0329821 0.032043 0.0333481 0.032279 0.0326131 0.0324135 0.0323068 0.0334227 0.0316729 0.0325384
12  0.294 0.0326709 0.00158309 0.0330932 0.0321505 0.0334565 0.0323855 0.0327189 0.0325184 0.0324108 0.033528 0.0317718 0.0326465
12  0.295 0.0327768 0.0015886 0.033204 0.0322576 0.0335646 0.0324915 0.0328244 0.0326228 0.0325144 0.0336328 0.0318702 0.0327541
12  0.296 0.0328824 0.00159417 0.0333144 0.0323643 0.0336723 0.0325972 0.0329294 0.0327269 0.0326176 0.0337373 0.0319682 0.0328614
12  0.297 0.0329877 0.00159978 0.0334246 0.0324708 0.0337797 0.0327026 0.0330342 0.0328307 0.0327205 0.0338414 0.0320659 0.0329684
12  0.298 0.0330927 0.00160544 0.0335344 0.0325769 0.0338868 0.0328076 0.0331386 0.0329342 0.0328231 0.0339453 0.0321633 0.0330751
12  0.299 0.0331974 0.00161114 0.033644 0.0326828 0.0339937 0.0329125 0.0332428 0.0330374 0.0329254 0.0340489 0.0322604 0.0331815
12  0.3 0.033302 0.00161689 0.0337534 0.0327885 0.0341004 0.0330171 0.0333467 0.0331403 0.0330276 0.0341522 0.0323573 0.0332877
12  0.301 0.0334063 0.00162267 0.0338626 0.032894 0.0342068 0.0331215 0.0334505 0.0332431 0.0331295 0.0342554 0.032454 0.0333938
12  0.302 0.0335105 0.0016285 0.0339717 0.0329993 0.0343132 0.0332258 0.0335541 0.0333458 0.0332313 0.0343584 0.0325505 0.0334997
12  0.303 0.0336146 0.00163436 0.0340807 0.0331046 0.0344194 0.03333 0.0336576 0.0334483 0.033333 0.0344613 0.0326469 0.0336055
12  0.304 0.0337186 0.00164026 0.0341896 0.0332097 0.0345255 0.0334341 0.033761 0.0335508 0.0334346 0.0345641 0.0327433 0.0337112


0 0.069 0.000109242 0.000540266 1.25506e-05 -6.262e-05 0.000155378 0.000346826 0.000236676 0.000213355 0.000237429 0.000558461 0.000459953 0.000124743
0 0.07 -6.19887e-06 0.000522873 -8.62805e-05 -0.000182368 6.04019e-05 0.000225621 0.000114544 8.8048e-05 0.000115467 0.000443468 0.000314978 9.04718e-06
0 0.071 -0.000121479 0.000507981 -0.00018496 -0.000301955 -3.44232e-05 0.000104577 -7.42379e-06 -3.70921e-05 -6.33084e-06 0.000328637 0.00017018 -0.000106488
0 0.072 -0.000236437 0.000495818 -0.000283338 -0.000421219 -0.000128946 -1.61434e-05 -0.000129061 -0.000161899 -0.000127802 0.000214132 2.57345e-05 -0.000221704
0 0.073 -0.000350913 0.000486585 -0.000381261 -0.000539997 -0.000223015 -0.000136379 -0.000250204 -0.000286206 -0.000248782 0.000100116 -0.000118183 -0.000336439
0 0.074 -0.000464745 0.000480441 -0.00047858 -0.000658129 -0.000316479 -0.000255969 -0.000370687 -0.000409847 -0.000369108 -1.32485e-05 -0.000261396 -0.000450534
0 0.075 -0.000577773 0.000477488 -0.000575142 -0.000775453 -0.000409187 -0.00037475 -0.000490346 -0.000532654 -0.000488616 -0.000125798 -0.000403728 -0.000563829
0 0.076 -0.000689835 0.000477763 -0.000670796 -0.000891807 -0.000500987 -0.000492563 -0.000609015 -0.000654462 -0.000607142 -0.000237369 -0.000545004 -0.000676164
0 0.077 -0.000800772 0.000481229 -0.000765391 -0.00100703 -0.000591729 -0.000609244 -0.00072653 -0.000775104 -0.000724524 -0.0003478 -0.000685047 -0.000787378
0 0.078 -0.000910421 0.000487783 -0.000858776 -0.00112096 -0.000681261 -0.000724632 -0.000842725 -0.000894413 -0.000840596 -0.000456927 -0.000823681 -0.000897312
0 0.079 -0.00101862 0.000497263 -0.0009508 -0.00123343 -0.000769432 -0.000838567 -0.000957437 -0.00101222 -0.000955196 -0.000564588 -0.00096073 -0.00100581
0 0.08 -0.00112521 0.000509457 -0.00104131 -0.00134429 -0.000856091 -0.000950885 -0.0010705 -0.00112837 -0.00106816 -0.000670618 -0.00109602 -0.0011127
0 0.081 -0.00123004 0.000524128 -0.00113016 -0.00145337 -0.000941086 -0.00106143 -0.00118175 -0.00124268 -0.00117933 -0.000774857 -0.00122937 -0.00121783
0 0.082 -0.00133293 0.000541018 -0.00121719 -0.00156052 -0.00102427 -0.00117003 -0.00129102 -0.00135499 -0.00128853 -0.000877139 -0.00136061 -0.00132105
0 0.083 -0.00143373 0.00055987 -0.00130225 -0.00166556 -0.00110548 -0.00127653 -0.00139814 -0.00146514 -0.0013956 -0.000977303 -0.00148955 -0.00142218
0 0.084 -0.00153228 0.000580432 -0.0013852 -0.00176833 -0.00118458 -0.00138077 -0.00150296 -0.00157295 -0.00150039 -0.00107519 -0.00161603 -0.00152107
0 0.085 -0.00162841 0.000602466 -0.00146588 -0.00186869 -0.00126141 -0.00148259 -0.0016053 -0.00167826 -0.00160272 -0.00117062 -0.00173988 -0.00161756
0 0.086 -0.00172198 0.000625752 -0.00154414 -0.00196645 -0.00133582 -0.00158182 -0.001705 -0.00178091 -0.00170243 -0.00126345 -0.0018609 -0.00171149
0 0.087 -0.0018128 0.000650089 -0.00161982 -0.00206147 -0.00140765 -0.0016783 -0.0018019 -0.00188073 -0.00179936 -0.00135351 -0.00197893 -0.0018027
0 0.088 -0.00190073 0.000675295 -0.00169278 -0.00215358 -0.00147677 -0.00177188 -0.00189584 -0.00197755 -0.00189335 -0.00144064 -0.00209378 -0.00189103
0 0.089 -0.00198561 0.000701207 -0.00176287 -0.00224262 -0.00154301 -0.00186238 -0.00198663 -0.0020712 -0.00198423 -0.00152467 -0.0022053 -0.00197632
0 0.09 -0.00206726 0.000727681 -0.00182994 -0.00232843 -0.00160623 -0.00194966 -0.00207413 -0.00216152 -0.00207184 -0.00160544 -0.00231329 -0.00205841
0 0.091 -0.00214554 0.000754587 -0.00189382 -0.00241084 -0.00166627 -0.00203354 -0.00215817 -0.00224834 -0.00215601 -0.00168279 -0.00241758 -0.00213714
0 0.092 -0.00222028 0.00078181 -0.00195438 -0.0024897 -0.00172299 -0.00211387 -0.00223858 -0.0023315 -0.00223658 -0.00175656 -0.00251799 -0.00221234
0 0.093 -0.00229132 0.000809246 -0.00201146 -0.00256484 -0.00177623 -0.00219048 -0.0023152 -0.00241082 -0.0023134 -0.00182657 -0.00261436 -0.00228387
0 0.094 -0.00235849 0.000836803 -0.00206491 -0.0026361 -0.00182584 -0.00226321 -0.00238785 -0.00248615 -0.00238628 -0.00189267 -0.0027065 -0.00235156
0 0.095 -0.00242165 0.000864399 -0.00211457 -0.00270332 -0.00187166 -0.0023319 -0.00245639 -0.00255731 -0.00245507 -0.0019547 -0.00279424 -0.00241524
0 0.096 -0.00248062 0.000891959 -0.00216031 -0.00276633 -0.00191356 -0.00239639 -0.00252064 -0.00262414 -0.00251962 -0.0020125 -0.00287739 -0.00247476
0 0.097 -0.00253525 0.000919414 -0.00220195 -0.00282499 -0.00195137 -0.00245652 -0.00258043 -0.00268647 -0.00257974 -0.00206589 -0.0029558 -0.00252997
0 0.098 -0.00258537 0.000946705 -0.00223937 -0.00287911 -0.00198495 -0.00251213 -0.00263561 -0.00274414 -0.00263528 -0.00211472 -0.00302927 -0.00258069
0 0.099 -0.00263083 0.000973773 -0.00227239 -0.00292856 -0.00201414 -0.00256305 -0.002686 -0.00279698 -0.00268608 -0.00215882 -0.00309763 -0.00262677
0 0.1 -0.00267146 0.00100057 -0.00230088 -0.00297315 -0.00203879 -0.00260912 -0.00273145 -0.00284481 -0.00273198 -0.00219804 -0.00316071 -0.00266805
0 0.101 -0.00270711 0.00102704 -0.00232468 -0.00301273 -0.00205876 -0.00265018 -0.00277178 -0.00288749 -0.0027728 -0.0022322 -0.00321833 -0.00270437
0 0.102 -0.00273761 0.00105315 -0.00234363 -0.00304714 -0.00207389 -0.00268608 -0.00280684 -0.00292483 -0.00280838 -0.00226115 -0.00327032 -0.00273556
0 0.103 -0.00276279 0.00107885 -0.0023576 -0.00307621 -0.00208403 -0.00271664 -0.00283646 -0.00295667 -0.00283857 -0.00228472 -0.00331649 -0.00276148
0 0.104 -0.00278251 0.0011041 -0.00236642 -0.00309979 -0.00208902 -0.0027417 -0.00286046 -0.00298285 -0.0028632 -0.00230275 -0.00335667 -0.00278196
0 0.105 -0.0027966 0.00112887 -0.00236994 -0.00311772 -0.00208872 -0.00276112 -0.0028787 -0.0030032 -0.0028821 -0.00231508 -0.00339069 -0.00279683
0 0.106 -0.00280489 0.00115313 -0.00236802 -0.00312982 -0.00208298 -0.00277471 -0.002891 -0.00301755 -0.00289511 -0.00232154 -0.00341837 -0.00280594
0 0.107 -0.00280723 0.00117683 -0.00236051 -0.00313594 -0.00207165 -0.00278233 -0.0028972 -0.00302574 -0.00290206 -0.00232196 -0.00343954 -0.00280913
0 0.108 -0.00280346 0.00119995 -0.00234724 -0.00313593 -0.00205456 -0.00278381 -0.00289713 -0.00302759 -0.00290281 -0.0023162 -0.00345401 -0.00280624
0 0.109 -0.00279342 0.00122247 -0.00232808 -0.00312961 -0.00203158 -0.00277898 -0.00289063 -0.00302295 -0.00289717 -0.00230408 -0.00346161 -0.00279711
0 0.11 -0.00277694 0.00124434 -0.00230286 -0.00311682 -0.00200255 -0.00276769 -0.00287753 -0.00301165 -0.00288498 -0.00228544 -0.00346217 -0.00278158
0 0.111 -0.0027539 0.00126555 -0.00227148 -0.00309745 -0.00196736 -0.00274982 -0.00285771 -0.00299355 -0.00286614 -0.00226017 -0.00345556 -0.00275953
0 0.112 -0.00272435 0.0012861 -0.00223397 -0.00307153 -0.00192604 -0.00272541 -0.00283122 -0.00296871 -0.00284066 -0.00222829 -0.00344181 -0.002731
0 0.113 -0.00268837 0.00130598 -0.00219042 -0.00303915 -0.00187868 -0.00269453 -0.00279813 -0.00293721 -0.00280865 -0.0021899 -0.00342102 -0.00269606
0 0.114 -0.00264604 0.0013252 -0.00214089 -0.0030004 -0.00182535 -0.00265728 -0.00275853 -0.00289914 -0.00277018 -0.00214508 -0.00339328 -0.00265482
0 0.115 -0.00259745 0.00134376 -0.00208547 -0.00295534 -0.00176614 -0.00261374 -0.00271251 -0.00285458 -0.00272534 -0.00209391 -0.00335869 -0.00260733
0 0.116 -0.00254266 0.00136167 -0.00202424 -0.00290407 -0.00170111 -0.00256397 -0.00266015 -0.00280361 -0.00267422 -0.00203649 -0.00331732 -0.0025537
0 0.117 -0.00248178 0.00137893 -0.00195726 -0.00284667 -0.00163034 -0.00250808 -0.00260154 -0.00274633 -0.00261688 -0.00197288 -0.00326928 -0.00249399
0 0.118 -0.00241488 0.00139554 -0.00188462 -0.00278322 -0.00155393 -0.00244614 -0.00253675 -0.00268281 -0.00255343 -0.00190318 -0.00321465 -0.00242829
0 0.119 -0.00234204 0.00141152 -0.0018064 -0.0027138 -0.00147193 -0.00237823 -0.00246588 -0.00261315 -0.00248394 -0.00182747 -0.00315352 -0.00235669
0 0.12 -0.00226335 0.00142686 -0.00172267 -0.0026385 -0.00138443 -0.00230444 -0.002389 -0.00253743 -0.00240849 -0.00174583 -0.00308599 -0.00227926
0 0.121 -0.00217888 0.00144159 -0.0016335 -0.00255739 -0.00129151 -0.00222484 -0.00230621 -0.00245573 -0.00232718 -0.00165835 -0.00301214 -0.00219608
0 0.122 -0.00208873 0.00145569 -0.00153898 -0.00247057 -0.00119325 -0.00213953 -0.00221759 -0.00236813 -0.00224008 -0.00156511 -0.00293207 -0.00210724
0 0.123 -0.00199297 0.00146919 -0.00143919 -0.0023781 -0.00108972 -0.00204857 -0.00212321 -0.00227474 -0.00214727 -0.00146619 -0.00284586 -0.00201282
0 0.124 -0.00189168 0.00148208 -0.00133419 -0.00228009 -0.000980999 -0.00195206 -0.00202317 -0.00217562 -0.00204885 -0.00136169 -0.0027536 -0.0019129
0 0.125 -0.00178495 0.00149439 -0.00122407 -0.0021766 -0.000867167 -0.00185008 -0.00191755 -0.00207087 -0.00194489 -0.00125167 -0.00265539 -0.00180756
0 0.126 -0.00167286 0.00150611 -0.00110891 -0.00206772 -0.000748301 -0.0017427 -0.00180644 -0.00196057 -0.00183549 -0.00113623 -0.00255132 -0.00169688
0 0.127 -0.00155549 0.00151726 -0.000988774 -0.00195353 -0.000624479 -0.00163002 -0.00168991 -0.00184481 -0.00172071 -0.00101546 -0.00244148 -0.00158095
0 0.128 -0.00143293 0.00152784 -0.000863748 -0.00183411 -0.000495779 -0.00151211 -0.00156806 -0.00172367 -0.00160065 -0.000889423 -0.00232595 -0.00145985
0 0.129 -0.00130525 0.00153786 -0.000733908 -0.00170956 -0.000362278 -0.00138905 -0.00144096 -0.00159724 -0.00147539 -0.000758218 -0.00220483 -0.00133365
0 0.13 -0.00117254 0.00154735 -0.00059933 -0.00157994 -0.000224055 -0.00126093 -0.00130871 -0.0014656 -0.00134502 -0.000621924 -0.00207821 -0.00120244
0 0.131 -0.00103488 0.00155629 -0.000460092 -0.00144535 -8.11864e-05 -0.00112783 -0.00117138 -0.00132884 -0.00120961 -0.000480627 -0.00194617 -0.00106631
0 0.132 -0.000892362 0.00156471 -0.00031627 -0.00130586 6.6249e-05 -0.000989838 -0.00102906 -0.00118704 -0.00106925 -0.000334409 -0.00180882 -0.000925329
0 0.133 -0.000745057 0.00157261 -0.000167942 -0.00116155 0.000218174 -0.000847025 -0.000881837 -0.0010403 -0.000924032 -0.000183354 -0.00166623 -0.000779582
0 0.134 -0.00059305 0.00158001 -1.51853e-05 -0.00101252 0.00037451 -0.000699479 -0.000729793 -0.000888683 -0.000774029 -2.75473e-05 -0.00151851 -0.000629153
0 0.135 -0.000436424 0.00158691 0.000141924 -0.000858838 0.00053518 -0.000547281 -0.000573012 -0.00073229 -0.000619329 0.000132929 -0.00136574 -0.000474121
0 0.136 -0.000275262 0.00159332 0.000303308 -0.00070059 0.000700107 -0.000390514 -0.000411579 -0.000571204 -0.000460016 0.000297989 -0.001208 -0.000314569
0 0.137 -0.000109646 0.00159926 0.00046889 -0.000537859 0.000869211 -0.00022926 -0.000245578 -0.000405509 -0.000296172 0.000467551 -0.0010454 -0.000150579
0 0.138 6.03414e-05 0.00160473 0.000638593 -0.000370727 0.00104242 -6.36007e-05 -7.50944e-05 -0.00023529 -0.000127882 0.00064153 -0.000878023 1.77679e-05
0 0.139 0.000234618 0.00160975 0.00081234 -0.000199277 0.00121964 0.000106381 9.97884e-05 -6.06337e-05 4.47702e-05 0.000819843 -0.000705957 0.00019039
0 0.14 0.000413102 0.00161433 0.000990053 -2.35903e-05 0.00140082 0.000280603 0.000278986 0.000118375 0.000221701 0.0010024 -0.000529293 0.000367206
0 0.141 0.00059571 0.00161848 0.00117166 0.00015625 0.00158586 0.000458983 0.000462414 0.000301651 0.000402828 0.00118913 -0.000348123 0.000548133
0 0.142 0.000782361 0.0016222 0.00135707 0.000340161 0.00177469 0.000641439 0.000649987 0.000489108 0.000588065 0.00137994 -0.000162537 0.000733091
0 0.143 0.000972971 0.00162551 0.00154622 0.000528061 0.00196723 0.000827888 0.000841622 0.000680661 0.00077733 0.00157475 2.73752e-05 0.000921997
0 0.144 0.00116746 0.00162843 0.00173903 0.000719867 0.0021634 0.00101825 0.00103723 0.000876225 0.000970539 0.00177347 0.000221522 0.00111477
0 0.145 0.00136574 0.00163095 0.00193542 0.000915497 0.00236313 0.00121244 0.00123674 0.00107571 0.00116761 0.00197602 0.000419814 0.00131133
0 0.146 0.00156774 0.00163309 0.00213531 0.00111487 0.00256634 0.00141038 0.00144005 0.00127904 0.00136845 0.00218232 0.00062216 0.00151159
0 0.147 0.00177336 0.00163487 0.00233863 0.0013179 0.00277295 0.00161198 0.00164709 0.00148613 0.00157299 0.00239228 0.000828469 0.00171548
0 0.148 0.00198253 0.00163629 0.00254531 0.00152451 0.00298289 0.00181717 0.00185776 0.00169688 0.00178114 0.00260581 0.00103865 0.0019229
0 0.149 0.00219517 0.00163737 0.00275525 0.00173461 0.00319607 0.00202585 0.002072 0.00191121 0.00199281 0.00282285 0.00125262 0.00213378
0 0.15 0.00241119 0.00163811 0.00296839 0.00194812 0.00341241 0.00223795 0.0022897 0.00212904 0.00220792 0.00304329 0.00147028 0.00234804
0 0.151 0.00263051 0.00163853 0.00318465 0.00216496 0.00363185 0.00245339 0.00251079 0.00235029 0.0024264 0.00326706 0.00169153 0.0025656
0 0.152 0.00285305 0.00163864 0.00340394 0.00238505 0.00385429 0.00267209 0.00273518 0.00257486 0.00264814 0.00349407 0.00191631 0.00278637
0 0.153 0.00307873 0.00163845 0.00362621 0.0026083 0.00407967 0.00289395 0.00296279 0.00280268 0.00287308 0.00372425 0.0021445 0.00301027
0 0.154 0.00330746 0.00163797 0.00385136 0.00283464 0.00430791 0.00311891 0.00319353 0.00303364 0.00310112 0.00395749 0.00237602 0.00323722
0 0.155 0.00353916 0.0016372 0.00407932 0.00306397 0.00453892 0.00334687 0.00342732 0.00326768 0.00333218 0.00419373 0.00261078 0.00346714
0 0.156 0.00377375 0.00163617 0.00431001 0.00329622 0.00477264 0.00357776 0.00366407 0.00350471 0.00356618 0.00443288 0.00284869 0.00369995
0 0.157 0.00401114 0.00163489 0.00454336 0.00353131 0.00500898 0.00381149 0.00390371 0.00374463 0.00380304 0.00467485 0.00308966 0.00393556
0 0.158 0.00425126 0.00163335 0.00477929 0.00376915 0.00524786 0.00404797 0.00414614 0.00398737 0.00404267 0.00491956 0.0033336 0.0041739
0 0.159 0.00449402 0.00163158 0.00501772 0.00400965 0.00548921 0.00428714 0.00439128 0.00423284 0.00428499 0.00516693 0.00358042 0.00441488
0 0.16 0.00473934 0.00162959 0.00525858 0.00425275 0.00573295 0.00452891 0.00463905 0.00448095 0.00452991 0.00541686 0.00383002 0.00465842
0 0.161 0.00498714 0.00162738 0.00550178 0.00449835 0.00597901 0.00477318 0.00488937 0.00473162 0.00477735 0.00566929 0.00408233 0.00490444
0 0.162 0.00523733 0.00162498 0.00574726 0.00474637 0.00622729 0.00501989 0.00514214 0.00498476 0.00502723 0.00592412 0.00433723 0.00515285
0 0.163 0.00548983 0.00162237 0.00599492 0.00499673 0.00647773 0.00526895 0.00539728 0.00524029 0.00527946 0.00618127 0.00459466 0.00540358
0 0.164 0.00574457 0.00161959 0.00624471 0.00524935 0.00673025 0.00552028 0.00565471 0.00549812 0.00553396 0.00644066 0.00485451 0.00565655
0 0.165 0.00600144 0.00161664 0.00649653 0.00550415 0.00698478 0.00577379 0.00591435 0.00575817 0.00579065 0.0067022 0.00511669 0.00591166
0 0.166 0.00626039 0.00161352 0.00675031 0.00576103 0.00724122 0.0060294 0.00617611 0.00602034 0.00604944 0.00696581 0.00538112 0.00616885
0 0.167 0.00652132 0.00161026 0.00700598 0.00601993 0.00749951 0.00628704 0.00643991 0.00628456 0.00631024 0.00723141 0.00564771 0.00642803
0 0.168 0.00678414 0.00160686 0.00726346 0.00628076 0.00775957 0.00654661 0.00670566 0.00655074 0.00657298 0.0074989 0.00591636 0.00668911
0 0.169 0.00704879 0.00160332 0.00752267 0.00654343 0.00802131 0.00680804 0.00697327 0.0068188 0.00683757 0.00776821 0.00618698 0.00695202
0 0.17 0.00731517 0.00159967 0.00778353 0.00680786 0.00828467 0.00707124 0.00724267 0.00708864 0.00710393 0.00803926 0.00645948 0.00721668
0 0.171 0.0075832 0.00159591 0.00804597 0.00707397 0.00854957 0.00733614 0.00751377 0.00736019 0.00737197 0.00831196 0.00673378 0.00748299
0 0.172 0.0078528 0.00159205 0.00830991 0.00734168 0.00881591 0.00760264 0.00778648 0.00763335 0.0076416 0.00858622 0.00700977 0.00775089
0 0.173 0.00812389 0.0015881 0.00857527 0.00761091 0.00908364 0.00787067 0.00806073 0.00790805 0.00791276 0.00886196 0.00728738 0.00802029
0 0.174 0.00839639 0.00158407 0.00884198 0.00788157 0.00935267 0.00814015 0.00833641 0.0081842 0.00818534 0.0091391 0.00756651 0.0082911
0 0.175 0.00867021 0.00157997 0.00910995 0.00815358 0.00962292 0.00841099 0.00861346 0.0084617 0.00845928 0.00941756 0.00784708 0.00856325
0 0.176 0.00894527 0.0015758 0.00937912 0.00842686 0.00989432 0.00868311 0.00889179 0.00874048 0.00873447 0.00969724 0.00812898 0.00883665
0 0.177 0.00922149 0.00157159 0.0096494 0.00870133 0.0101668 0.00895643 0.00917131 0.00902046 0.00901085 0.00997808 0.00841213 0.00911123
0 0.178 0.00949879 0.00156733 0.00992071 0.0089769 0.0104402 0.00923086 0.00945194 0.00930153 0.00928832 0.01026 0.00869644 0.00938689
0 0.179 0.00977708 0.00156304 0.010193 0.00925349 0.0107146 0.00950633 0.00973359 0.00958363 0.00956681 0.0105428 0.00898181 0.00966357
0 0.18 0.0100563 0.00155872 0.0104661 0.00953101 0.0109898 0.00978275 0.0100162 0.00986666 0.00984623 0.0108266 0.00926817 0.00994117
0 0.181 0.0103363 0.00155438 0.0107401 0.0098094 0.0112658 0.01006 0.0102996 0.0101505 0.0101265 0.0111112 0.00955541 0.0102196
0 0.182 0.0106171 0.00155004 0.0110148 0.0100886 0.0115424 0.0103381 0.0105838 0.0104352 0.0104075 0.0113965 0.00984345 0.0104988
0 0.183 0.0108985 0.00154569 0.0112902 0.0103684 0.0118196 0.0106169 0.0108687 0.0107205 0.0106892 0.0116824 0.0101322 0.0107787
0 0.184 0.0111806 0.00154135 0.0115661 0.0106489 0.0120974 0.0108963 0.0111543 0.0110064 0.0109715 0.011969 0.0104216 0.0110592
0 0.185 0.0114631 0.00153703 0.0118425 0.0109298 0.0123756 0.0111762 0.0114403 0.0112928 0.0112543 0.0122559 0.0107115 0.0113402
0 0.186 0.011746 0.00153273 0.0121193 0.0112113 0.0126542 0.0114567 0.0117267 0.0115797 0.0115376 0.0125433 0.0110018 0.0116217
0 0.187 0.0120293 0.00152846 0.0123965 0.0114931 0.012933 0.0117374 0.0120135 0.0118669 0.0118211 0.012831 0.0112924 0.0119035
0 0.188 0.0123128 0.00152422 0.012674 0.0117751 0.0132121 0.0120185 0.0123006 0.0121543 0.012105 0.0131189 0.0115834 0.0121856
0 0.189 0.0125965 0.00152002 0.0129516 0.0120574 0.0134913 0.0122998 0.0125879 0.0124419 0.012389 0.0134069 0.0118745 0.0124679
0 0.19 0.0128803 0.00151588 0.0132293 0.0123398 0.0137706 0.0125812 0.0128752 0.0127295 0.0126731 0.0136951 0.0121656 0.0127503
0 0.191 0.0131641 0.00151179 0.0135071 0.0126222 0.0140498 0.0128627 0.0131626 0.0130172 0.0129572 0.0139831 0.0124568 0.0130327
0 0.192 0.0134478 0.00150776 0.0137849 0.0129045 0.0143289 0.0131441 0.0134498 0.0133048 0.0132412 0.0142711 0.0127478 0.013315
0 0.193 0.0137313 0.0015038 0.0140625 0.0131868 0.0146079 0.0134254 0.013737 0.0135922 0.0135251 0.0145589 0.0130386 0.0135973
0 0.194 0.0140147 0.00149991 0.0143399 0.0134688 0.0148866 0.0137065 0.0140238 0.0138793 0.0138087 0.0148463 0.0133292 0.0138793
0 0.195 0.0142976 0.0014961 0.0146171 0.0137505 0.015165 0.0139874 0.0143104 0.0141661 0.014092 0.0151335 0.0136194 0.014161
0 0.196 0.0145802 0.00149237 0.0148938 0.0140318 0.015443 0.0142678 0.0145966 0.0144525 0.0143749 0.0154201 0.0139091 0.0144423
0 0.197 0.0148623 0.00148873 0.0151702 0.0143127 0.0157204 0.0145478 0.0148822 0.0147383 0.0146573 0.0157063 0.0141982 0.0147232
0 0.198 0.0151438 0.00148518 0.0154461 0.014593 0.0159974 0.0148273 0.0151673 0.0150235 0.0149392 0.0159918 0.0144867 0.0150035
0 0.199 0.0154247 0.00148172 0.0157214 0.0148727 0.0162736 0.0151062 0.0154517 0.0153081 0.0152203 0.0162767 0.0147744 0.0152833
0 0.2 0.0157048 0.00147837 0.015996 0.0151517 0.0165492 0.0153844 0.0157353 0.0155919 0.0155007 0.0165607 0.0150613 0.0155623
0 0.201 0.0159841 0.00147511 0.0162699 0.0154299 0.0168239 0.0156618 0.0160182 0.0158748 0.0157803 0.0168439 0.0153473 0.0158405
0 0.202 0.0162625 0.00147197 0.016543 0.0157072 0.0170978 0.0159384 0.0163001 0.0161567 0.016059 0.0171261 0.0156323 0.0161178
0 0.203 0.01654 0.00146893 0.0168151 0.0159836 0.0173707 0.016214 0.016581 0.0164377 0.0163367 0.0174073 0.0159162 0.0163942
0 0.204 0.0168163 0.00146601 0.0170864 0.0162589 0.0176426 0.0164886 0.0168608 0.0167175 0.0166133 0.0176874 0.0161989 0.0166696
0 0.205 0.0170915 0.0014632 0.0173565 0.0165331 0.0179134 0.0167621 0.0171395 0.0169961 0.0168887 0.0179663 0.0164803 0.0169439
0 0.206 0.0173655 0.0014605 0.0176256 0.0168061 0.018183 0.0170344 0.0174169 0.0172734 0.0171629 0.0182439 0.0167603 0.0172169
0 0.207 0.0176382 0.00145793 0.0178934 0.0170778 0.0184513 0.0173054 0.0176929 0.0175494 0.0174357 0.0185201 0.0170389 0.0174887
0 0.208 0.0179095 0.00145548 0.01816 0.0173481 0.0187183 0.0175751 0.0179676 0.0178238 0.0177072 0.0187949 0.0173159 0.0177591
0 0.209 0.0181792 0.00145315 0.0184252 0.017617 0.0189838 0.0178434 0.0182407 0.0180968 0.0179771 0.0190681 0.0175913 0.0180281
0 0.21 0.0184475 0.00145094 0.018689 0.0178844 0.0192479 0.0181101 0.0185123 0.0183681 0.0182455 0.0193397 0.0178649 0.0182956
0 0.211 0.0187141 0.00144887 0.0189513 0.0181501 0.0195104 0.0183753 0.0187821 0.0186377 0.0185122 0.0196096 0.0181367 0.0185614
0 0.212 0.0189789 0.00144691 0.019212 0.0184141 0.0197712 0.0186387 0.0190502 0.0189055 0.0187771 0.0198778 0.0184066 0.0188256
0 0.213 0.019242 0.00144509 0.0194711 0.0186764 0.0200303 0.0189004 0.0193165 0.0191714 0.0190402 0.020144 0.0186745 0.019088
0 0.214 0.0195032 0.0014434 0.0197284 0.0189368 0.0202876 0.0191603 0.0195808 0.0194354 0.0193014 0.0204083 0.0189402 0.0193486
0 0.215 0.0197624 0.00144183 0.0199839 0.0191952 0.020543 0.0194182 0.0198431 0.0196973 0.0195606 0.0206705 0.0192038 0.0196072
0 0.216 0.0200195 0.0014404 0.0202375 0.0194516 0.0207964 0.0196742 0.0201033 0.019957 0.0198177 0.0209307 0.0194651 0.0198638
0 0.217 0.0202745 0.0014391 0.0204891 0.0197059 0.0210478 0.019928 0.0203614 0.0202145 0.0200726 0.0211886 0.0197241 0.0201183
0 0.218 0.0205273 0.00143793 0.0207387 0.019958 0.0212971 0.0201797 0.0206171 0.0204697 0.0203253 0.0214442 0.0199806 0.0203707
0 0.219 0.0207778 0.00143689 0.0209861 0.0202078 0.0215441 0.0204291 0.0208706 0.0207226 0.0205756 0.0216974 0.0202345 0.0206207
0 0.22 0.0210259 0.00143599 0.0212314 0.0204553 0.0217889 0.0206761 0.0211215 0.0209729 0.0208235 0.0219482 0.0204858 0.0208685
0 0.221 0.0212715 0.00143522 0.0214743 0.0207003 0.0220314 0.0209208 0.02137 0.0212206 0.0210689 0.0221965 0.0207343 0.0211138
0 0.222 0.0215146 0.00143459 0.021715 0.0209428 0.0222714 0.0211629 0.0216159 0.0214657 0.0213118 0.0224421 0.0209801 0.0213567
0 0.223 0.021755 0.00143409 0.0219531 0.0211827 0.0225089 0.0214025 0.021859 0.0217081 0.0215519 0.022685 0.0212229 0.0215969
0 0.224 0.0219928 0.00143373 0.0221888 0.0214199 0.0227438 0.0216394 0.0220994 0.0219476 0.0217893 0.0229251 0.0214627 0.0218345
0 0.225 0.0222277 0.00143351 0.0224219 0.0216544 0.022976 0.0218736 0.022337 0.0221842 0.0220239 0.0231623 0.0216994 0.0220693
0 0.226 0.0224598 0.00143343 0.0226523 0.021886 0.0232055 0.0221049 0.0225716 0.0224179 0.0222555 0.0233966 0.021933 0.0223013
0 0.227 0.0226889 0.00143349 0.02288 0.0221146 0.0234322 0.0223333 0.0228031 0.0226484 0.0224842 0.0236278 0.0221633 0.0225304
0 0.228 0.022915 0.00143369 0.0231049 0.0223402 0.023656 0.0225587 0.0230316 0.0228758 0.0227097 0.0238559 0.0223902 0.0227565
0 0.229 0.0231379 0.00143404 0.0233269 0.0225628 0.0238768 0.0227811 0.0232568 0.0230999 0.0229321 0.0240808 0.0226136 0.0229795
0 0.23 0.0233576 0.00143453 0.0235459 0.0227821 0.0240945 0.0230003 0.0234788 0.0233207 0.0231512 0.0243023 0.0228335 0.0231994
0 0.231 0.0235741 0.00143517 0.0237618 0.0229982 0.0243091 0.0232162 0.0236975 0.0235381 0.023367 0.0245206 0.0230498 0.0234161
0 0.232 0.0237873 0.00143596 0.0239748 0.0232111 0.0245207 0.023429 0.0239128 0.0237521 0.0235795 0.0247354 0.0232625 0.0236295
0 0.233 0.0239973 0.00143689 0.0241848 0.0234208 0.0247292 0.0236386 0.0241248 0.0239627 0.0237887 0.024947 0.0234717 0.0238398
0 0.234 0.0242042 0.00143797 0.0243919 0.0236273 0.0249347 0.0238451 0.0243337 0.0241701 0.0239947 0.0251554 0.0236774 0.0240471
0 0.235 0.0244079 0.00143917 0.0245961 0.0238308 0.0251372 0.0240485 0.0245393 0.0243743 0.0241976 0.0253605 0.0238796 0.0242512
0 0.236 0.0246086 0.00144052 0.0247974 0.0240312 0.0253368 0.0242489 0.0247418 0.0245752 0.0243974 0.0255625 0.0240784 0.0244523
0 0.237 0.0248062 0.001442 0.0249959 0.0242286 0.0255335 0.0244463 0.0249412 0.024773 0.024594 0.0257613 0.0242739 0.0246505
0 0.238 0.0250009 0.00144361 0.0251917 0.0244231 0.0257274 0.0246408 0.0251375 0.0249677 0.0247877 0.0259571 0.0244661 0.0248457
0 0.239 0.0251926 0.00144536 0.0253847 0.0246146 0.0259185 0.0248324 0.0253309 0.0251593 0.0249783 0.0261499 0.0246551 0.025038
0 0.24 0.0253814 0.00144724 0.0255751 0.0248033 0.0261068 0.0250211 0.0255213 0.025348 0.0251661 0.0263397 0.0248408 0.0252275
0 0.241 0.0255674 0.00144925 0.0257628 0.0249891 0.0262924 0.0252071 0.0257088 0.0255336 0.0253509 0.0265266 0.0250234 0.0254141
0 0.242 0.0257505 0.00145139 0.0259479 0.0251722 0.0264753 0.0253902 0.0258934 0.0257163 0.0255329 0.0267106 0.0252029 0.025598
0 0.243 0.0259309 0.00145366 0.0261305 0.0253525 0.0266556 0.0255707 0.0260751 0.0258962 0.025712 0.0268917 0.0253793 0.0257792
0 0.244 0.0261086 0.00145606 0.0263105 0.0255301 0.0268334 0.0257484 0.0262541 0.0260732 0.0258884 0.0270701 0.0255528 0.0259577
0 0.245 0.0262836 0.0014586 0.0264881 0.0257051 0.0270085 0.0259235 0.0264304 0.0262474 0.0260621 0.0272457 0.0257232 0.0261336
0 0.246 0.026456 0.00146127 0.0266632 0.0258774 0.0271812 0.0260961 0.026604 0.0264189 0.0262331 0.0274185 0.0258908 0.0263069
0 0.247 0.0266257 0.00146407 0.0268359 0.0260472 0.0273514 0.0262661 0.0267749 0.0265877 0.0264015 0.0275888 0.0260555 0.0264776
0 0.248 0.026793 0.00146701 0.0270063 0.0262144 0.0275192 0.0264335 0.0269432 0.0267539 0.0265673 0.0277564 0.0262174 0.0266459
0 0.249 0.0269577 0.00147008 0.0271743 0.0263792 0.0276846 0.0265985 0.027109 0.0269175 0.0267306 0.0279214 0.0263766 0.0268116
0 0.25 0.02712 0.00147329 0.0273401 0.0265415 0.0278476 0.0267611 0.0272722 0.0270785 0.0268914 0.0280839 0.026533 0.026975
0 0.251 0.0272799 0.00147664 0.0275036 0.0267014 0.0280084 0.0269213 0.027433 0.0272369 0.0270497 0.028244 0.0266867 0.027136
0 0.252 0.0274374 0.00148014 0.0276649 0.026859 0.0281669 0.0270792 0.0275914 0.027393 0.0272056 0.0284016 0.0268379 0.0272946
0 0.253 0.0275925 0.00148377 0.0278241 0.0270142 0.0283232 0.0272348 0.0277473 0.0275466 0.0273591 0.0285568 0.0269864 0.027451
0 0.254 0.0277454 0.00148755 0.0279812 0.0271672 0.0284773 0.0273881 0.027901 0.0276978 0.0275104 0.0287096 0.0271325 0.0276051
0 0.255 0.0278961 0.00149147 0.0281362 0.027318 0.0286293 0.0275393 0.0280524 0.0278467 0.0276593 0.0288602 0.027276 0.0277571
0 0.256 0.0280445 0.00149554 0.0282891 0.0274666 0.0287792 0.0276883 0.0282015 0.0279933 0.0278061 0.0290085 0.0274172 0.0279068
0 0.257 0.0281908 0.00149975 0.0284401 0.0276131 0.028927 0.0278351 0.0283484 0.0281377 0.0279506 0.0291546 0.0275559 0.0280545
0 0.258 0.028335 0.00150412 0.0285891 0.0277575 0.0290729 0.0279799 0.0284932 0.0282799 0.028093 0.0292986 0.0276924 0.0282001
0 0.259 0.0284772 0.00150864 0.0287362 0.0278998 0.0292168 0.0281226 0.0286359 0.0284199 0.0282334 0.0294404 0.0278265 0.0283436
0 0.26 0.0286173 0.00151331 0.0288815 0.0280401 0.0293587 0.0282634 0.0287765 0.0285579 0.0283716 0.0295801 0.0279585 0.0284852
0 0.261 0.0287555 0.00151814 0.0290249 0.0281785 0.0294988 0.0284022 0.028915 0.0286937 0.0285079 0.0297178 0.0280882 0.0286248
0 0.262 0.0288917 0.00152312 0.0291665 0.028315 0.0296371 0.0285391 0.0290517 0.0288276 0.0286422 0.0298535 0.0282159 0.0287625
0 0.263 0.029026 0.00152826 0.0293064 0.0284496 0.0297735 0.0286742 0.0291863 0.0289595 0.0287746 0.0299873 0.0283414 0.0288984
0 0.264 0.0291585 0.00153356 0.0294445 0.0285823 0.0299082 0.0288075 0.0293191 0.0290895 0.0289051 0.0301192 0.0284649 0.0290324
0 0.265 0.0292892 0.00153901 0.029581 0.0287133 0.0300412 0.0289389 0.0294501 0.0292177 0.0290338 0.0302493 0.0285864 0.0291647
0 0.266 0.0294181 0.00154463 0.0297159 0.0288425 0.0301725 0.0290687 0.0295793 0.029344 0.0291607 0.0303775 0.028706 0.0292953
0 0.267 0.0295454 0.00155041 0.0298492 0.02897 0.0303022 0.0291967 0.0297067 0.0294685 0.0292859 0.030504 0.0288236 0.0294242
0 0.268 0.0296709 0.00155636 0.0299809 0.0290959 0.0304303 0.0293231 0.0298324 0.0295913 0.0294093 0.0306288 0.0289395 0.0295514
0 0.269 0.0297949 0.00156246 0.0301111 0.0292202 0.0305569 0.029448 0.0299564 0.0297124 0.0295312 0.0307519 0.0290535 0.0296771
0 0.27 0.0299172 0.00156873 0.0302399 0.0293429 0.0306819 0.0295712 0.0300789 0.0298318 0.0296514 0.0308733 0.0291658 0.0298011
0 0.271 0.030038 0.00157517 0.0303672 0.029464 0.0308055 0.029693 0.0301998 0.0299497 0.0297701 0.0309932 0.0292764 0.0299237
0 0.272 0.0301574 0.00158176 0.0304932 0.0295837 0.0309277 0.0298133 0.0303191 0.030066 0.0298872 0.0311116 0.0293854 0.0300448
0 0.273 0.0302752 0.00158853 0.0306178 0.029702 0.0310485 0.0299321 0.030437 0.0301808 0.0300029 0.0312285 0.0294927 0.0301645
0 0.274 0.0303917 0.00159545 0.0307412 0.0298188 0.0311679 0.0300496 0.0305534 0.0302941 0.0301171 0.0313439 0.0295985 0.0302828
0 0.275 0.0305068 0.00160254 0.0308632 0.0299344 0.0312861 0.0301657 0.0306684 0.030406 0.03023 0.0314579 0.0297028 0.0303998
0 0.276 0.0306206 0.0016098 0.0309841 0.0300486 0.031403 0.0302805 0.0307821 0.0305166 0.0303415 0.0315706 0.0298057 0.0305155
0 0.277 0.0307332 0.00161721 0.0311037 0.0301615 0.0315187 0.0303941 0.0308945 0.0306258 0.0304518 0.031682 0.0299071 0.0306299
0 0.278 0.0308445 0.00162479 0.0312222 0.0302732 0.0316332 0.0305065 0.0310056 0.0307337 0.0305608 0.0317921 0.0300072 0.0307431
0 0.279 0.0309546 0.00163253 0.0313397 0.0303838 0.0317466 0.0306177 0.0311156 0.0308405 0.0306686 0.031901 0.030106 0.0308552
0 0.28 0.0310636 0.00164043 0.031456 0.0304932 0.0318589 0.0307278 0.0312243 0.030946 0.0307752 0.0320087 0.0302035 0.0309661
0 0.281 0.0311714 0.00164849 0.0315714 0.0306015 0.0319702 0.0308368 0.031332 0.0310504 0.0308807 0.0321153 0.0302998 0.0310759
0 0.282 0.0312783 0.00165671 0.0316858 0.0307088 0.0320805 0.0309447 0.0314385 0.0311537 0.0309852 0.0322208 0.0303949 0.0311847
0 0.283 0.0313841 0.00166508 0.0317992 0.0308151 0.0321898 0.0310517 0.0315441 0.0312559 0.0310886 0.0323253 0.0304889 0.0312926
0 0.284 0.0314889 0.00167361 0.0319118 0.0309204 0.0322982 0.0311577 0.0316486 0.0313571 0.0311911 0.0324288 0.0305819 0.0313994
0 0.285 0.0315929 0.00168228 0.0320235 0.0310248 0.0324057 0.0312628 0.0317522 0.0314574 0.0312926 0.0325313 0.0306738 0.0315054
0 0.286 0.0316959 0.00169111 0.0321343 0.0311283 0.0325124 0.0313671 0.0318549 0.0315568 0.0313932 0.0326329 0.0307648 0.0316105
0 0.287 0.0317981 0.00170008 0.0322445 0.031231 0.0326182 0.0314705 0.0319568 0.0316553 0.031493 0.0327337 0.0308548 0.0317148
0 0.288 0.0318996 0.0017092 0.0323538 0.031333 0.0327234 0.0315732 0.0320578 0.031753 0.0315919 0.0328337 0.030944 0.0318183
0 0.289 0.0320002 0.00171845 0.0324625 0.0314342 0.0328278 0.0316751 0.0321581 0.0318499 0.0316902 0.0329329 0.0310324 0.031921
0 0.29 0.0321002 0.00172785 0.0325706 0.0315346 0.0329315 0.0317763 0.0322577 0.031946 0.0317877 0.0330313 0.0311199 0.0320231
0 0.291 0.0321996 0.00173738 0.032678 0.0316345 0.0330347 0.0318769 0.0323566 0.0320415 0.0318845 0.0331291 0.0312068 0.0321246
0 0.292 0.0322983 0.00174704 0.0327848 0.0317337 0.0331372 0.0319768 0.0324548 0.0321363 0.0319807 0.0332263 0.031293 0.0322254
0 0.293 0.0323964 0.00175684 0.0328912 0.0318324 0.0332392 0.0320762 0.0325525 0.0322306 0.0320763 0.0333229 0.0313785 0.0323257
0 0.294 0.032494 0.00176675 0.032997 0.0319305 0.0333407 0.0321751 0.0326496 0.0323243 0.0321714 0.0334189 0.0314635 0.0324254
0 0.295 0.0325911 0.00177679 0.0331024 0.0320281 0.0334417 0.0322735 0.0327463 0.0324175 0.032266 0.0335145 0.0315479 0.0325247
0 0.296 0.0326878 0.00178695 0.0332074 0.0321254 0.0335424 0.0323715 0.0328425 0.0325102 0.0323602 0.0336095 0.0316318 0.0326235
0 0.297 0.0327841 0.00179722 0.033312 0.0322222 0.0336426 0.0324691 0.0329383 0.0326026 0.032454 0.0337042 0.0317153 0.032722
0 0.298 0.0328801 0.00180759 0.0334163 0.0323187 0.0337425 0.0325664 0.0330337 0.0326946 0.0325474 0.0337986 0.0317984 0.0328201
0 0.299 0.0329757 0.00181808 0.0335203 0.0324149 0.0338421 0.0326633 0.0331289 0.0327862 0.0326405 0.0338926 0.0318812 0.0329179
0 0.3 0.0330711 0.00182866 0.0336241 0.0325108 0.0339415 0.03276 0.0332237 0.0328776 0.0327333 0.0339863 0.0319637 0.0330154
0 0.301 0.0331662 0.00183934 0.0337276 0.0326065 0.0340407 0.0328564 0.0333183 0.0329687 0.0328259 0.0340798 0.0320459 0.0331128
0 0.302 0.0332612 0.00185011 0.0338311 0.032702 0.0341397 0.0329527 0.0334128 0.0330597 0.0329183 0.0341732 0.032128 0.0332099
0 0.303 0.0333561 0.00186097 0.0339343 0.0327974 0.0342385 0.0330489 0.0335071 0.0331505 0.0330106 0.0342664 0.0322099 0.033307
0 0.304 0.0334508 0.00187191 0.0340375 0.0328927 0.0343373 0.033145 0.0336013 0.0332412 0.0331028 0.0343595 0.0322917 0.0334039


==> anc/spline_T_valence.dat <==
#
# Nt = 0 in the last block means continuum limit
#
#Nt  T(GeV) susc       error       jack_bin1    jack_bin2    jack_bin3   jack_bin4    jack_bin5    jack_bin6   jack_bin7    jack_bin8   jack_bin9    jack_bin10
6 0.069 -0.000141245 0.000517623 -0.000338627 -0.000291723 -9.39934e-05 -0.000284187 -0.000114002 -0.000365989 0.000156763 -0.000419093 -0.000385293 -0.000385452
6 0.07 -1.78253e-05 0.000504354 -0.00021225 -0.000173983 2.75555e-05 -0.000155288 1.00041e-05 -0.000237908 0.000272016 -0.000287481 -0.000258194 -0.000250391
6 0.071 0.000105612 0.000491343 -8.58557e-05 -5.622e-05 0.000149123 -2.63733e-05 0.000134028 -0.000109812 0.000387291 -0.000155856 -0.000131078 -0.000115318
6 0.072 0.000229085 0.000478616 4.05723e-05 6.15897e-05 0.000270728 0.000102572 0.000258085 1.83152e-05 0.00050261 -2.42032e-05 -3.92807e-06 1.97763e-05
6 0.073 0.000352612 0.000466199 0.000167051 0.00017947 0.00039239 0.000231563 0.000382195 0.000146489 0.000617994 0.00010749 0.000123272 0.000154905
6 0.074 0.00047621 0.00045412 0.000293598 0.000297443 0.000514126 0.000360615 0.000506372 0.000274725 0.000733466 0.000239238 0.000250539 0.000290078
6 0.075 0.000599898 0.000442407 0.000420231 0.000415533 0.000635957 0.000489744 0.000630636 0.000403039 0.000849047 0.000371054 0.00037789 0.000425308
6 0.076 0.000723693 0.000431088 0.000546965 0.000533763 0.0007579 0.000618964 0.000755002 0.000531447 0.000964759 0.000502952 0.000505341 0.000560605
6 0.077 0.000847613 0.000420192 0.000673818 0.000652156 0.000879974 0.000748292 0.000879489 0.000659963 0.00108062 0.000634946 0.000632909 0.000695982
6 0.078 0.000971677 0.000409749 0.000800807 0.000770736 0.0010022 0.000877742 0.00100411 0.000788604 0.00119666 0.000767048 0.000760612 0.000831448
6 0.079 0.0010959 0.000399788 0.000927949 0.000889526 0.00112459 0.00100733 0.00112889 0.000917385 0.0013129 0.000899273 0.000888465 0.000967015
6 0.08 0.00122031 0.000390337 0.00105526 0.00100855 0.00124717 0.00113707 0.00125384 0.00104632 0.00142935 0.00103163 0.00101649 0.0011027
6 0.081 0.00134491 0.000381425 0.00118276 0.00112783 0.00136996 0.00126698 0.00137898 0.00117543 0.00154605 0.00116415 0.00114469 0.0012385
6 0.082 0.00146972 0.000373078 0.00131046 0.00124739 0.00149297 0.00139707 0.00150432 0.00130472 0.001663 0.00129682 0.0012731 0.00137444
6 0.083 0.00159477 0.000365321 0.00143839 0.00136725 0.00161623 0.00152736 0.00162989 0.00143422 0.00178024 0.00142967 0.00140172 0.00151052
6 0.084 0.00172007 0.000358178 0.00156655 0.00148745 0.00173975 0.00165786 0.00175569 0.00156394 0.00189779 0.00156271 0.00153058 0.00164677
6 0.085 0.00184564 0.000351667 0.00169497 0.00160799 0.00186355 0.0017886 0.00188176 0.00169388 0.00201566 0.00169596 0.00165969 0.00178318
6 0.086 0.00197149 0.000345805 0.00182366 0.0017289 0.00198765 0.00191958 0.00200809 0.00182408 0.00213389 0.00182943 0.00178907 0.00191977
6 0.087 0.00209765 0.000340603 0.00195264 0.00185021 0.00211207 0.00205082 0.00213472 0.00195454 0.00225248 0.00196312 0.00191873 0.00205655
6 0.088 0.00222413 0.00033607 0.00208192 0.00197194 0.00223682 0.00218233 0.00226166 0.00208528 0.00237147 0.00209707 0.0020487 0.00219354
6 0.089 0.00235095 0.000332207 0.00221153 0.00209412 0.00236194 0.00231413 0.00238893 0.00221632 0.00249087 0.00223127 0.00217898 0.00233074
6 0.09 0.00247812 0.00032901 0.00234148 0.00221676 0.00248743 0.00244624 0.00251653 0.00234767 0.00261071 0.00236574 0.0023096 0.00246816
6 0.091 0.00260568 0.00032647 0.00247178 0.00233989 0.00261331 0.00257867 0.0026445 0.00247935 0.00273101 0.0025005 0.00244057 0.00260582
6 0.092 0.00273363 0.000324573 0.00260246 0.00246354 0.0027396 0.00271144 0.00277284 0.00261137 0.00285178 0.00263556 0.00257191 0.00274373
6 0.093 0.00286199 0.000323298 0.00273353 0.00258772 0.00286633 0.00284456 0.00290158 0.00274374 0.00297306 0.00277093 0.00270363 0.0028819
6 0.094 0.00299077 0.000322619 0.00286501 0.00271246 0.00299351 0.00297805 0.00303073 0.00287649 0.00309487 0.00290663 0.00283575 0.00302034
6 0.095 0.00312001 0.000322506 0.00299692 0.00283779 0.00312115 0.00311191 0.00316031 0.00300963 0.00321722 0.00304267 0.0029683 0.00315906
6 0.096 0.00324971 0.000322924 0.00312926 0.00296372 0.00324929 0.00324618 0.00329033 0.00314317 0.00334013 0.00317907 0.00310128 0.00329807
6 0.097 0.0033799 0.000323834 0.00326207 0.00309029 0.00337793 0.00338086 0.00342082 0.00327714 0.00346364 0.00331583 0.00323471 0.00343739
6 0.098 0.00351058 0.000325196 0.00339535 0.0032175 0.00350709 0.00351596 0.00355178 0.00341154 0.00358776 0.00345298 0.00336861 0.00357702
6 0.099 0.00364179 0.000326965 0.00352912 0.0033454 0.0036368 0.00365151 0.00368325 0.00354639 0.00371251 0.00359052 0.003503 0.00371697
6 0.1 0.00377353 0.000329097 0.00366341 0.00347399 0.00376708 0.00378752 0.00381522 0.0036817 0.00383792 0.00372846 0.00363789 0.00385727
6 0.101 0.00390583 0.000331546 0.00379822 0.00360331 0.00389793 0.003924 0.00394773 0.0038175 0.003964 0.00386684 0.0037733 0.00399791
6 0.102 0.0040387 0.000334266 0.00393358 0.00373337 0.00402939 0.00406097 0.00408079 0.0039538 0.00409078 0.00400564 0.00390925 0.00413892
6 0.103 0.00417216 0.000337212 0.00406949 0.00386421 0.00416146 0.00419845 0.00421442 0.00409061 0.00421829 0.0041449 0.00404575 0.00428029
6 0.104 0.00430623 0.000340338 0.00420599 0.00399584 0.00429417 0.00433644 0.00434862 0.00422796 0.00434653 0.00428462 0.00418282 0.00442205
6 0.105 0.00444092 0.000343602 0.00434308 0.00412828 0.00442754 0.00447498 0.00448343 0.00436584 0.00447554 0.00442482 0.00432047 0.00456421
6 0.106 0.00457626 0.000346959 0.00448078 0.00426157 0.00456158 0.00461406 0.00461885 0.00450429 0.00460534 0.0045655 0.00445873 0.00470676
6 0.107 0.00471226 0.00035037 0.00461911 0.00439572 0.00469632 0.0047537 0.00475491 0.00464331 0.00473594 0.0047067 0.00459761 0.00484974
6 0.108 0.00484895 0.000353795 0.00475809 0.00453076 0.00483177 0.00489393 0.00489162 0.00478292 0.00486737 0.00484841 0.00473712 0.00499314
6 0.109 0.00498633 0.000357195 0.00489773 0.00466671 0.00496795 0.00503475 0.005029 0.00492314 0.00499966 0.00499065 0.00487729 0.00513698
6 0.11 0.00512442 0.000360536 0.00503805 0.00480359 0.00510489 0.00517619 0.00516706 0.00506399 0.00513281 0.00513344 0.00501813 0.00528127
6 0.111 0.00526325 0.000363784 0.00517907 0.00494142 0.00524258 0.00531825 0.00530582 0.00520546 0.00526686 0.00527678 0.00515965 0.00542602
6 0.112 0.0054028 0.000366917 0.00532077 0.0050802 0.00538104 0.00546093 0.00544528 0.00534757 0.00540179 0.00542067 0.00530185 0.00557123
6 0.113 0.00554307 0.000369917 0.00546316 0.00521991 0.00552025 0.00560422 0.00558542 0.0054903 0.0055376 0.00556511 0.00544472 0.00571689
6 0.114 0.00568404 0.000372768 0.00560621 0.00536054 0.0056602 0.00574811 0.00572625 0.00563365 0.00567427 0.00571009 0.00558826 0.00586299
6 0.115 0.00582572 0.000375455 0.00574994 0.00550208 0.00580089 0.00589261 0.00586774 0.0057776 0.0058118 0.00585561 0.00573245 0.00600954
6 0.116 0.00596809 0.000377967 0.00589432 0.00564453 0.0059423 0.00603769 0.0060099 0.00592216 0.00595017 0.00600165 0.00587728 0.00615653
6 0.117 0.00611114 0.000380292 0.00603934 0.00578785 0.00608443 0.00618336 0.00615271 0.00606731 0.00608937 0.00614821 0.00602276 0.00630394
6 0.118 0.00625487 0.000382422 0.00618501 0.00593206 0.00622726 0.00632961 0.00629617 0.00621305 0.0062294 0.00629528 0.00616887 0.00645179
6 0.119 0.00639926 0.000384349 0.00633131 0.00607712 0.0063708 0.00647642 0.00644027 0.00635937 0.00637024 0.00644286 0.0063156 0.00660005
6 0.12 0.00654431 0.000386066 0.00647824 0.00622304 0.00651502 0.0066238 0.006585 0.00650625 0.00651188 0.00659095 0.00646294 0.00674874
6 0.121 0.00669001 0.000387568 0.00662578 0.0063698 0.00665993 0.00677174 0.00673035 0.00665371 0.00665432 0.00673953 0.0066109 0.00689783
6 0.122 0.00683636 0.00038885 0.00677392 0.00651738 0.0068055 0.00692022 0.00687632 0.00680172 0.00679754 0.00688859 0.00675945 0.00704734
6 0.123 0.00698333 0.000389909 0.00692267 0.00666578 0.00695175 0.00706924 0.00702289 0.00695028 0.00694153 0.00703815 0.00690859 0.00719725
6 0.124 0.00713093 0.000390741 0.00707201 0.00681499 0.00709864 0.0072188 0.00717006 0.00709938 0.00708628 0.00718817 0.00705832 0.00734755
6 0.125 0.00727915 0.000391345 0.00722194 0.00696499 0.00724618 0.00736889 0.00731783 0.00724901 0.00723178 0.00733867 0.00720862 0.00749825
6 0.126 0.00742797 0.00039172 0.00737244 0.00711577 0.00739436 0.00751949 0.00746618 0.00739918 0.00737802 0.00748963 0.00735949 0.00764934
6 0.127 0.00757739 0.000391864 0.0075235 0.00726732 0.00754317 0.00767061 0.0076151 0.00754986 0.007525 0.00764104 0.00751092 0.00780081
6 0.128 0.0077274 0.000391777 0.00767513 0.00741962 0.0076926 0.00782223 0.00776459 0.00770106 0.00767269 0.00779291 0.0076629 0.00795266
6 0.129 0.007878 0.000391459 0.00782731 0.00757267 0.00784263 0.00797436 0.00791464 0.00785276 0.0078211 0.00794522 0.00781542 0.00810488
6 0.13 0.00802917 0.000390912 0.00798003 0.00772646 0.00799327 0.00812697 0.00806524 0.00800496 0.00797021 0.00809797 0.00796848 0.00825747
6 0.131 0.0081809 0.000390135 0.00813328 0.00788097 0.0081445 0.00828007 0.00821638 0.00815765 0.00812 0.00825115 0.00812207 0.00841043
6 0.132 0.00833319 0.000389131 0.00828706 0.00803618 0.00829632 0.00843364 0.00836806 0.00831082 0.00827048 0.00840475 0.00827618 0.00856374
6 0.133 0.00848603 0.000387901 0.00844136 0.0081921 0.00844871 0.00858769 0.00852027 0.00846447 0.00842162 0.00855877 0.0084308 0.00871741
6 0.134 0.00863941 0.000386448 0.00859617 0.00834871 0.00860167 0.00874219 0.00867299 0.00861859 0.00857343 0.00871321 0.00858592 0.00887143
6 0.135 0.00879332 0.000384773 0.00875149 0.00850598 0.00875519 0.00889716 0.00882623 0.00877317 0.00872588 0.00886805 0.00874154 0.00902579
6 0.136 0.00894776 0.00038288 0.0089073 0.00866393 0.00890925 0.00905257 0.00897997 0.0089282 0.00887897 0.00902329 0.00889764 0.00918049
6 0.137 0.00910271 0.000380771 0.00906359 0.00882252 0.00906386 0.00920842 0.00913421 0.00908368 0.00903269 0.00917892 0.00905423 0.00933553
6 0.138 0.00925816 0.000378451 0.00922036 0.00898176 0.009219 0.00936471 0.00928893 0.0092396 0.00918703 0.00933494 0.00921128 0.00949089
6 0.139 0.00941412 0.000375921 0.00937761 0.00914162 0.00937466 0.00952143 0.00944413 0.00939595 0.00934197 0.00949135 0.00936881 0.00964659
6 0.14 0.00957056 0.000373186 0.00953531 0.0093021 0.00953083 0.00967856 0.00959981 0.00955273 0.00949751 0.00964812 0.00952678 0.0098026
6 0.141 0.00972749 0.000370249 0.00969347 0.00946318 0.00968751 0.00983611 0.00975594 0.00970992 0.00965364 0.00980526 0.00968521 0.00995892
6 0.142 0.00988488 0.000367115 0.00985207 0.00962486 0.00984469 0.00999406 0.00991254 0.00986752 0.00981035 0.00996277 0.00984407 0.0101156
6 0.143 0.0100427 0.000363788 0.0100111 0.00978712 0.0100024 0.0101524 0.0100696 0.0100255 0.00996762 0.0101206 0.0100034 0.0102725
6 0.144 0.0102011 0.000360272 0.0101706 0.00994994 0.0101605 0.0103112 0.0102271 0.0101839 0.0101255 0.0102788 0.0101631 0.0104297
6 0.145 0.0103598 0.000356571 0.0103305 0.0101133 0.0103191 0.0104703 0.010385 0.0103427 0.0102838 0.0104374 0.0103232 0.0105873
6 0.146 0.010519 0.000352691 0.0104908 0.0102773 0.0104782 0.0106298 0.0105433 0.0105019 0.0104427 0.0105963 0.0104838 0.0107451
6 0.147 0.0106787 0.000348636 0.0106515 0.0104417 0.0106377 0.0107897 0.0107021 0.0106614 0.0106022 0.0107555 0.0106447 0.0109032
6 0.148 0.0108387 0.000344412 0.0108126 0.0106067 0.0107977 0.0109499 0.0108612 0.0108213 0.0107621 0.010915 0.0108061 0.0110616
6 0.149 0.0109992 0.000340023 0.0109741 0.0107722 0.0109581 0.0111105 0.0110208 0.0109816 0.0109226 0.0110749 0.0109678 0.0112203
6 0.15 0.0111601 0.000335475 0.011136 0.0109382 0.0111189 0.0112714 0.0111807 0.0111422 0.0110835 0.011235 0.0111299 0.0113792
6 0.151 0.0113213 0.000330774 0.0112982 0.0111047 0.0112801 0.0114327 0.0113411 0.0113031 0.011245 0.0113955 0.0112923 0.0115384
6 0.152 0.011483 0.000325925 0.0114608 0.0112717 0.0114418 0.0115944 0.0115018 0.0114644 0.0114069 0.0115563 0.0114552 0.0116979
6 0.153 0.0116451 0.000320934 0.0116238 0.0114391 0.0116039 0.0117563 0.0116628 0.011626 0.0115693 0.0117173 0.0116183 0.0118576
6 0.154 0.0118075 0.000315807 0.0117871 0.011607 0.0117663 0.0119186 0.0118243 0.011788 0.0117321 0.0118787 0.0117819 0.0120176
6 0.155 0.0119702 0.000310551 0.0119508 0.0117753 0.0119291 0.0120812 0.0119861 0.0119502 0.0118954 0.0120403 0.0119457 0.0121778
6 0.156 0.0121334 0.000305172 0.0121148 0.011944 0.0120923 0.012244 0.0121482 0.0121128 0.0120591 0.0122022 0.0121099 0.0123383
6 0.157 0.0122969 0.000299677 0.0122791 0.0121132 0.0122559 0.0124072 0.0123107 0.0122757 0.0122232 0.0123644 0.0122744 0.012499
6 0.158 0.0124607 0.000294072 0.0124437 0.0122828 0.0124198 0.0125707 0.0124735 0.0124388 0.0123877 0.0125268 0.0124392 0.0126599
6 0.159 0.0126248 0.000288366 0.0126087 0.0124527 0.0125841 0.0127345 0.0126366 0.0126022 0.0125527 0.0126894 0.0126044 0.0128211
6 0.16 0.0127893 0.000282565 0.0127739 0.0126231 0.0127487 0.0128985 0.0128 0.0127659 0.012718 0.0128524 0.0127698 0.0129825
6 0.161 0.0129541 0.000276678 0.0129394 0.0127938 0.0129136 0.0130628 0.0129637 0.0129299 0.0128837 0.0130155 0.0129355 0.0131441
6 0.162 0.0131192 0.000270713 0.0131053 0.0129648 0.0130789 0.0132274 0.0131278 0.0130942 0.0130498 0.0131789 0.0131015 0.0133059
6 0.163 0.0132845 0.000264678 0.0132713 0.0131363 0.0132444 0.0133922 0.0132921 0.0132587 0.0132163 0.0133425 0.0132678 0.0134679
6 0.164 0.0134502 0.000258582 0.0134377 0.013308 0.0134103 0.0135573 0.0134567 0.0134234 0.0133831 0.0135064 0.0134343 0.0136302
6 0.165 0.0136161 0.000252435 0.0136043 0.0134801 0.0135764 0.0137226 0.0136215 0.0135884 0.0135502 0.0136704 0.0136011 0.0137926
6 0.166 0.0137824 0.000246247 0.0137712 0.0136525 0.0137429 0.0138882 0.0137867 0.0137536 0.0137177 0.0138347 0.0137681 0.0139552
6 0.167 0.0139488 0.000240028 0.0139383 0.0138252 0.0139096 0.014054 0.0139521 0.013919 0.0138855 0.0139992 0.0139354 0.014118
6 0.168 0.0141156 0.000233789 0.0141056 0.0139981 0.0140766 0.01422 0.0141177 0.0140847 0.0140536 0.0141638 0.0141029 0.014281
6 0.169 0.0142826 0.000227543 0.0142732 0.0141714 0.0142438 0.0143862 0.0142836 0.0142506 0.014222 0.0143287 0.0142706 0.0144442
6 0.17 0.0144498 0.000221301 0.014441 0.0143449 0.0144113 0.0145526 0.0144497 0.0144166 0.0143906 0.0144937 0.0144386 0.0146075
6 0.171 0.0146172 0.000215078 0.014609 0.0145187 0.0145791 0.0147192 0.014616 0.0145829 0.0145596 0.0146589 0.0146067 0.014771
6 0.172 0.0147849 0.000208889 0.0147772 0.0146927 0.014747 0.014886 0.0147825 0.0147494 0.0147289 0.0148243 0.0147751 0.0149347
6 0.173 0.0149528 0.000202748 0.0149456 0.0148669 0.0149152 0.015053 0.0149493 0.014916 0.0148983 0.0149898 0.0149436 0.0150985
6 0.174 0.0151208 0.000196672 0.0151142 0.0150414 0.0150836 0.0152202 0.0151163 0.0150828 0.0150681 0.0151556 0.0151124 0.0152625
6 0.175 0.0152891 0.000190681 0.0152829 0.015216 0.0152523 0.0153876 0.0152834 0.0152498 0.0152381 0.0153214 0.0152813 0.0154266
6 0.176 0.0154576 0.000184793 0.0154519 0.0153909 0.0154211 0.0155551 0.0154507 0.0154169 0.0154083 0.0154874 0.0154504 0.0155909
6 0.177 0.0156262 0.000179029 0.015621 0.0155659 0.0155901 0.0157228 0.0156182 0.0155842 0.0155787 0.0156535 0.0156196 0.0157553
6 0.178 0.015795 0.000173413 0.0157902 0.0157411 0.0157592 0.0158906 0.0157859 0.0157516 0.0157493 0.0158198 0.015789 0.0159199
6 0.179 0.015964 0.000167969 0.0159596 0.0159165 0.0159286 0.0160585 0.0159538 0.0159192 0.0159202 0.0159862 0.0159585 0.0160846
6 0.18 0.0161331 0.000162724 0.0161291 0.016092 0.0160981 0.0162266 0.0161217 0.0160869 0.0160912 0.0161527 0.0161282 0.0162494
6 0.181 0.0163024 0.000157705 0.0162988 0.0162676 0.0162678 0.0163949 0.0162899 0.0162547 0.0162624 0.0163193 0.016298 0.0164143
6 0.182 0.0164718 0.000152943 0.0164685 0.0164434 0.0164376 0.0165632 0.0164581 0.0164227 0.0164337 0.0164861 0.016468 0.0165793
6 0.183 0.0166413 0.00014847 0.0166384 0.0166193 0.0166075 0.0167317 0.0166265 0.0165907 0.0166053 0.0166529 0.016638 0.0167445
6 0.184 0.016811 0.000144317 0.0168084 0.0167952 0.0167776 0.0169002 0.0167951 0.0167588 0.0167769 0.0168198 0.0168081 0.0169097
6 0.185 0.0169807 0.000140518 0.0169785 0.0169713 0.0169478 0.0170689 0.0169637 0.0169271 0.0169487 0.0169869 0.0169784 0.0170751
6 0.186 0.0171506 0.000137106 0.0171487 0.0171475 0.0171181 0.0172376 0.0171324 0.0170954 0.0171206 0.017154 0.0171487 0.0172405
6 0.187 0.0173206 0.000134113 0.017319 0.0173237 0.0172885 0.0174065 0.0173012 0.0172638 0.0172927 0.0173211 0.0173191 0.0174061
6 0.188 0.0174906 0.000131569 0.0174893 0.0174999 0.0174589 0.0175754 0.0174702 0.0174323 0.0174648 0.0174884 0.0174896 0.0175717
6 0.189 0.0176607 0.0001295 0.0176597 0.0176762 0.0176295 0.0177444 0.0176392 0.0176008 0.0176371 0.0176557 0.0176602 0.0177374
6 0.19 0.0178309 0.000127927 0.0178302 0.0178526 0.0178002 0.0179134 0.0178082 0.0177694 0.0178094 0.017823 0.0178308 0.0179032
6 0.191 0.0180011 0.000126866 0.0180007 0.0180289 0.0179709 0.0180825 0.0179774 0.017938 0.0179818 0.0179904 0.0180015 0.0180691
6 0.192 0.0181714 0.000126326 0.0181712 0.0182053 0.0181416 0.0182517 0.0181466 0.0181067 0.0181542 0.0181579 0.0181722 0.018235
6 0.193 0.0183418 0.000126307 0.0183418 0.0183816 0.0183124 0.0184209 0.0183158 0.0182754 0.0183267 0.0183254 0.0183429 0.018401
6 0.194 0.0185122 0.000126805 0.0185124 0.0185579 0.0184833 0.0185901 0.0184851 0.0184441 0.0184993 0.0184929 0.0185137 0.018567
6 0.195 0.0186826 0.000127803 0.018683 0.0187342 0.0186542 0.0187594 0.0186544 0.0186129 0.0186719 0.0186604 0.0186844 0.0187331
6 0.196 0.018853 0.000129282 0.0188536 0.0189105 0.0188251 0.0189287 0.0188237 0.0187816 0.0188445 0.018828 0.0188552 0.0188992
6 0.197 0.0190234 0.000131215 0.0190242 0.0190867 0.018996 0.019098 0.0189931 0.0189504 0.0190171 0.0189955 0.019026 0.0190654
6 0.198 0.0191939 0.000133571 0.0191949 0.0192629 0.0191669 0.0192673 0.0191625 0.0191191 0.0191897 0.0191631 0.0191968 0.0192316
6 0.199 0.0193643 0.000136316 0.0193654 0.0194389 0.0193378 0.0194366 0.0193318 0.0192879 0.0193623 0.0193307 0.0193676 0.0193979
6 0.2 0.0195347 0.000139413 0.019536 0.0196149 0.0195087 0.0196059 0.0195012 0.0194566 0.0195349 0.0194982 0.0195383 0.0195642
6 0.201 0.0197051 0.000142828 0.0197066 0.0197908 0.0196796 0.0197752 0.0196705 0.0196253 0.0197075 0.0196658 0.019709 0.0197305
6 0.202 0.0198754 0.000146522 0.0198771 0.0199665 0.0198504 0.0199445 0.0198398 0.019794 0.01988 0.0198333 0.0198797 0.0198968
6 0.203 0.0200457 0.00015046 0.0200475 0.0201422 0.0200212 0.0201137 0.0200091 0.0199626 0.0200525 0.0200008 0.0200504 0.0200631
6 0.204 0.020216 0.000154609 0.0202179 0.0203177 0.020192 0.0202829 0.0201784 0.0201312 0.0202249 0.0201683 0.0202209 0.0202294
6 0.205 0.0203862 0.000158937 0.0203882 0.0204931 0.0203626 0.020452 0.0203476 0.0202998 0.0203973 0.0203357 0.0203915 0.0203958
6 0.206 0.0205563 0.000163412 0.0205585 0.0206683 0.0205333 0.0206211 0.0205167 0.0204682 0.0205695 0.0205031 0.0205619 0.0205621
6 0.207 0.0207264 0.000168008 0.0207286 0.0208433 0.0207038 0.0207902 0.0206858 0.0206366 0.0207417 0.0206704 0.0207323 0.0207284
6 0.208 0.0208964 0.000172697 0.0208987 0.0210181 0.0208743 0.0209592 0.0208548 0.0208049 0.0209138 0.0208377 0.0209026 0.0208948
6 0.209 0.0210663 0.000177457 0.0210687 0.0211928 0.0210446 0.0211281 0.0210237 0.0209732 0.0210857 0.0210049 0.0210728 0.0210611
6 0.21 0.0212361 0.000182264 0.0212386 0.0213673 0.0212149 0.0212969 0.0211926 0.0211413 0.0212576 0.021172 0.0212428 0.0212273
6 0.211 0.0214058 0.000187098 0.0214083 0.0215415 0.0213851 0.0214657 0.0213613 0.0213094 0.0214293 0.0213391 0.0214128 0.0213936
6 0.212 0.0215753 0.00019194 0.021578 0.0217155 0.0215551 0.0216343 0.02153 0.0214773 0.0216009 0.021506 0.0215827 0.0215598
6 0.213 0.0217448 0.000196773 0.0217475 0.0218893 0.021725 0.0218029 0.0216985 0.0216451 0.0217723 0.0216729 0.0217524 0.021726
6 0.214 0.0219141 0.000201581 0.0219168 0.0220628 0.0218948 0.0219713 0.0218669 0.0218128 0.0219435 0.0218397 0.021922 0.0218921
6 0.215 0.0220832 0.000206349 0.0220861 0.022236 0.0220644 0.0221396 0.0220352 0.0219804 0.0221146 0.0220064 0.0220915 0.0220582
6 0.216 0.0222522 0.000211062 0.0222551 0.022409 0.0222339 0.0223078 0.0222034 0.0221479 0.0222855 0.0221729 0.0222608 0.0222243
6 0.217 0.0224211 0.000215709 0.022424 0.0225817 0.0224032 0.0224759 0.0223714 0.0223151 0.0224562 0.0223394 0.0224299 0.0223903
6 0.218 0.0225898 0.000220277 0.0225928 0.0227541 0.0225723 0.0226439 0.0225393 0.0224823 0.0226267 0.0225057 0.0225989 0.0225562
6 0.219 0.0227583 0.000224754 0.0227613 0.0229261 0.0227413 0.0228117 0.022707 0.0226493 0.022797 0.0226719 0.0227677 0.022722
6 0.22 0.0229266 0.000229131 0.0229297 0.0230979 0.02291 0.0229793 0.0228745 0.0228161 0.0229671 0.022838 0.0229364 0.0228878
6 0.221 0.0230948 0.000233397 0.0230979 0.0232693 0.0230786 0.0231468 0.0230418 0.0229827 0.0231369 0.0230039 0.0231048 0.0230536
6 0.222 0.0232627 0.000237543 0.0232658 0.0234404 0.0232469 0.0233141 0.023209 0.0231492 0.0233065 0.0231697 0.0232731 0.0232192
6 0.223 0.0234304 0.00024156 0.0234336 0.0236111 0.0234151 0.0234813 0.023376 0.0233155 0.0234758 0.0233353 0.0234411 0.0233847
6 0.224 0.0235979 0.00024544 0.0236011 0.0237814 0.023583 0.0236483 0.0235428 0.0234816 0.0236449 0.0235007 0.0236089 0.0235502
6 0.225 0.0237652 0.000249174 0.0237685 0.0239514 0.0237506 0.0238151 0.0237094 0.0236474 0.0238137 0.023666 0.0237765 0.0237156
6 0.226 0.0239323 0.000252756 0.0239355 0.0241209 0.0239181 0.0239817 0.0238757 0.0238131 0.0239822 0.0238311 0.0239439 0.0238808
6 0.227 0.0240991 0.000256179 0.0241024 0.0242901 0.0240852 0.0241481 0.0240419 0.0239786 0.0241504 0.0239961 0.024111 0.024046
6 0.228 0.0242656 0.000259434 0.0242689 0.0244589 0.0242522 0.0243143 0.0242078 0.0241438 0.0243183 0.0241608 0.0242779 0.0242111
6 0.229 0.0244319 0.000262517 0.0244353 0.0246272 0.0244188 0.0244803 0.0243735 0.0243088 0.0244858 0.0243254 0.0244446 0.024376
6 0.23 0.0245979 0.00026542 0.0246013 0.024795 0.0245852 0.024646 0.0245389 0.0244735 0.0246531 0.0244897 0.0246109 0.0245408
6 0.231 0.0247637 0.000268139 0.0247671 0.0249625 0.0247513 0.0248115 0.0247041 0.0246381 0.02482 0.0246539 0.0247771 0.0247055
6 0.232 0.0249291 0.000270674 0.0249326 0.0251294 0.0249171 0.0249768 0.024869 0.0248023 0.0249866 0.0248179 0.0249429 0.0248701
6 0.233 0.0250944 0.000273027 0.0250978 0.025296 0.0250826 0.0251419 0.0250337 0.0249664 0.0251529 0.0249816 0.0251085 0.0250345
6 0.234 0.0252593 0.0002752 0.0252628 0.0254621 0.0252478 0.0253068 0.0251981 0.0251301 0.0253188 0.0251452 0.0252738 0.0251989
6 0.235 0.025424 0.000277194 0.0254275 0.0256278 0.0254128 0.0254714 0.0253623 0.0252937 0.0254844 0.0253085 0.0254389 0.0253631
6 0.236 0.0255884 0.000279012 0.0255919 0.025793 0.0255775 0.0256359 0.0255262 0.025457 0.0256497 0.0254717 0.0256037 0.0255272
6 0.237 0.0257526 0.000280657 0.0257561 0.0259579 0.025742 0.0258001 0.0256899 0.0256201 0.0258147 0.0256347 0.0257683 0.0256912
6 0.238 0.0259165 0.000282132 0.0259201 0.0261223 0.0259061 0.0259641 0.0258534 0.025783 0.0259794 0.0257974 0.0259326 0.025855
6 0.239 0.0260801 0.000283439 0.0260838 0.0262863 0.0260701 0.0261279 0.0260167 0.0259457 0.0261438 0.0259601 0.0260967 0.0260188
6 0.24 0.0262436 0.000284582 0.0262472 0.0264499 0.0262337 0.0262915 0.0261797 0.0261081 0.0263079 0.0261225 0.0262605 0.0261824
6 0.241 0.0264067 0.000285565 0.0264104 0.0266132 0.0263972 0.026455 0.0263425 0.0262703 0.0264717 0.0262847 0.0264241 0.026346
6 0.242 0.0265697 0.00028639 0.0265734 0.026776 0.0265603 0.0266182 0.0265051 0.0264323 0.0266352 0.0264468 0.0265875 0.0265094
6 0.243 0.0267324 0.000287061 0.0267362 0.0269385 0.0267233 0.0267812 0.0266675 0.0265941 0.0267984 0.0266087 0.0267507 0.0266728
6 0.244 0.0268949 0.000287582 0.0268987 0.0271006 0.026886 0.026944 0.0268297 0.0267557 0.0269614 0.0267704 0.0269136 0.026836
6 0.245 0.0270572 0.000287958 0.027061 0.0272623 0.0270484 0.0271067 0.0269916 0.0269171 0.027124 0.026932 0.0270763 0.0269991
6 0.246 0.0272192 0.000288192 0.0272231 0.0274237 0.0272107 0.0272692 0.0271534 0.0270783 0.0272864 0.0270934 0.0272389 0.0271621
6 0.247 0.027381 0.000288289 0.0273849 0.0275847 0.0273727 0.0274315 0.0273149 0.0272393 0.0274486 0.0272546 0.0274011 0.0273251
6 0.248 0.0275426 0.000288253 0.0275465 0.0277454 0.0275345 0.0275936 0.0274763 0.0274002 0.0276105 0.0274157 0.0275632 0.0274879
6 0.249 0.027704 0.000288089 0.027708 0.0279057 0.027696 0.0277555 0.0276375 0.0275608 0.0277721 0.0275766 0.0277251 0.0276507
6 0.25 0.0278652 0.000287801 0.0278692 0.0280657 0.0278574 0.0279173 0.0277984 0.0277212 0.0279335 0.0277374 0.0278868 0.0278133
6 0.251 0.0280262 0.000287394 0.0280302 0.0282253 0.0280185 0.0280789 0.0279592 0.0278815 0.0280946 0.027898 0.0280483 0.0279759
6 0.252 0.028187 0.000286873 0.028191 0.0283846 0.0281795 0.0282403 0.0281198 0.0280416 0.0282555 0.0280585 0.0282095 0.0281383
6 0.253 0.0283476 0.000286243 0.0283517 0.0285436 0.0283402 0.0284016 0.0282803 0.0282015 0.0284161 0.0282188 0.0283706 0.0283007
6 0.254 0.028508 0.00028551 0.0285121 0.0287023 0.0285007 0.0285627 0.0284405 0.0283612 0.0285765 0.028379 0.0285316 0.028463
6 0.255 0.0286682 0.000284679 0.0286723 0.0288607 0.0286611 0.0287237 0.0286006 0.0285208 0.0287367 0.028539 0.0286923 0.0286252
6 0.256 0.0288282 0.000283755 0.0288324 0.0290188 0.0288212 0.0288845 0.0287605 0.0286802 0.0288966 0.0286989 0.0288528 0.0287873
6 0.257 0.0289881 0.000282744 0.0289923 0.0291766 0.0289812 0.0290452 0.0289203 0.0288395 0.0290564 0.0288587 0.0290132 0.0289494
6 0.258 0.0291478 0.000281653 0.029152 0.0293341 0.0291409 0.0292057 0.0290798 0.0289986 0.0292159 0.0290184 0.0291734 0.0291114
6 0.259 0.0293073 0.000280486 0.0293115 0.0294913 0.0293005 0.029366 0.0292392 0.0291575 0.0293752 0.0291779 0.0293334 0.0292732
6 0.26 0.0294666 0.00027925 0.0294709 0.0296482 0.0294599 0.0295263 0.0293985 0.0293163 0.0295343 0.0293373 0.0294933 0.0294351
6 0.261 0.0296257 0.000277952 0.0296301 0.0298049 0.0296192 0.0296864 0.0295576 0.0294749 0.0296932 0.0294965 0.029653 0.0295968
6 0.262 0.0297847 0.000276598 0.0297891 0.0299613 0.0297783 0.0298463 0.0297166 0.0296334 0.0298519 0.0296557 0.0298125 0.0297585
6 0.263 0.0299436 0.000275194 0.029948 0.0301174 0.0299372 0.0300062 0.0298754 0.0297918 0.0300104 0.0298147 0.0299719 0.02992
6 0.264 0.0301023 0.000273747 0.0301067 0.0302733 0.0300959 0.0301659 0.0300341 0.02995 0.0301687 0.0299736 0.0301312 0.0300816
6 0.265 0.0302608 0.000272264 0.0302653 0.0304289 0.0302545 0.0303254 0.0301926 0.030108 0.0303269 0.0301324 0.0302903 0.030243
6 0.266 0.0304192 0.000270753 0.0304237 0.0305843 0.030413 0.0304849 0.030351 0.030266 0.0304848 0.0302911 0.0304492 0.0304044
6 0.267 0.0305774 0.00026922 0.030582 0.0307395 0.0305713 0.0306442 0.0305093 0.0304238 0.0306426 0.0304496 0.030608 0.0305657
6 0.268 0.0307355 0.000267673 0.0307401 0.0308944 0.0307294 0.0308034 0.0306674 0.0305815 0.0308002 0.0306081 0.0307667 0.030727
6 0.269 0.0308935 0.000266119 0.0308981 0.0310491 0.0308874 0.0309625 0.0308254 0.0307391 0.0309576 0.0307665 0.0309252 0.0308882
6 0.27 0.0310513 0.000264566 0.031056 0.0312036 0.0310453 0.0311215 0.0309833 0.0308965 0.0311149 0.0309248 0.0310837 0.0310494
6 0.271 0.0312091 0.000263022 0.0312137 0.0313579 0.031203 0.0312804 0.0311411 0.0310539 0.031272 0.0310829 0.0312419 0.0312104
6 0.272 0.0313666 0.000261495 0.0313713 0.031512 0.0313606 0.0314392 0.0312987 0.0312111 0.031429 0.031241 0.0314001 0.0313715
6 0.273 0.0315241 0.000259992 0.0315288 0.0316659 0.0315181 0.0315979 0.0314562 0.0313682 0.0315858 0.031399 0.0315581 0.0315324
6 0.274 0.0316814 0.000258521 0.0316862 0.0318196 0.0316755 0.0317565 0.0316137 0.0315252 0.0317425 0.0315569 0.0317161 0.0316934
6 0.275 0.0318387 0.000257092 0.0318435 0.0319731 0.0318327 0.031915 0.031771 0.0316821 0.0318991 0.0317148 0.0318739 0.0318542
6 0.276 0.0319958 0.000255711 0.0320006 0.0321264 0.0319898 0.0320734 0.0319282 0.0318389 0.0320555 0.0318725 0.0320316 0.032015
6 0.277 0.0321528 0.000254387 0.0321577 0.0322795 0.0321468 0.0322317 0.0320854 0.0319956 0.0322117 0.0320302 0.0321892 0.0321758
6 0.278 0.0323097 0.000253128 0.0323146 0.0324325 0.0323037 0.0323899 0.0322424 0.0321523 0.0323679 0.0321877 0.0323467 0.0323365
6 0.279 0.0324665 0.000251942 0.0324714 0.0325853 0.0324605 0.0325481 0.0323993 0.0323088 0.0325239 0.0323453 0.0325041 0.0324972
6 0.28 0.0326232 0.000250837 0.0326282 0.032738 0.0326172 0.0327062 0.0325562 0.0324652 0.0326798 0.0325027 0.0326614 0.0326579
6 0.281 0.0327798 0.000249822 0.0327848 0.0328905 0.0327738 0.0328641 0.0327129 0.0326216 0.0328356 0.0326601 0.0328187 0.0328184
6 0.282 0.0329363 0.000248903 0.0329414 0.0330428 0.0329303 0.0330221 0.0328696 0.0327779 0.0329913 0.0328174 0.0329758 0.032979
6 0.283 0.0330928 0.000248088 0.0330979 0.033195 0.0330868 0.0331799 0.0330262 0.0329341 0.0331469 0.0329746 0.0331329 0.0331395
6 0.284 0.0332491 0.000247384 0.0332543 0.0333471 0.0332431 0.0333377 0.0331828 0.0330902 0.0333024 0.0331318 0.0332899 0.0333
6 0.285 0.0334054 0.000246799 0.0334106 0.0334991 0.0333993 0.0334954 0.0333392 0.0332463 0.0334578 0.0332889 0.0334468 0.0334604
6 0.286 0.0335616 0.000246338 0.0335669 0.0336509 0.0335555 0.0336531 0.0334956 0.0334023 0.0336131 0.033446 0.0336036 0.0336209
6 0.287 0.0337178 0.000246009 0.033723 0.0338027 0.0337116 0.0338107 0.0336519 0.0335582 0.0337683 0.033603 0.0337603 0.0337812
6 0.288 0.0338738 0.000245816 0.0338791 0.0339543 0.0338677 0.0339682 0.0338082 0.0337141 0.0339234 0.03376 0.033917 0.0339416
6 0.289 0.0340299 0.000245766 0.0340352 0.0341058 0.0340237 0.0341257 0.0339644 0.0338699 0.0340785 0.0339169 0.0340737 0.0341019
6 0.29 0.0341858 0.000245862 0.0341912 0.0342572 0.0341796 0.0342831 0.0341206 0.0340257 0.0342335 0.0340738 0.0342303 0.0342622
6 0.291 0.0343417 0.000246109 0.0343471 0.0344085 0.0343354 0.0344405 0.0342767 0.0341814 0.0343884 0.0342306 0.0343868 0.0344225
6 0.292 0.0344976 0.000246511 0.034503 0.0345598 0.0344912 0.0345979 0.0344327 0.0343371 0.0345432 0.0343874 0.0345433 0.0345827
6 0.293 0.0346534 0.000247071 0.0346588 0.0347109 0.034647 0.0347552 0.0345887 0.0344927 0.034698 0.0345442 0.0346997 0.034743
6 0.294 0.0348091 0.000247791 0.0348146 0.034862 0.0348027 0.0349125 0.0347447 0.0346483 0.0348528 0.0347009 0.0348561 0.0349032
6 0.295 0.0349648 0.000248673 0.0349704 0.0350131 0.0349584 0.0350697 0.0349006 0.0348039 0.0350075 0.0348576 0.0350124 0.0350634
6 0.296 0.0351205 0.000249717 0.0351261 0.035164 0.035114 0.035227 0.0350565 0.0349594 0.0351621 0.0350143 0.0351687 0.0352235
6 0.297 0.0352761 0.000250926 0.0352818 0.0353149 0.0352696 0.0353841 0.0352124 0.0351149 0.0353167 0.0351709 0.035325 0.0353837
6 0.298 0.0354317 0.000252297 0.0354374 0.0354658 0.0354251 0.0355413 0.0353683 0.0352704 0.0354713 0.0353275 0.0354813 0.0355438
6 0.299 0.0355873 0.000253831 0.035593 0.0356166 0.0355807 0.0356985 0.0355241 0.0354258 0.0356259 0.0354841 0.0356375 0.035704
6 0.3 0.0357429 0.000255526 0.0357486 0.0357674 0.0357362 0.0358556 0.0356799 0.0355813 0.0357804 0.0356407 0.0357937 0.0358641
6 0.301 0.0358984 0.00025738 0.0359042 0.0359182 0.0358917 0.0360127 0.0358357 0.0357367 0.0359349 0.0357973 0.0359499 0.0360242
6 0.302 0.036054 0.00025939 0.0360598 0.0360689 0.0360471 0.0361698 0.0359914 0.0358921 0.0360893 0.0359539 0.0361061 0.0361843
6 0.303 0.0362095 0.000261554 0.0362153 0.0362196 0.0362026 0.0363269 0.0361472 0.0360475 0.0362438 0.0361104 0.0362622 0.0363444
6 0.304 0.036365 0.000263868 0.0363709 0.0363703 0.0363581 0.0364839 0.0363029 0.0362028 0.0363983 0.036267 0.0364184 0.0365045


8 0.069 4.26124e-05 0.000300367 -0.000116775 -7.51192e-05 0.00014764 0.000114847 1.77298e-05 -4.35047e-06 0.000219057 1.85312e-05 4.4927e-06 -6.43664e-05
8 0.07 5.25464e-05 0.000294738 -0.000103269 -6.4913e-05 0.000155203 0.000124739 2.78058e-05 5.60557e-06 0.000225571 2.79482e-05 1.49135e-05 -5.01559e-05
8 0.071 6.25623e-05 0.000289152 -8.96822e-05 -5.4624e-05 0.000162849 0.000134714 3.7963e-05 1.56435e-05 0.000232168 3.74471e-05 2.54164e-05 -3.58653e-05
8 0.072 7.27422e-05 0.000283613 -7.5934e-05 -4.41697e-05 0.000170661 0.000144853 4.82826e-05 2.58453e-05 0.000238932 4.71097e-05 3.60834e-05 -2.14147e-05
8 0.073 8.3168e-05 0.000278127 -6.19436e-05 -3.34672e-05 0.000178722 0.000155239 5.88459e-05 3.62929e-05 0.000245947 5.70177e-05 4.69966e-05 -6.72407e-06
8 0.074 9.39217e-05 0.000272698 -4.76306e-05 -2.2434e-05 0.000187115 0.000165954 6.97341e-05 4.70681e-05 0.000253295 6.72529e-05 5.8238e-05 8.28671e-06
8 0.075 0.000105085 0.00026733 -3.29141e-05 -1.09872e-05 0.000195923 0.00017708 8.10284e-05 5.82529e-05 0.000261061 7.78973e-05 6.98897e-05 2.36976e-05
8 0.076 0.000116741 0.000262029 -1.77134e-05 9.55855e-07 0.000205229 0.000188701 9.28099e-05 6.99293e-05 0.000269327 8.90326e-05 8.20338e-05 3.95887e-05
8 0.077 0.00012897 0.000256798 -1.94797e-06 1.34778e-05 0.000215116 0.000200897 0.00010516 8.2179e-05 0.000278178 0.000100741 9.47524e-05 5.60399e-05
8 0.078 0.000141855 0.000251644 1.4463e-05 2.66614e-05 0.000225666 0.000213752 0.00011816 9.50842e-05 0.000287696 0.000113103 0.000108127 7.31314e-05
8 0.079 0.000155477 0.000246571 3.16001e-05 4.05893e-05 0.000236963 0.000227348 0.000131891 0.000108727 0.000297965 0.000126202 0.000122241 9.09431e-05
8 0.08 0.00016992 0.000241585 4.95441e-05 5.53443e-05 0.00024909 0.000241766 0.000146434 0.000123188 0.000309069 0.000140119 0.000137175 0.000109555
8 0.081 0.000185264 0.000236689 6.83756e-05 7.1009e-05 0.00026213 0.00025709 0.00016187 0.000138551 0.000321091 0.000154936 0.000153012 0.000129047
8 0.082 0.000201591 0.00023189 8.81754e-05 8.76661e-05 0.000276166 0.000273401 0.000178282 0.000154897 0.000334115 0.000170735 0.000169834 0.0001495
8 0.083 0.000218985 0.000227193 0.000109024 0.000105398 0.00029128 0.000290783 0.000195749 0.000172307 0.000348223 0.000187598 0.000187722 0.000170993
8 0.084 0.000237526 0.000222602 0.000131002 0.000124289 0.000307556 0.000309316 0.000214353 0.000190865 0.0003635 0.000205606 0.00020676 0.000193606
8 0.085 0.000257296 0.000218123 0.000154191 0.000144419 0.000325077 0.000329084 0.000234175 0.000210651 0.000380029 0.000224841 0.000227028 0.00021742
8 0.086 0.000278378 0.000213761 0.000178671 0.000165873 0.000343926 0.000350168 0.000255297 0.000231748 0.000397893 0.000245386 0.000248609 0.000242514
8 0.087 0.000300854 0.000209522 0.000204522 0.000188733 0.000364185 0.000372652 0.000277799 0.000254238 0.000417176 0.000267321 0.000271585 0.000268968
8 0.088 0.000324804 0.000205409 0.000231826 0.000213082 0.000385938 0.000396617 0.000301764 0.000278203 0.000437962 0.000290729 0.000296039 0.000296863
8 0.089 0.000350313 0.000201429 0.000260662 0.000239002 0.000409268 0.000422146 0.000327272 0.000303723 0.000460332 0.000315692 0.000322051 0.000326278
8 0.09 0.000377461 0.000197585 0.000291113 0.000266576 0.000434257 0.00044932 0.000354404 0.000330882 0.000484373 0.000342291 0.000349705 0.000357294
8 0.091 0.00040633 0.000193883 0.000323258 0.000295887 0.000460988 0.000478223 0.000383242 0.000359762 0.000510165 0.000370608 0.000379082 0.000389991
8 0.092 0.000437002 0.000190326 0.000357178 0.000327017 0.000489546 0.000508937 0.000413866 0.000390444 0.000537794 0.000400726 0.000410265 0.000424448
8 0.093 0.00046956 0.000186919 0.000392954 0.00036005 0.000520012 0.000541543 0.000446359 0.000423009 0.000567343 0.000432725 0.000443335 0.000460746
8 0.094 0.000504085 0.000183665 0.000430666 0.000395068 0.000552469 0.000576124 0.000480801 0.000457541 0.000598894 0.000466687 0.000478374 0.000498964
8 0.095 0.00054066 0.000180568 0.000470395 0.000432153 0.000587001 0.000612763 0.000517273 0.000494121 0.000632532 0.000502696 0.000515465 0.000539183
8 0.096 0.000579365 0.000177631 0.000512223 0.000471388 0.000623691 0.000651542 0.000555858 0.000532831 0.00066834 0.000540831 0.00055469 0.000581482
8 0.097 0.000620284 0.000174855 0.000556229 0.000512857 0.000662621 0.000692542 0.000596635 0.000573753 0.000706401 0.000581176 0.00059613 0.000625943
8 0.098 0.000663498 0.000172244 0.000602494 0.000556641 0.000703874 0.000735847 0.000639686 0.000616968 0.000746799 0.000623811 0.000639868 0.000672644
8 0.099 0.000709089 0.000169798 0.000651099 0.000602823 0.000747534 0.000781539 0.000685093 0.000662559 0.000789618 0.00066882 0.000685986 0.000721665
8 0.1 0.000757139 0.000167519 0.000702124 0.000651487 0.000793683 0.000829699 0.000732936 0.000710608 0.00083494 0.000716283 0.000734566 0.000773088
8 0.101 0.000807731 0.000165405 0.000755651 0.000702715 0.000842405 0.000880411 0.000783297 0.000761196 0.000882849 0.000766282 0.000785689 0.000826991
8 0.102 0.000860945 0.000163457 0.00081176 0.000756589 0.000893782 0.000933756 0.000836257 0.000814406 0.000933429 0.000818899 0.000839439 0.000883455
8 0.103 0.000916865 0.000161673 0.000870532 0.000813192 0.000947898 0.000989817 0.000891897 0.000870319 0.000986764 0.000874217 0.000895896 0.00094256
8 0.104 0.000975571 0.000160052 0.000932047 0.000872607 0.00100483 0.00104868 0.000950299 0.000929017 0.00104294 0.000932316 0.000955144 0.00100439
8 0.105 0.00103715 0.000158589 0.000996386 0.000934917 0.00106468 0.00111042 0.00101154 0.000990582 0.00110203 0.000993279 0.00101726 0.00106901
8 0.106 0.00110167 0.000157283 0.00106363 0.0010002 0.0011275 0.00117512 0.00107571 0.0010551 0.00116413 0.00105719 0.00108234 0.00113652
8 0.107 0.00116923 0.000156129 0.00113386 0.00106855 0.0011934 0.00124287 0.00114289 0.00112264 0.00122931 0.00112412 0.00115045 0.00120699
8 0.108 0.00123991 0.000155122 0.00120715 0.00114004 0.00126246 0.00131374 0.00121315 0.0011933 0.00129767 0.00119417 0.00122168 0.0012805
8 0.109 0.00131378 0.000154257 0.0012836 0.00121476 0.00133474 0.00138782 0.00128657 0.00126715 0.00136928 0.0012674 0.00129611 0.00135713
8 0.11 0.00139093 0.000153527 0.00136327 0.00129278 0.00141035 0.0014652 0.00136325 0.00134428 0.00144423 0.00134391 0.00137382 0.00143696
8 0.111 0.00147142 0.000152926 0.00144622 0.00137418 0.00148934 0.00154593 0.00144324 0.00142475 0.00152258 0.00142376 0.00145487 0.00152005
8 0.112 0.00155523 0.000152449 0.00153245 0.00145892 0.00157169 0.00163 0.00152651 0.00150854 0.00160432 0.00150692 0.00153926 0.00160639
8 0.113 0.00164233 0.000152087 0.00162191 0.00154698 0.00165737 0.00171736 0.00161305 0.00159561 0.00168939 0.00159335 0.00162693 0.00169593
8 0.114 0.00173267 0.000151834 0.00171457 0.00163831 0.00174633 0.00180798 0.0017028 0.00168592 0.00177777 0.00168303 0.00171784 0.00178864
8 0.115 0.00182621 0.000151683 0.00181038 0.00173288 0.00183854 0.00190181 0.00179572 0.00177944 0.00186942 0.00177591 0.00181197 0.00188448
8 0.116 0.00192293 0.000151629 0.0019093 0.00183064 0.00193396 0.00199883 0.00189179 0.00187612 0.00196429 0.00187194 0.00190927 0.00198342
8 0.117 0.00202278 0.000151664 0.00201131 0.00193155 0.00203254 0.00209899 0.00199096 0.00197593 0.00206235 0.00197111 0.0020097 0.00208541
8 0.118 0.00212571 0.000151783 0.00211636 0.00203559 0.00213425 0.00220225 0.00209319 0.00207882 0.00216356 0.00207336 0.00211322 0.00219041
8 0.119 0.0022317 0.000151979 0.00222442 0.0021427 0.00223905 0.00230858 0.00219845 0.00218477 0.00226787 0.00217865 0.0022198 0.0022984
8 0.12 0.0023407 0.000152247 0.00233544 0.00225285 0.0023469 0.00241793 0.0023067 0.00229372 0.00237526 0.00228696 0.00232939 0.00240932
8 0.121 0.00245267 0.000152581 0.00244939 0.00236599 0.00245777 0.00253026 0.0024179 0.00240565 0.00248567 0.00239823 0.00244197 0.00252316
8 0.122 0.00256759 0.000152976 0.00256623 0.0024821 0.0025716 0.00264554 0.00253201 0.00252051 0.00259907 0.00251243 0.00255748 0.00263985
8 0.123 0.0026854 0.000153428 0.00268592 0.00260113 0.00268837 0.00276373 0.002649 0.00263826 0.00271543 0.00262953 0.00267589 0.00275938
8 0.124 0.00280607 0.00015393 0.00280843 0.00272304 0.00280804 0.00288479 0.00276882 0.00275887 0.00283469 0.00274949 0.00279716 0.0028817
8 0.125 0.00292955 0.000154479 0.00293371 0.00284779 0.00293056 0.00300867 0.00289144 0.00288229 0.00295683 0.00287226 0.00292125 0.00300677
8 0.126 0.00305583 0.000155071 0.00306173 0.00297535 0.0030559 0.00313535 0.00301682 0.00300849 0.00308181 0.0029978 0.00304813 0.00313456
8 0.127 0.00318484 0.000155702 0.00319245 0.00310566 0.00318401 0.00326478 0.00314493 0.00313743 0.00320957 0.00312609 0.00317775 0.00326503
8 0.128 0.00331656 0.000156368 0.00332583 0.00323871 0.00331486 0.00339693 0.00327572 0.00326907 0.00334009 0.00325708 0.00331008 0.00339813
8 0.129 0.00345094 0.000157065 0.00346184 0.00337444 0.00344841 0.00353175 0.00340915 0.00340337 0.00347333 0.00339073 0.00344508 0.00353384
8 0.13 0.00358796 0.000157791 0.00360043 0.00351281 0.00358462 0.0036692 0.0035452 0.0035403 0.00360925 0.003527 0.00358271 0.00367212
8 0.131 0.00372756 0.000158543 0.00374157 0.00365379 0.00372346 0.00380925 0.00368381 0.00367981 0.0037478 0.00366586 0.00372292 0.00381292
8 0.132 0.00386971 0.000159318 0.00388522 0.00379734 0.00386487 0.00395186 0.00382496 0.00382186 0.00388895 0.00380727 0.00386569 0.00395621
8 0.133 0.00401438 0.000160113 0.00403134 0.00394342 0.00400883 0.00409699 0.00396861 0.00396642 0.00403266 0.00395118 0.00401097 0.00410196
8 0.134 0.00416151 0.000160927 0.0041799 0.00409199 0.00415529 0.0042446 0.00411471 0.00411345 0.00417889 0.00409757 0.00415872 0.00425012
8 0.135 0.00431108 0.000161757 0.00433085 0.00424301 0.00430422 0.00439465 0.00426323 0.00426291 0.0043276 0.00424638 0.00430891 0.00440066
8 0.136 0.00446305 0.000162602 0.00448416 0.00439644 0.00445557 0.0045471 0.00441413 0.00441476 0.00447875 0.00439759 0.0044615 0.00455353
8 0.137 0.00461738 0.000163459 0.00463979 0.00455224 0.00460931 0.00470192 0.00456737 0.00456896 0.00463231 0.00455116 0.00461644 0.00470871
8 0.138 0.00477402 0.000164328 0.0047977 0.00471038 0.0047654 0.00485906 0.00472292 0.00472547 0.00478822 0.00470704 0.00477371 0.00486615
8 0.139 0.00493294 0.000165207 0.00495786 0.0048708 0.0049238 0.00501849 0.00488073 0.00488426 0.00494646 0.0048652 0.00493325 0.00502582
8 0.14 0.00509411 0.000166095 0.00512022 0.00503349 0.00508446 0.00518016 0.00504078 0.00504528 0.00510699 0.00502559 0.00509503 0.00518767
8 0.141 0.00525748 0.000166991 0.00528475 0.00519838 0.00524736 0.00534404 0.00520301 0.0052085 0.00526976 0.00518819 0.00525902 0.00535168
8 0.142 0.00542301 0.000167893 0.00545142 0.00536546 0.00541245 0.0055101 0.0053674 0.00537387 0.00543473 0.00535296 0.00542517 0.0055178
8 0.143 0.00559067 0.000168802 0.00562017 0.00553467 0.00557969 0.00567828 0.00553391 0.00554137 0.00560188 0.00551984 0.00559345 0.00568599
8 0.144 0.00576042 0.000169717 0.00579098 0.00570598 0.00574904 0.00584855 0.00570249 0.00571095 0.00577115 0.00568881 0.00576382 0.00585623
8 0.145 0.00593221 0.000170636 0.0059638 0.00587934 0.00592047 0.00602088 0.00587311 0.00588256 0.00594251 0.00585983 0.00593623 0.00602846
8 0.146 0.00610602 0.00017156 0.0061386 0.00605473 0.00609394 0.00619522 0.00604574 0.00605619 0.00611592 0.00603286 0.00611065 0.00620265
8 0.147 0.00628179 0.000172488 0.00631534 0.00623209 0.0062694 0.00637153 0.00622032 0.00623177 0.00629134 0.00620785 0.00628704 0.00637877
8 0.148 0.0064595 0.00017342 0.00649398 0.0064114 0.00644681 0.00654978 0.00639684 0.00640928 0.00646873 0.00638478 0.00646537 0.00655678
8 0.149 0.0066391 0.000174355 0.00667449 0.00659261 0.00662615 0.00672993 0.00657524 0.00658868 0.00664805 0.00656361 0.00664558 0.00673664
8 0.15 0.00682056 0.000175294 0.00685682 0.00677568 0.00680736 0.00691194 0.00675548 0.00676993 0.00682926 0.00674428 0.00682766 0.00691831
8 0.151 0.00700384 0.000176236 0.00704094 0.00696058 0.00699042 0.00709576 0.00693755 0.00695298 0.00701233 0.00692678 0.00701154 0.00710175
8 0.152 0.00718889 0.000177181 0.00722682 0.00714725 0.00717528 0.00728137 0.00712138 0.00713781 0.00719721 0.00711105 0.00719721 0.00728693
8 0.153 0.00737569 0.000178129 0.0074144 0.00733568 0.00736189 0.00746872 0.00730695 0.00732437 0.00738386 0.00729706 0.00738461 0.00747381
8 0.154 0.00756418 0.000179081 0.00760366 0.00752581 0.00755024 0.00765777 0.00749422 0.00751262 0.00757225 0.00748477 0.00757372 0.00766234
8 0.155 0.00775434 0.000180036 0.00779455 0.0077176 0.00774026 0.00784848 0.00768315 0.00770253 0.00776234 0.00767414 0.00776448 0.00785251
8 0.156 0.00794612 0.000180994 0.00798704 0.00791103 0.00793193 0.00804082 0.0078737 0.00789405 0.00795408 0.00786514 0.00795687 0.00804425
8 0.157 0.00813949 0.000181956 0.00818109 0.00810604 0.00812521 0.00823475 0.00806583 0.00808715 0.00814745 0.00805773 0.00815083 0.00823755
8 0.158 0.00833441 0.000182921 0.00837666 0.0083026 0.00832005 0.00843022 0.00825951 0.00828178 0.00834239 0.00825186 0.00834635 0.00843236
8 0.159 0.00853083 0.00018389 0.00857372 0.00850067 0.00851642 0.00862721 0.0084547 0.00847792 0.00853887 0.0084475 0.00854337 0.00862864
8 0.16 0.00872872 0.000184862 0.00877222 0.00870021 0.00871428 0.00882566 0.00865136 0.00867552 0.00873685 0.00864461 0.00874186 0.00882635
8 0.161 0.00892805 0.000185839 0.00897213 0.00890118 0.00891359 0.00902554 0.00884945 0.00887454 0.00893629 0.00884315 0.00894177 0.00902546
8 0.162 0.00912877 0.00018682 0.00917341 0.00910355 0.00911431 0.00922682 0.00904893 0.00907494 0.00913715 0.00904309 0.00914308 0.00922593
8 0.163 0.00933084 0.000187805 0.00937603 0.00930726 0.0093164 0.00942944 0.00924977 0.00927668 0.0093394 0.00924438 0.00934573 0.00942773
8 0.164 0.00953422 0.000188794 0.00957993 0.0095123 0.00951982 0.00963338 0.00945193 0.00947974 0.00954298 0.00944698 0.0095497 0.0096308
8 0.165 0.00973889 0.000189788 0.0097851 0.0097186 0.00972453 0.0098386 0.00965537 0.00968406 0.00974788 0.00965087 0.00975495 0.00983513
8 0.166 0.00994479 0.000190787 0.00999148 0.00992614 0.0099305 0.0100451 0.00986005 0.00988961 0.00995404 0.00985599 0.00996143 0.0100407
8 0.167 0.0101519 0.00019179 0.010199 0.0101349 0.0101377 0.0102527 0.0100659 0.0100963 0.0101614 0.0100623 0.0101691 0.0102474
8 0.168 0.0103601 0.000192798 0.0104077 0.0103448 0.0103461 0.0104615 0.010273 0.0103042 0.01037 0.0102698 0.0103779 0.0104552
8 0.169 0.0105695 0.000193811 0.0106175 0.0105558 0.0105556 0.0106714 0.0104812 0.0105132 0.0105797 0.0104784 0.0105879 0.0106641
8 0.17 0.01078 0.00019483 0.0108284 0.0107679 0.0107661 0.0108825 0.0106904 0.0107233 0.0107905 0.0106881 0.0107989 0.0108741
8 0.171 0.0109915 0.000195853 0.0110403 0.010981 0.0109778 0.0110945 0.0109008 0.0109344 0.0110024 0.0108989 0.011011 0.0110851
8 0.172 0.011204 0.000196881 0.0112532 0.0111951 0.0111905 0.0113076 0.0111121 0.0111465 0.0112153 0.0111106 0.0112241 0.0112971
8 0.173 0.0114175 0.000197914 0.0114671 0.0114102 0.0114041 0.0115216 0.0113244 0.0113596 0.0114293 0.0113233 0.0114381 0.0115101
8 0.174 0.0116319 0.000198953 0.0116818 0.0116263 0.0116187 0.0117365 0.0115377 0.0115736 0.0116441 0.011537 0.0116531 0.0117239
8 0.175 0.0118472 0.000199996 0.0118974 0.0118431 0.0118342 0.0119524 0.0117518 0.0117884 0.0118599 0.0117515 0.0118689 0.0119386
8 0.176 0.0120634 0.000201044 0.0121139 0.0120609 0.0120506 0.012169 0.0119668 0.0120041 0.0120766 0.011967 0.0120856 0.0121542
8 0.177 0.0122804 0.000202097 0.0123312 0.0122794 0.0122678 0.0123865 0.0121827 0.0122206 0.012294 0.0121832 0.0123031 0.0123705
8 0.178 0.0124981 0.000203155 0.0125492 0.0124987 0.0124858 0.0126048 0.0123993 0.0124379 0.0125123 0.0124002 0.0125214 0.0125876
8 0.179 0.0127166 0.000204218 0.012768 0.0127188 0.0127045 0.0128238 0.0126167 0.0126559 0.0127313 0.0126179 0.0127404 0.0128055
8 0.18 0.0129358 0.000205284 0.0129874 0.0129395 0.0129239 0.0130435 0.0128348 0.0128746 0.0129511 0.0128364 0.0129601 0.013024
8 0.181 0.0131556 0.000206355 0.0132075 0.0131609 0.013144 0.0132638 0.0130535 0.0130939 0.0131715 0.0130555 0.0131805 0.0132431
8 0.182 0.0133761 0.000207429 0.0134282 0.0133829 0.0133648 0.0134848 0.0132729 0.0133138 0.0133926 0.0132752 0.0134014 0.0134629
8 0.183 0.0135972 0.000208508 0.0136495 0.0136054 0.0135861 0.0137063 0.0134929 0.0135343 0.0136142 0.0134955 0.013623 0.0136832
8 0.184 0.0138187 0.000209589 0.0138713 0.0138285 0.0138079 0.0139283 0.0137135 0.0137554 0.0138365 0.0137164 0.0138451 0.013904
8 0.185 0.0140408 0.000210673 0.0140936 0.0140521 0.0140303 0.0141509 0.0139345 0.0139769 0.0140592 0.0139377 0.0140677 0.0141254
8 0.186 0.0142634 0.00021176 0.0143163 0.0142761 0.0142532 0.0143739 0.0141561 0.0141989 0.0142824 0.0141596 0.0142907 0.0143472
8 0.187 0.0144864 0.00021285 0.0145395 0.0145005 0.0144765 0.0145974 0.0143781 0.0144213 0.0145061 0.0143818 0.0145142 0.0145694
8 0.188 0.0147098 0.000213941 0.0147631 0.0147253 0.0147002 0.0148212 0.0146005 0.0146441 0.0147302 0.0146045 0.014738 0.014792
8 0.189 0.0149335 0.000215033 0.014987 0.0149505 0.0149242 0.0150454 0.0148233 0.0148672 0.0149546 0.0148275 0.0149622 0.0150149
8 0.19 0.0151575 0.000216127 0.0152112 0.0151759 0.0151486 0.0152698 0.0150464 0.0150906 0.0151793 0.0150509 0.0151867 0.0152382
8 0.191 0.0153818 0.000217221 0.0154357 0.0154016 0.0153732 0.0154946 0.0152698 0.0153142 0.0154044 0.0152745 0.0154115 0.0154617
8 0.192 0.0156064 0.000218314 0.0156604 0.0156275 0.0155981 0.0157195 0.0154935 0.0155381 0.0156296 0.0154983 0.0156365 0.0156854
8 0.193 0.0158311 0.000219408 0.0158853 0.0158536 0.0158231 0.0159447 0.0157173 0.0157622 0.0158551 0.0157224 0.0158617 0.0159094
8 0.194 0.016056 0.0002205 0.0161103 0.0160798 0.0160484 0.01617 0.0159414 0.0159864 0.0160808 0.0159466 0.016087 0.0161335
8 0.195 0.0162811 0.000221591 0.0163355 0.0163061 0.0162737 0.0163954 0.0161656 0.0162107 0.0163066 0.016171 0.0163125 0.0163577
8 0.196 0.0165062 0.000222679 0.0165607 0.0165325 0.0164992 0.0166208 0.0163899 0.0164351 0.0165324 0.0163954 0.016538 0.016582
8 0.197 0.0167313 0.000223764 0.016786 0.0167589 0.0167247 0.0168463 0.0166142 0.0166596 0.0167583 0.0166199 0.0167635 0.0168063
8 0.198 0.0169565 0.000224847 0.0170113 0.0169853 0.0169501 0.0170718 0.0168386 0.016884 0.0169843 0.0168444 0.0169891 0.0170306
8 0.199 0.0171816 0.000225925 0.0172366 0.0172116 0.0171756 0.0172973 0.017063 0.0171083 0.0172102 0.0170688 0.0172146 0.0172549
8 0.2 0.0174066 0.000226998 0.0174617 0.0174379 0.017401 0.0175226 0.0172873 0.0173326 0.017436 0.0172932 0.01744 0.0174791
8 0.201 0.0176315 0.000228066 0.0176868 0.017664 0.0176263 0.0177479 0.0175116 0.0175567 0.0176617 0.0175175 0.0176653 0.0177032
8 0.202 0.0178563 0.000229128 0.0179117 0.0178899 0.0178514 0.017973 0.0177357 0.0177807 0.0178873 0.0177416 0.0178905 0.0179272
8 0.203 0.0180809 0.000230184 0.0181364 0.0181156 0.0180763 0.0181978 0.0179597 0.0180045 0.0181127 0.0179656 0.0181154 0.018151
8 0.204 0.0183052 0.000231232 0.0183609 0.018341 0.018301 0.0184225 0.0181834 0.018228 0.0183379 0.0181893 0.0183402 0.0183745
8 0.205 0.0185293 0.000232272 0.0185852 0.0185662 0.0185254 0.0186468 0.018407 0.0184512 0.0185628 0.0184128 0.0185646 0.0185978
8 0.206 0.0187531 0.000233304 0.0188091 0.018791 0.0187495 0.0188709 0.0186302 0.0186742 0.0187874 0.018636 0.0187887 0.0188208
8 0.207 0.0189765 0.000234326 0.0190327 0.0190155 0.0189733 0.0190946 0.0188531 0.0188967 0.0190116 0.0188588 0.0190125 0.0190435
8 0.208 0.0191996 0.000235338 0.0192559 0.0192395 0.0191967 0.0193179 0.0190757 0.0191189 0.0192355 0.0190813 0.0192359 0.0192658
8 0.209 0.0194222 0.00023634 0.0194787 0.0194631 0.0194197 0.0195407 0.0192979 0.0193406 0.0194589 0.0193033 0.0194588 0.0194877
8 0.21 0.0196444 0.00023733 0.0197011 0.0196862 0.0196422 0.0197631 0.0195197 0.0195619 0.0196819 0.0195249 0.0196813 0.0197091
8 0.211 0.0198661 0.000238308 0.0199229 0.0199088 0.0198642 0.0199849 0.019741 0.0197826 0.0199044 0.019746 0.0199033 0.0199301
8 0.212 0.0200872 0.000239274 0.0201443 0.0201308 0.0200856 0.0202063 0.0199618 0.0200028 0.0201264 0.0199666 0.0201247 0.0201505
8 0.213 0.0203078 0.000240227 0.020365 0.0203522 0.0203065 0.020427 0.020182 0.0202224 0.0203477 0.0201866 0.0203456 0.0203703
8 0.214 0.0205277 0.000241165 0.0205852 0.020573 0.0205267 0.0206471 0.0204017 0.0204413 0.0205685 0.020406 0.0205658 0.0205896
8 0.215 0.020747 0.00024209 0.0208047 0.0207931 0.0207463 0.0208665 0.0206207 0.0206596 0.0207886 0.0206247 0.0207854 0.0208082
8 0.216 0.0209656 0.000242999 0.0210235 0.0210124 0.0209652 0.0210852 0.0208391 0.0208772 0.021008 0.0208428 0.0210042 0.0210262
8 0.217 0.0211835 0.000243892 0.0212416 0.021231 0.0211834 0.0213032 0.0210568 0.021094 0.0212266 0.0210602 0.0212223 0.0212434
8 0.218 0.0214006 0.000244769 0.0214589 0.0214488 0.0214008 0.0215204 0.0212738 0.0213101 0.0214445 0.0212768 0.0214397 0.0214599
8 0.219 0.0216169 0.00024563 0.0216755 0.0216657 0.0216173 0.0217368 0.02149 0.0215253 0.0216616 0.0214926 0.0216562 0.0216756
8 0.22 0.0218324 0.000246473 0.0218912 0.0218818 0.021833 0.0219523 0.0217054 0.0217397 0.0218778 0.0217075 0.0218719 0.0218904
8 0.221 0.022047 0.000247298 0.022106 0.0220969 0.0220478 0.0221669 0.02192 0.0219531 0.0220932 0.0219216 0.0220866 0.0221045
8 0.222 0.0222606 0.000248106 0.02232 0.0223111 0.0222617 0.0223805 0.0221336 0.0221657 0.0223076 0.0221348 0.0223005 0.0223176
8 0.223 0.0224733 0.000248894 0.0225329 0.0225243 0.0224746 0.0225932 0.0223464 0.0223772 0.022521 0.022347 0.0225134 0.0225297
8 0.224 0.022685 0.000249664 0.0227449 0.0227365 0.0226865 0.0228049 0.0225582 0.0225877 0.0227334 0.0225582 0.0227252 0.0227409
8 0.225 0.0228956 0.000250415 0.0229559 0.0229475 0.0228974 0.0230155 0.022769 0.0227972 0.0229448 0.0227684 0.022936 0.0229511
8 0.226 0.0231052 0.000251146 0.0231658 0.0231575 0.0231072 0.023225 0.0229787 0.0230056 0.0231551 0.0229775 0.0231457 0.0231602
8 0.227 0.0233136 0.000251857 0.0233746 0.0233663 0.0233158 0.0234334 0.0231874 0.0232128 0.0233642 0.0231855 0.0233543 0.0233683
8 0.228 0.0235209 0.000252547 0.0235823 0.0235739 0.0235233 0.0236406 0.023395 0.0234189 0.0235722 0.0233924 0.0235618 0.0235752
8 0.229 0.023727 0.000253218 0.0237888 0.0237803 0.0237295 0.0238466 0.0236014 0.0236237 0.023779 0.0235981 0.023768 0.0237809
8 0.23 0.0239319 0.000253869 0.0239941 0.0239854 0.0239345 0.0240513 0.0238066 0.0238273 0.0239846 0.0238026 0.023973 0.0239855
8 0.231 0.0241355 0.000254499 0.0241981 0.0241892 0.0241383 0.0242548 0.0240106 0.0240296 0.0241888 0.0240058 0.0241767 0.0241888
8 0.232 0.0243379 0.000255109 0.0244009 0.0243917 0.0243408 0.0244569 0.0242134 0.0242307 0.0243918 0.0242078 0.0243791 0.0243909
8 0.233 0.024539 0.000255701 0.0246025 0.0245929 0.024542 0.0246579 0.0244151 0.0244305 0.0245936 0.0244085 0.0245803 0.0245918
8 0.234 0.0247389 0.000256274 0.0248029 0.0247929 0.024742 0.0248576 0.0246155 0.024629 0.0247941 0.0246081 0.0247803 0.0247915
8 0.235 0.0249376 0.000256831 0.0250021 0.0249916 0.0249407 0.025056 0.0248148 0.0248264 0.0249934 0.0248064 0.024979 0.02499
8 0.236 0.0251351 0.000257371 0.0252001 0.0251891 0.0251383 0.0252533 0.0250129 0.0250225 0.0251915 0.0250036 0.0251766 0.0251873
8 0.237 0.0253315 0.000257896 0.025397 0.0253854 0.0253347 0.0254494 0.0252099 0.0252174 0.0253884 0.0251996 0.0253729 0.0253836
8 0.238 0.0255267 0.000258407 0.0255927 0.0255805 0.02553 0.0256443 0.0254058 0.0254112 0.0255842 0.0253945 0.0255682 0.0255787
8 0.239 0.0257207 0.000258905 0.0257873 0.0257744 0.025724 0.0258381 0.0256006 0.0256038 0.0257788 0.0255882 0.0257622 0.0257726
8 0.24 0.0259137 0.00025939 0.0259808 0.0259672 0.025917 0.0260307 0.0257944 0.0257953 0.0259722 0.0257808 0.0259552 0.0259655
8 0.241 0.0261055 0.000259864 0.0261733 0.0261588 0.0261088 0.0262222 0.025987 0.0259857 0.0261646 0.0259724 0.026147 0.0261574
8 0.242 0.0262963 0.000260329 0.0263646 0.0263494 0.0262996 0.0264126 0.0261786 0.026175 0.0263559 0.0261629 0.0263377 0.0263481
8 0.243 0.0264859 0.000260784 0.0265549 0.0265388 0.0264893 0.0266019 0.0263692 0.0263632 0.0265461 0.0263523 0.0265274 0.0265379
8 0.244 0.0266746 0.000261232 0.0267442 0.0267271 0.0266779 0.0267902 0.0265588 0.0265503 0.0267352 0.0265406 0.026716 0.0267266
8 0.245 0.0268622 0.000261674 0.0269325 0.0269144 0.0268654 0.0269774 0.0267474 0.0267363 0.0269233 0.026728 0.0269036 0.0269143
8 0.246 0.0270488 0.00026211 0.0271197 0.0271006 0.027052 0.0271636 0.026935 0.0269214 0.0271103 0.0269143 0.0270901 0.027101
8 0.247 0.0272344 0.000262542 0.027306 0.0272858 0.0272375 0.0273487 0.0271216 0.0271054 0.0272964 0.0270997 0.0272756 0.0272867
8 0.248 0.027419 0.000262971 0.0274913 0.02747 0.027422 0.0275329 0.0273073 0.0272885 0.0274814 0.027284 0.0274601 0.0274715
8 0.249 0.0276026 0.000263399 0.0276757 0.0276532 0.0276056 0.0277161 0.0274921 0.0274705 0.0276655 0.0274674 0.0276437 0.0276553
8 0.25 0.0277853 0.000263826 0.0278591 0.0278354 0.0277882 0.0278983 0.0276759 0.0276516 0.0278486 0.0276499 0.0278263 0.0278382
8 0.251 0.0279671 0.000264254 0.0280416 0.0280166 0.0279698 0.0280796 0.0278589 0.0278317 0.0280308 0.0278315 0.028008 0.0280202
8 0.252 0.0281479 0.000264685 0.0282232 0.0281969 0.0281506 0.0282599 0.028041 0.028011 0.0282121 0.0280121 0.0281887 0.0282013
8 0.253 0.0283279 0.000265118 0.0284039 0.0283762 0.0283304 0.0284393 0.0282222 0.0281893 0.0283924 0.0281919 0.0283685 0.0283815
8 0.254 0.0285069 0.000265556 0.0285837 0.0285547 0.0285093 0.0286179 0.0284025 0.0283667 0.0285719 0.0283707 0.0285475 0.0285608
8 0.255 0.0286851 0.000266001 0.0287627 0.0287323 0.0286874 0.0287955 0.028582 0.0285432 0.0287505 0.0285488 0.0287255 0.0287394
8 0.256 0.0288625 0.000266452 0.0289409 0.0289089 0.0288646 0.0289723 0.0287607 0.0287189 0.0289282 0.0287259 0.0289028 0.028917
8 0.257 0.029039 0.000266911 0.0291182 0.0290848 0.0290409 0.0291483 0.0289386 0.0288937 0.0291051 0.0289023 0.0290791 0.0290939
8 0.258 0.0292147 0.000267381 0.0292947 0.0292598 0.0292165 0.0293234 0.0291157 0.0290677 0.0292811 0.0290778 0.0292547 0.02927
8 0.259 0.0293897 0.000267861 0.0294705 0.0294339 0.0293912 0.0294977 0.0292921 0.0292409 0.0294564 0.0292526 0.0294295 0.0294453
8 0.26 0.0295638 0.000268353 0.0296455 0.0296073 0.0295652 0.0296713 0.0294677 0.0294133 0.0296309 0.0294266 0.0296034 0.0296199
8 0.261 0.0297372 0.000268858 0.0298197 0.0297799 0.0297383 0.029844 0.0296425 0.029585 0.0298046 0.0295998 0.0297766 0.0297937
8 0.262 0.0299098 0.000269377 0.0299932 0.0299517 0.0299108 0.030016 0.0298167 0.0297558 0.0299775 0.0297723 0.0299491 0.0299668
8 0.263 0.0300817 0.000269913 0.030166 0.0301227 0.0300825 0.0301873 0.0299901 0.029926 0.0301497 0.0299441 0.0301208 0.0301391
8 0.264 0.0302529 0.000270464 0.030338 0.0302931 0.0302534 0.0303578 0.0301629 0.0300954 0.0303212 0.0301152 0.0302918 0.0303108
8 0.265 0.0304234 0.000271034 0.0305094 0.0304627 0.0304237 0.0305277 0.030335 0.0302641 0.030492 0.0302855 0.0304621 0.0304818
8 0.266 0.0305932 0.000271622 0.0306802 0.0306316 0.0305933 0.0306968 0.0305064 0.0304321 0.0306621 0.0304552 0.0306317 0.0306521
8 0.267 0.0307624 0.00027223 0.0308502 0.0307998 0.0307622 0.0308653 0.0306772 0.0305995 0.0308315 0.0306243 0.0308006 0.0308218
8 0.268 0.0309309 0.000272859 0.0310197 0.0309674 0.0309305 0.0310331 0.0308474 0.0307662 0.0310003 0.0307927 0.0309689 0.0309909
8 0.269 0.0310988 0.00027351 0.0311885 0.0311343 0.0310981 0.0312003 0.0310169 0.0309323 0.0311685 0.0309605 0.0311366 0.0311593
8 0.27 0.0312661 0.000274184 0.0313567 0.0313006 0.0312651 0.0313669 0.0311859 0.0310977 0.031336 0.0311277 0.0313036 0.0313272
8 0.271 0.0314328 0.000274881 0.0315244 0.0314662 0.0314315 0.0315328 0.0313543 0.0312625 0.031503 0.0312943 0.0314701 0.0314945
8 0.272 0.0315989 0.000275603 0.0316914 0.0316313 0.0315974 0.0316982 0.0315222 0.0314268 0.0316693 0.0314603 0.031636 0.0316612
8 0.273 0.0317644 0.000276351 0.0318579 0.0317958 0.0317626 0.031863 0.0316895 0.0315905 0.0318351 0.0316258 0.0318013 0.0318273
8 0.274 0.0319295 0.000277125 0.0320239 0.0319597 0.0319274 0.0320273 0.0318563 0.0317536 0.0320004 0.0317907 0.031966 0.031993
8 0.275 0.0320939 0.000277925 0.0321894 0.0321231 0.0320916 0.032191 0.0320226 0.0319163 0.0321651 0.0319551 0.0321302 0.0321581
8 0.276 0.0322579 0.000278754 0.0323544 0.032286 0.0322552 0.0323542 0.0321884 0.0320783 0.0323293 0.032119 0.032294 0.0323227
8 0.277 0.0324214 0.000279611 0.0325188 0.0324484 0.0324184 0.0325169 0.0323537 0.0322399 0.032493 0.0322824 0.0324572 0.0324869
8 0.278 0.0325844 0.000280497 0.0326828 0.0326102 0.0325811 0.0326792 0.0325186 0.0324011 0.0326562 0.0324454 0.0326199 0.0326506
8 0.279 0.032747 0.000281412 0.0328464 0.0327716 0.0327434 0.0328409 0.032683 0.0325617 0.0328189 0.0326079 0.0327822 0.0328138
8 0.28 0.0329091 0.000282358 0.0330095 0.0329326 0.0329051 0.0330023 0.032847 0.0327219 0.0329813 0.0327699 0.032944 0.0329766
8 0.281 0.0330708 0.000283334 0.0331722 0.0330931 0.0330665 0.0331631 0.0330106 0.0328817 0.0331432 0.0329316 0.0331054 0.033139
8 0.282 0.0332321 0.000284341 0.0333346 0.0332532 0.0332275 0.0333236 0.0331738 0.033041 0.0333046 0.0330928 0.0332664 0.033301
8 0.283 0.033393 0.00028538 0.0334965 0.0334129 0.033388 0.0334837 0.0333366 0.0332 0.0334657 0.0332537 0.0334271 0.0334627
8 0.284 0.0335535 0.00028645 0.033658 0.0335722 0.0335482 0.0336434 0.0334991 0.0333586 0.0336264 0.0334142 0.0335873 0.0336239
8 0.285 0.0337136 0.000287553 0.0338192 0.0337311 0.033708 0.0338028 0.0336612 0.0335168 0.0337868 0.0335743 0.0337471 0.0337848
8 0.286 0.0338735 0.000288688 0.0339801 0.0338897 0.0338675 0.0339618 0.033823 0.0336747 0.0339468 0.0337341 0.0339067 0.0339454
8 0.287 0.034033 0.000289855 0.0341407 0.034048 0.0340267 0.0341204 0.0339845 0.0338323 0.0341064 0.0338935 0.0340659 0.0341057
8 0.288 0.0341922 0.000291055 0.0343009 0.0342059 0.0341855 0.0342788 0.0341457 0.0339895 0.0342658 0.0340527 0.0342248 0.0342656
8 0.289 0.0343511 0.000292288 0.0344609 0.0343635 0.0343441 0.0344369 0.0343066 0.0341465 0.0344249 0.0342116 0.0343834 0.0344253
8 0.29 0.0345097 0.000293553 0.0346206 0.0345209 0.0345024 0.0345947 0.0344672 0.0343031 0.0345837 0.0343702 0.0345417 0.0345848
8 0.291 0.0346681 0.000294852 0.0347801 0.034678 0.0346604 0.0347522 0.0346276 0.0344596 0.0347422 0.0345286 0.0346998 0.0347439
8 0.292 0.0348263 0.000296183 0.0349393 0.0348348 0.0348182 0.0349095 0.0347878 0.0346157 0.0349006 0.0346867 0.0348576 0.0349029
8 0.293 0.0349842 0.000297546 0.0350983 0.0349915 0.0349758 0.0350666 0.0349478 0.0347717 0.0350586 0.0348446 0.0350152 0.0350616
8 0.294 0.0351419 0.000298942 0.0352571 0.0351479 0.0351331 0.0352234 0.0351076 0.0349275 0.0352165 0.0350023 0.0351726 0.0352201
8 0.295 0.0352995 0.00030037 0.0354157 0.0353041 0.0352903 0.0353801 0.0352671 0.035083 0.0353742 0.0351599 0.0353299 0.0353785
8 0.296 0.0354568 0.00030183 0.0355742 0.0354602 0.0354473 0.0355366 0.0354266 0.0352384 0.0355317 0.0353172 0.0354869 0.0355367
8 0.297 0.0356141 0.000303322 0.0357325 0.0356161 0.0356041 0.035693 0.0355858 0.0353936 0.0356891 0.0354744 0.0356438 0.0356947
8 0.298 0.0357711 0.000304846 0.0358906 0.0357718 0.0357608 0.0358492 0.035745 0.0355487 0.0358463 0.0356315 0.0358006 0.0358526
8 0.299 0.0359281 0.0003064 0.0360487 0.0359274 0.0359174 0.0360053 0.035904 0.0357037 0.0360034 0.0357884 0.0359572 0.0360104
8 0.3 0.036085 0.000307985 0.0362066 0.036083 0.0360739 0.0361612 0.036063 0.0358586 0.0361604 0.0359453 0.0361138 0.0361681
8 0.301 0.0362418 0.0003096 0.0363645 0.0362384 0.0362303 0.0363172 0.0362218 0.0360134 0.0363174 0.0361021 0.0362702 0.0363257
8 0.302 0.0363985 0.000311245 0.0365223 0.0363938 0.0363866 0.036473 0.0363806 0.0361681 0.0364742 0.0362588 0.0364266 0.0364832
8 0.303 0.0365551 0.000312918 0.03668 0.0365491 0.0365429 0.0366288 0.0365394 0.0363228 0.036631 0.0364154 0.0365829 0.0366407
8 0.304 0.0367118 0.000314621 0.0368378 0.0367044 0.0366992 0.0367845 0.0366981 0.0364774 0.0367878 0.036572 0.0367392 0.0367982


10 0.069 0.000127712 0.000303055 -1.40899e-05 2.51374e-05 0.000259482 0.000299543 7.8703e-05 0.000163036 0.000247891 0.000221089 0.000184908 8.42501e-05
10 0.07 8.51184e-05 0.000296513 -5.28267e-05 -1.44291e-05 0.000214286 0.000254352 3.60455e-05 0.000118318 0.000204074 0.000173947 0.000141323 4.25241e-05
10 0.071 4.26365e-05 0.000290018 -9.14534e-05 -5.38853e-05 0.000169203 0.000209274 -6.50118e-06 7.37115e-05 0.000160368 0.000126919 9.78508e-05 9.10051e-07
10 0.072 3.77906e-07 0.000283577 -0.00012986 -9.31212e-05 0.000124345 0.000164423 -4.88261e-05 2.93307e-05 0.000116887 8.01173e-05 5.4603e-05 -4.04803e-05
10 0.073 -4.15458e-05 0.000277195 -0.000167936 -0.000132027 7.98248e-05 0.000119911 -9.08183e-05 -1.47123e-05 7.37419e-05 3.3656e-05 1.1692e-05 -8.15351e-05
10 0.074 -8.30231e-05 0.000270879 -0.000205571 -0.000170491 3.57559e-05 7.58532e-05 -0.000132367 -5.83047e-05 3.10445e-05 -1.23517e-05 -3.07698e-05 -0.000122143
10 0.075 -0.000123942 0.000264636 -0.000242655 -0.000208405 -7.74952e-06 3.23618e-05 -0.000173361 -0.000101334 -1.10929e-05 -5.77926e-05 -7.26702e-05 -0.000162191
10 0.076 -0.000164192 0.000258472 -0.000279079 -0.000245658 -5.05787e-05 -1.04498e-05 -0.000213691 -0.000143687 -5.25584e-05 -0.000102553 -0.000113897 -0.000201568
10 0.077 -0.000203659 0.000252395 -0.000314731 -0.000282139 -9.26189e-05 -5.24682e-05 -0.000253243 -0.000185252 -9.32401e-05 -0.00014652 -0.000154337 -0.000240162
10 0.078 -0.000242234 0.000246411 -0.000349502 -0.000317739 -0.000133758 -9.35801e-05 -0.000291909 -0.000225916 -0.000133026 -0.00018958 -0.00019388 -0.000277861
10 0.079 -0.000279805 0.000240528 -0.000383282 -0.000352347 -0.000173882 -0.000133672 -0.000329577 -0.000265567 -0.000171804 -0.000231619 -0.000232411 -0.000314553
10 0.08 -0.000316259 0.000234754 -0.000415959 -0.000385854 -0.000212879 -0.000172631 -0.000366137 -0.000304091 -0.000209462 -0.000272525 -0.00026982 -0.000350127
10 0.081 -0.000351485 0.000229096 -0.000447426 -0.000418148 -0.000250636 -0.000210344 -0.000401476 -0.000341376 -0.000245888 -0.000312183 -0.000305994 -0.00038447
10 0.082 -0.000385372 0.000223564 -0.00047757 -0.000449121 -0.000287041 -0.000246696 -0.000435485 -0.000377309 -0.000280971 -0.000350481 -0.00034082 -0.000417472
10 0.083 -0.000417807 0.000218164 -0.000506282 -0.000478661 -0.000321981 -0.000281576 -0.000468053 -0.000411778 -0.000314598 -0.000387305 -0.000374186 -0.000449019
10 0.084 -0.00044868 0.000212907 -0.000533452 -0.000506658 -0.000355343 -0.000314869 -0.000499068 -0.00044467 -0.000346657 -0.000422541 -0.00040598 -0.000479
10 0.085 -0.000477878 0.000207801 -0.000558969 -0.000533003 -0.000387014 -0.000346463 -0.00052842 -0.000475873 -0.000377036 -0.000456077 -0.00043609 -0.000507303
10 0.086 -0.00050529 0.000202854 -0.000582724 -0.000557585 -0.000416882 -0.000376243 -0.000555998 -0.000505274 -0.000405624 -0.000487799 -0.000464404 -0.000533816
10 0.087 -0.000530805 0.000198076 -0.000604606 -0.000580294 -0.000444834 -0.000404098 -0.000581691 -0.00053276 -0.000432307 -0.000517593 -0.000490808 -0.000558428
10 0.088 -0.00055431 0.000193477 -0.000624505 -0.00060102 -0.000470758 -0.000429912 -0.000605389 -0.000558218 -0.000456976 -0.000545346 -0.000515191 -0.000581027
10 0.089 -0.000575695 0.000189065 -0.000642311 -0.000619652 -0.000494539 -0.000453574 -0.000626979 -0.000581537 -0.000479516 -0.000570945 -0.000537441 -0.0006015
10 0.09 -0.000594847 0.00018485 -0.000657914 -0.00063608 -0.000516067 -0.000474969 -0.000646352 -0.000602603 -0.000499817 -0.000594277 -0.000557445 -0.000619736
10 0.091 -0.000611654 0.00018084 -0.000671203 -0.000650195 -0.000535228 -0.000493985 -0.000663397 -0.000621303 -0.000517766 -0.000615227 -0.00057509 -0.000635624
10 0.092 -0.000626006 0.000177044 -0.000682069 -0.000661886 -0.00055191 -0.000510508 -0.000678002 -0.000637526 -0.000533252 -0.000633683 -0.000590266 -0.00064905
10 0.093 -0.000637791 0.000173471 -0.000690401 -0.000671043 -0.000565999 -0.000524425 -0.000690057 -0.000651158 -0.000546162 -0.000649531 -0.000602859 -0.000659904
10 0.094 -0.000646897 0.000170129 -0.000696089 -0.000677555 -0.000577383 -0.000535622 -0.000699451 -0.000662087 -0.000556385 -0.000662658 -0.000612756 -0.000668073
10 0.095 -0.000653211 0.000167024 -0.000699023 -0.000681313 -0.00058595 -0.000543986 -0.000706073 -0.0006702 -0.000563807 -0.000672951 -0.000619847 -0.000673445
10 0.096 -0.000656624 0.000164162 -0.000699093 -0.000682207 -0.000591586 -0.000549404 -0.000709813 -0.000675384 -0.000568319 -0.000680296 -0.000624018 -0.00067591
10 0.097 -0.000657023 0.00016155 -0.000696188 -0.000680125 -0.000594179 -0.000551763 -0.000710558 -0.000677528 -0.000569807 -0.000684579 -0.000625157 -0.000675354
10 0.098 -0.000654296 0.000159191 -0.000690199 -0.000674958 -0.000593616 -0.000550949 -0.000708199 -0.000676518 -0.000568159 -0.000685687 -0.000623152 -0.000671666
10 0.099 -0.000648332 0.000157088 -0.000681016 -0.000666597 -0.000589785 -0.000546849 -0.000702624 -0.000672241 -0.000563264 -0.000683508 -0.000617891 -0.000664735
10 0.1 -0.000639019 0.000155242 -0.000668527 -0.000654929 -0.000582573 -0.000539349 -0.000693723 -0.000664585 -0.00055501 -0.000677927 -0.000609261 -0.000654448
10 0.101 -0.000626246 0.000153654 -0.000652623 -0.000639846 -0.000571867 -0.000528337 -0.000681385 -0.000653438 -0.000543283 -0.000668831 -0.000597149 -0.000640693
10 0.102 -0.0006099 0.000152321 -0.000633194 -0.000621238 -0.000557554 -0.000513699 -0.000665499 -0.000638687 -0.000527974 -0.000656107 -0.000581445 -0.000623359
10 0.103 -0.000589871 0.000151241 -0.00061013 -0.000598993 -0.000539522 -0.000495321 -0.000645954 -0.000620218 -0.000508969 -0.000639642 -0.000562035 -0.000602334
10 0.104 -0.000566047 0.000150409 -0.00058332 -0.000573003 -0.000517658 -0.000473091 -0.000622639 -0.000597921 -0.000486157 -0.000619321 -0.000538807 -0.000577505
10 0.105 -0.000538316 0.000149819 -0.000552655 -0.000543156 -0.000491849 -0.000446895 -0.000595443 -0.00057168 -0.000459425 -0.000595032 -0.00051165 -0.000548762
10 0.106 -0.000506566 0.000149462 -0.000518024 -0.000509342 -0.000461983 -0.000416619 -0.000564255 -0.000541386 -0.000428662 -0.000566662 -0.000480449 -0.000515991
10 0.107 -0.000470686 0.000149329 -0.000479316 -0.000471452 -0.000427947 -0.000382151 -0.000528965 -0.000506923 -0.000393756 -0.000534096 -0.000445094 -0.000479082
10 0.108 -0.000430564 0.000149411 -0.000436423 -0.000429375 -0.000389628 -0.000343377 -0.000489462 -0.000468181 -0.000354594 -0.000497222 -0.000405472 -0.000437923
10 0.109 -0.000386089 0.000149695 -0.000389233 -0.000383002 -0.000346913 -0.000300184 -0.000445634 -0.000425046 -0.000311065 -0.000455926 -0.000361471 -0.000392401
10 0.11 -0.000337149 0.00015017 -0.000337637 -0.00033222 -0.00029969 -0.000252459 -0.000397371 -0.000377406 -0.000263057 -0.000410094 -0.000312978 -0.000342405
10 0.111 -0.000283659 0.000150823 -0.000281551 -0.000276949 -0.000247874 -0.000200115 -0.00034459 -0.000325175 -0.000210485 -0.000359642 -0.000259909 -0.00028785
10 0.112 -0.000225646 0.00015164 -0.000221 -0.000217212 -0.00019149 -0.000143179 -0.000287314 -0.00026838 -0.000153374 -0.000304594 -0.000202288 -0.000228762
10 0.113 -0.00016316 0.000152607 -0.000156037 -0.000153061 -0.000130591 -8.1704e-05 -0.000225596 -0.000207073 -9.17776e-05 -0.000245005 -0.00014017 -0.000165194
10 0.114 -9.6256e-05 0.000153711 -8.67119e-05 -8.45492e-05 -6.52306e-05 -1.57441e-05 -0.000159487 -0.000141308 -2.57474e-05 -0.000180926 -7.36068e-05 -9.71979e-05
10 0.115 -2.49852e-05 0.00015494 -1.30777e-05 -1.17271e-05 4.53877e-06 5.46474e-05 -8.90395e-05 -7.11384e-05 4.46636e-05 -0.000112413 -2.65153e-06 -2.48272e-05
10 0.116 5.05994e-05 0.000156282 6.48139e-05 6.53528e-05 7.86639e-05 0.000129417 -1.43052e-05 3.38324e-06 0.000119403 -3.95168e-05 7.26429e-05 5.18653e-05
10 0.117 0.000130445 0.000157724 0.000146911 0.000146639 0.000157092 0.000208511 6.4664e-05 8.22033e-05 0.000198418 3.7708e-05 0.000152223 0.000132827
10 0.118 0.0002145 0.000159255 0.000233162 0.000232079 0.000239769 0.000291876 0.000147816 0.000165269 0.000281655 0.000119208 0.000236037 0.000218004
10 0.119 0.000302711 0.000160867 0.000323515 0.000321621 0.000326643 0.000379458 0.0002351 0.000252526 0.000369063 0.000204931 0.000324031 0.000307345
10 0.12 0.000395026 0.000162548 0.000417918 0.000415214 0.00041766 0.000471205 0.000326463 0.000343922 0.000460589 0.000294822 0.000416153 0.000400797
10 0.121 0.000491392 0.00016429 0.000516319 0.000512805 0.000512767 0.000567061 0.000421854 0.000439403 0.00055618 0.000388829 0.000512348 0.000498305
10 0.122 0.000591756 0.000166085 0.000618667 0.000614343 0.000611912 0.000666974 0.000521221 0.000538917 0.000655784 0.000486898 0.000612566 0.000599819
10 0.123 0.000696066 0.000167925 0.000724909 0.000719775 0.000715042 0.00077089 0.000624512 0.00064241 0.000759347 0.000588976 0.000716751 0.000705285
10 0.124 0.00080427 0.000169804 0.000834995 0.000829051 0.000822102 0.000878756 0.000731675 0.000749828 0.000866818 0.00069501 0.000824852 0.000814649
10 0.125 0.000916315 0.000171713 0.000948871 0.000942117 0.000933041 0.000990518 0.000842658 0.000861119 0.000978143 0.000804946 0.000936816 0.00092786
10 0.126 0.00103215 0.000173649 0.00106649 0.00105892 0.0010478 0.00110612 0.00095741 0.000976229 0.00109327 0.000918732 0.00105259 0.00104486
10 0.127 0.00115172 0.000175606 0.00118779 0.00117941 0.00116634 0.00122552 0.00107588 0.00109511 0.00121215 0.00103631 0.00117212 0.00116561
10 0.128 0.00127497 0.000177578 0.00131273 0.00130354 0.0012886 0.00134864 0.00119801 0.00121769 0.00133472 0.00115764 0.00129535 0.00129004
10 0.129 0.00140185 0.000179561 0.00144125 0.00143125 0.00141452 0.00147545 0.00132376 0.00134394 0.00146094 0.00128265 0.00142224 0.00141811
10 0.13 0.00153231 0.000181551 0.0015733 0.00156249 0.00154405 0.00160589 0.00145307 0.0014738 0.00159075 0.0014113 0.00155272 0.00154976
10 0.131 0.0016663 0.000183546 0.00170883 0.00169722 0.00167714 0.00173991 0.00158588 0.00160721 0.0017241 0.00154353 0.00168675 0.00168493
10 0.132 0.00180376 0.000185541 0.00184779 0.00183537 0.00181375 0.00187744 0.00172216 0.00174411 0.00186093 0.00167929 0.00182426 0.00182359
10 0.133 0.00194464 0.000187534 0.00199013 0.00197689 0.0019538 0.00201844 0.00186184 0.00188447 0.0020012 0.00181852 0.00196522 0.00196566
10 0.134 0.00208888 0.000189522 0.00213579 0.00212174 0.00209725 0.00216286 0.00200487 0.00202821 0.00214485 0.00196118 0.00210957 0.00211111
10 0.135 0.00223645 0.000191503 0.00228473 0.00226986 0.00224406 0.00231063 0.00215121 0.0021753 0.00229183 0.00210721 0.00225724 0.00225988
10 0.136 0.00238727 0.000193475 0.00243688 0.0024212 0.00239415 0.00246172 0.00230079 0.00232567 0.00244208 0.00225656 0.0024082 0.00241191
10 0.137 0.00254131 0.000195437 0.0025922 0.00257571 0.00254749 0.00261605 0.00245358 0.00247928 0.00259556 0.00240916 0.00256238 0.00256715
10 0.138 0.0026985 0.000197386 0.00275064 0.00273334 0.00270402 0.00277359 0.00260951 0.00263607 0.0027522 0.00256498 0.00271974 0.00272555
10 0.139 0.0028588 0.000199322 0.00291215 0.00289403 0.00286368 0.00293427 0.00276853 0.00279598 0.00291197 0.00272395 0.00288022 0.00288706
10 0.14 0.00302215 0.000201244 0.00307667 0.00305773 0.00302643 0.00309805 0.0029306 0.00295897 0.0030748 0.00288603 0.00304377 0.00305162
10 0.141 0.0031885 0.000203149 0.00324415 0.00322439 0.0031922 0.00326486 0.00309566 0.00312498 0.00324065 0.00305115 0.00321033 0.00321918
10 0.142 0.0033578 0.000205039 0.00341454 0.00339396 0.00336095 0.00343466 0.00326366 0.00329396 0.00340945 0.00321927 0.00337985 0.00338969
10 0.143 0.00352999 0.000206911 0.00358779 0.00356639 0.00353263 0.00360739 0.00343454 0.00346585 0.00358116 0.00339033 0.00355229 0.00356309
10 0.144 0.00370503 0.000208766 0.00376384 0.00374163 0.00370717 0.003783 0.00360826 0.0036406 0.00375573 0.00356429 0.00372758 0.00373934
10 0.145 0.00388286 0.000210603 0.00394265 0.00391961 0.00388453 0.00396143 0.00378477 0.00381816 0.0039331 0.00374108 0.00390567 0.00391838
10 0.146 0.00406342 0.000212421 0.00412416 0.0041003 0.00406466 0.00414264 0.00396401 0.00399847 0.00411322 0.00392065 0.00408652 0.00410015
10 0.147 0.00424666 0.000214221 0.00430832 0.00428364 0.00424749 0.00432656 0.00414592 0.00418148 0.00429603 0.00410295 0.00427006 0.0042846
10 0.148 0.00443254 0.000216002 0.00449508 0.00446957 0.00443299 0.00451315 0.00433047 0.00436715 0.00448149 0.00428793 0.00445625 0.00447169
10 0.149 0.004621 0.000217764 0.00468439 0.00465805 0.00462109 0.00470235 0.00451759 0.0045554 0.00466955 0.00447553 0.00464503 0.00466135
10 0.15 0.00481199 0.000219507 0.00487619 0.00484902 0.00481174 0.0048941 0.00470723 0.0047462 0.00486014 0.0046657 0.00483634 0.00485354
10 0.151 0.00500545 0.000221231 0.00507043 0.00504244 0.00500489 0.00508836 0.00489935 0.00493949 0.00505322 0.00485839 0.00503015 0.0050482
10 0.152 0.00520133 0.000222937 0.00526707 0.00523824 0.00520048 0.00528507 0.00509389 0.00513521 0.00524873 0.00505354 0.00522638 0.00524528
10 0.153 0.00539958 0.000224623 0.00546604 0.00543639 0.00539847 0.00548418 0.0052908 0.00533331 0.00544662 0.0052511 0.005425 0.00544472
10 0.154 0.00560015 0.000226291 0.0056673 0.00563682 0.0055988 0.00568562 0.00549002 0.00553374 0.00564685 0.00545102 0.00562594 0.00564648
10 0.155 0.00580298 0.000227941 0.0058708 0.00583948 0.00580142 0.00588936 0.00569151 0.00573644 0.00584934 0.00565324 0.00582916 0.0058505
10 0.156 0.00600802 0.000229572 0.00607648 0.00604432 0.00600626 0.00609533 0.00589522 0.00594137 0.00605407 0.00585771 0.0060346 0.00605672
10 0.157 0.00621523 0.000231185 0.0062843 0.0062513 0.00621329 0.00630349 0.00610108 0.00614847 0.00626096 0.00606437 0.0062422 0.00626511
10 0.158 0.00642454 0.00023278 0.00649419 0.00646035 0.00642245 0.00651377 0.00630906 0.00635768 0.00646997 0.00627318 0.00645192 0.00647559
10 0.159 0.0066359 0.000234358 0.00670612 0.00667144 0.00663368 0.00672613 0.00651909 0.00656895 0.00668105 0.00648408 0.00666371 0.00668812
10 0.16 0.00684926 0.000235918 0.00692001 0.00688449 0.00684693 0.00694051 0.00673113 0.00678223 0.00689414 0.00669702 0.0068775 0.00690265
10 0.161 0.00706458 0.000237461 0.00713584 0.00709947 0.00706215 0.00715686 0.00694512 0.00699747 0.00710919 0.00691194 0.00709325 0.00711913
10 0.162 0.00728179 0.000238987 0.00735354 0.00731632 0.00727928 0.00737512 0.00716102 0.00721461 0.00732615 0.00712879 0.0073109 0.00733749
10 0.163 0.00750084 0.000240496 0.00757305 0.00753499 0.00749828 0.00759524 0.00737876 0.0074336 0.00754496 0.00734751 0.0075304 0.00755769
10 0.164 0.00772168 0.000241989 0.00779434 0.00775542 0.00771909 0.00781717 0.00759831 0.00765438 0.00776558 0.00756806 0.0077517 0.00777968
10 0.165 0.00794427 0.000243465 0.00801734 0.00797757 0.00794165 0.00804085 0.0078196 0.00787691 0.00798795 0.00779038 0.00797474 0.00800339
10 0.166 0.00816853 0.000244925 0.00824201 0.00820138 0.00816592 0.00826624 0.00804259 0.00810113 0.00821201 0.00801442 0.00819948 0.00822879
10 0.167 0.00839444 0.00024637 0.0084683 0.00842681 0.00839183 0.00849327 0.00826722 0.00832698 0.00843772 0.00824012 0.00842585 0.00845582
10 0.168 0.00862192 0.000247799 0.00869614 0.00865379 0.00861934 0.00872189 0.00849344 0.00855442 0.00866502 0.00846743 0.00865381 0.00868441
10 0.169 0.00885093 0.000249212 0.0089255 0.00888229 0.0088484 0.00895205 0.0087212 0.00878338 0.00889386 0.0086963 0.0088833 0.00891453
10 0.17 0.00908142 0.00025061 0.00915631 0.00911223 0.00907895 0.0091837 0.00895045 0.00901382 0.00912419 0.00892667 0.00911428 0.00914612
10 0.171 0.00931333 0.000251993 0.00938853 0.00934359 0.00931093 0.00941678 0.00918114 0.00924569 0.00935595 0.00915849 0.00934667 0.00937912
10 0.172 0.00954661 0.00025336 0.00962211 0.00957629 0.0095443 0.00965124 0.00941321 0.00947892 0.0095891 0.00939171 0.00958045 0.00961348
10 0.173 0.00978121 0.000254713 0.00985698 0.00981029 0.009779 0.00988702 0.00964661 0.00971347 0.00982357 0.00962627 0.00981554 0.00984915
10 0.174 0.0100171 0.00025605 0.0100931 0.0100455 0.010015 0.0101241 0.00988129 0.00994929 0.0100593 0.00986213 0.0100519 0.0100861
10 0.175 0.0102542 0.000257373 0.0103304 0.010282 0.0102522 0.0103624 0.0101172 0.0101863 0.0102963 0.0100992 0.0102895 0.0103242
10 0.176 0.0104924 0.000258681 0.0105689 0.0105196 0.0104906 0.0106018 0.0103543 0.0104245 0.0105344 0.0103375 0.0105282 0.0105635
10 0.177 0.0107317 0.000259973 0.0108085 0.0107583 0.0107301 0.0108423 0.0105925 0.0106638 0.0107737 0.0105769 0.0107681 0.0108039
10 0.178 0.0109721 0.000261251 0.0110491 0.010998 0.0109706 0.0110839 0.0108318 0.0109041 0.011014 0.0108174 0.011009 0.0110453
10 0.179 0.0112135 0.000262514 0.0112907 0.0112387 0.0112122 0.0113266 0.0110721 0.0111454 0.0112554 0.0110589 0.0112509 0.0112877
10 0.18 0.0114559 0.000263761 0.0115332 0.0114804 0.0114547 0.0115701 0.0113134 0.0113877 0.0114977 0.0113014 0.0114937 0.0115311
10 0.181 0.0116992 0.000264994 0.0117767 0.0117229 0.0116982 0.0118146 0.0115556 0.0116309 0.0117409 0.0115447 0.0117375 0.0117753
10 0.182 0.0119432 0.000266211 0.0120209 0.0119663 0.0119425 0.0120599 0.0117986 0.0118749 0.011985 0.011789 0.0119821 0.0120204
10 0.183 0.0121881 0.000267413 0.012266 0.0122104 0.0121876 0.012306 0.0120425 0.0121197 0.0122298 0.0120341 0.0122275 0.0122663
10 0.184 0.0124338 0.000268599 0.0125118 0.0124553 0.0124334 0.0125528 0.0122871 0.0123652 0.0124755 0.0122799 0.0124736 0.0125128
10 0.185 0.0126801 0.000269769 0.0127582 0.0127009 0.01268 0.0128003 0.0125325 0.0126114 0.0127218 0.0125264 0.0127204 0.0127601
10 0.186 0.012927 0.000270924 0.0130053 0.012947 0.0129271 0.0130484 0.0127785 0.0128582 0.0129687 0.0127736 0.0129678 0.013008
10 0.187 0.0131746 0.000272062 0.013253 0.0131938 0.0131749 0.0132972 0.0130251 0.0131056 0.0132163 0.0130214 0.0132159 0.0132564
10 0.188 0.0134226 0.000273183 0.0135012 0.0134411 0.0134232 0.0135464 0.0132723 0.0133535 0.0134644 0.0132697 0.0134644 0.0135054
10 0.189 0.0136712 0.000274288 0.0137499 0.0136888 0.013672 0.0137961 0.0135199 0.0136019 0.013713 0.0135185 0.0137134 0.0137548
10 0.19 0.0139201 0.000275376 0.013999 0.013937 0.0139212 0.0140462 0.0137681 0.0138507 0.013962 0.0137678 0.0139629 0.0140047
10 0.191 0.0141695 0.000276446 0.0142484 0.0141855 0.0141708 0.0142967 0.0140166 0.0140998 0.0142114 0.0140174 0.0142127 0.0142549
10 0.192 0.0144191 0.000277499 0.0144982 0.0144344 0.0144208 0.0145475 0.0142654 0.0143493 0.0144611 0.0142674 0.0144628 0.0145054
10 0.193 0.0146691 0.000278533 0.0147482 0.0146835 0.014671 0.0147985 0.0145146 0.014599 0.0147111 0.0145176 0.0147132 0.0147561
10 0.194 0.0149192 0.00027955 0.0149985 0.0149328 0.0149214 0.0150497 0.014764 0.0148489 0.0149614 0.0147681 0.0149638 0.0150071
10 0.195 0.0151695 0.000280547 0.0152489 0.0151823 0.0151719 0.0153011 0.0150136 0.0150989 0.0152118 0.0150187 0.0152146 0.0152582
10 0.196 0.0154199 0.000281525 0.0154995 0.0154319 0.0154226 0.0155526 0.0152633 0.0153491 0.0154623 0.0152695 0.0154654 0.0155094
10 0.197 0.0156704 0.000282484 0.01575 0.0156815 0.0156734 0.0158041 0.0155132 0.0155992 0.0157129 0.0155203 0.0157163 0.0157606
10 0.198 0.0159209 0.000283422 0.0160006 0.0159311 0.0159241 0.0160556 0.015763 0.0158494 0.0159635 0.0157711 0.0159672 0.0160119
10 0.199 0.0161713 0.000284341 0.0162512 0.0161807 0.0161748 0.0163071 0.0160129 0.0160995 0.016214 0.0160219 0.0162181 0.016263
10 0.2 0.0164216 0.000285238 0.0165016 0.0164302 0.0164254 0.0165584 0.0162627 0.0163495 0.0164645 0.0162726 0.0164688 0.0165141
10 0.201 0.0166718 0.000286114 0.0167519 0.0166796 0.0166759 0.0168095 0.0165123 0.0165993 0.0167148 0.0165231 0.0167194 0.0167649
10 0.202 0.0169217 0.000286968 0.0170021 0.0169287 0.0169261 0.0170605 0.0167618 0.0168488 0.016965 0.0167735 0.0169698 0.0170156
10 0.203 0.0171714 0.000287801 0.0172519 0.0171776 0.0171761 0.0173111 0.0170111 0.0170981 0.0172148 0.0170236 0.0172198 0.017266
10 0.204 0.0174208 0.000288611 0.0175014 0.0174261 0.0174257 0.0175614 0.0172601 0.0173471 0.0174644 0.0172733 0.0174696 0.017516
10 0.205 0.0176699 0.000289397 0.0177506 0.0176743 0.017675 0.0178113 0.0175087 0.0175956 0.0177136 0.0175227 0.017719 0.0177657
10 0.206 0.0179185 0.000290161 0.0179994 0.0179221 0.0179239 0.0180608 0.017757 0.0178438 0.0179625 0.0177717 0.017968 0.0180149
10 0.207 0.0181666 0.0002909 0.0182477 0.0181695 0.0181723 0.0183097 0.0180049 0.0180914 0.0182108 0.0180203 0.0182165 0.0182636
10 0.208 0.0184142 0.000291616 0.0184956 0.0184163 0.0184202 0.0185582 0.0182523 0.0183385 0.0184587 0.0182683 0.0184644 0.0185118
10 0.209 0.0186613 0.000292307 0.0187428 0.0186625 0.0186675 0.018806 0.0184991 0.018585 0.0187059 0.0185157 0.0187118 0.0187594
10 0.21 0.0189077 0.000292973 0.0189894 0.0189082 0.0189142 0.0190531 0.0187454 0.0188308 0.0189526 0.0187625 0.0189586 0.0190064
10 0.211 0.0191534 0.000293613 0.0192354 0.0191531 0.0191602 0.0192996 0.018991 0.0190759 0.0191986 0.0190086 0.0192046 0.0192526
10 0.212 0.0193985 0.000294228 0.0194806 0.0193973 0.0194054 0.0195453 0.0192359 0.0193203 0.0194439 0.019254 0.0194499 0.0194982
10 0.213 0.0196427 0.000294817 0.0197251 0.0196408 0.0196499 0.0197902 0.0194801 0.0195638 0.0196884 0.0194986 0.0196944 0.0197429
10 0.214 0.0198861 0.00029538 0.0199688 0.0198834 0.0198935 0.0200342 0.0197235 0.0198065 0.019932 0.0197424 0.0199381 0.0199867
10 0.215 0.0201286 0.000295916 0.0202115 0.0201252 0.0201362 0.0202772 0.019966 0.0200483 0.0201748 0.0199852 0.0201808 0.0202296
10 0.216 0.0203701 0.000296425 0.0204534 0.020366 0.020378 0.0205193 0.0202077 0.0202891 0.0204167 0.0202272 0.0204226 0.0204716
10 0.217 0.0206107 0.000296907 0.0206943 0.0206058 0.0206188 0.0207604 0.0204484 0.0205288 0.0206575 0.0204681 0.0206634 0.0207126
10 0.218 0.0208502 0.000297362 0.0209341 0.0208446 0.0208585 0.0210004 0.0206881 0.0207675 0.0208974 0.0207079 0.0209031 0.0209524
10 0.219 0.0210886 0.00029779 0.0211729 0.0210823 0.0210971 0.0212392 0.0209268 0.0210051 0.0211361 0.0209467 0.0211417 0.0211912
10 0.22 0.0213259 0.000298191 0.0214105 0.0213189 0.0213345 0.0214769 0.0211643 0.0212415 0.0213737 0.0211843 0.0213792 0.0214288
10 0.221 0.021562 0.000298564 0.0216469 0.0215543 0.0215708 0.0217133 0.0214007 0.0214766 0.0216101 0.0214206 0.0216154 0.0216652
10 0.222 0.0217968 0.00029891 0.0218821 0.0217884 0.0218057 0.0219484 0.0216359 0.0217104 0.0218452 0.0216557 0.0218503 0.0219002
10 0.223 0.0220303 0.000299229 0.0221161 0.0220213 0.0220394 0.0221821 0.0218698 0.0219429 0.0220791 0.0218895 0.0220839 0.022134
10 0.224 0.0222624 0.00029952 0.0223486 0.0222528 0.0222716 0.0224145 0.0221024 0.022174 0.0223116 0.0221219 0.0223162 0.0223663
10 0.225 0.0224931 0.000299785 0.0225798 0.0224829 0.0225025 0.0226454 0.0223337 0.0224036 0.0225426 0.0223529 0.022547 0.0225973
10 0.226 0.0227224 0.000300022 0.0228096 0.0227115 0.0227318 0.0228747 0.0225635 0.0226318 0.0227723 0.0225824 0.0227763 0.0228267
10 0.227 0.0229501 0.000300234 0.0230378 0.0229387 0.0229596 0.0231026 0.0227919 0.0228583 0.0230004 0.0228104 0.0230041 0.0230546
10 0.228 0.0231763 0.00030042 0.0232645 0.0231643 0.0231859 0.0233287 0.0230187 0.0230833 0.0232269 0.0230367 0.0232303 0.0232809
10 0.229 0.0234008 0.00030058 0.0234896 0.0233883 0.0234105 0.0235532 0.023244 0.0233066 0.0234519 0.0232615 0.0234548 0.0235055
10 0.23 0.0236236 0.000300716 0.023713 0.0236106 0.0236334 0.023776 0.0234677 0.0235282 0.0236751 0.0234845 0.0236777 0.0237284
10 0.231 0.0238448 0.000300828 0.0239348 0.0238312 0.0238546 0.023997 0.0236897 0.023748 0.0238967 0.0237058 0.0238988 0.0239496
10 0.232 0.0240642 0.000300917 0.0241548 0.0240502 0.024074 0.0242163 0.02391 0.0239661 0.0241165 0.0239254 0.0241182 0.0241691
10 0.233 0.024282 0.000300985 0.0243732 0.0242675 0.0242918 0.0244338 0.0241287 0.0241824 0.0243347 0.0241433 0.0243358 0.0243868
10 0.234 0.024498 0.000301034 0.02459 0.0244831 0.0245078 0.0246496 0.0243459 0.0243971 0.0245512 0.0243595 0.0245518 0.0246029
10 0.235 0.0247125 0.000301064 0.0248052 0.0246971 0.0247223 0.0248638 0.0245614 0.02461 0.0247661 0.024574 0.0247662 0.0248173
10 0.236 0.0249253 0.000301079 0.0250187 0.0249095 0.024935 0.0250762 0.0247753 0.0248214 0.0249794 0.0247869 0.0249789 0.02503
10 0.237 0.0251366 0.00030108 0.0252307 0.0251204 0.0251462 0.0252871 0.0249878 0.025031 0.0251911 0.0249982 0.02519 0.0252412
10 0.238 0.0253462 0.000301068 0.0254412 0.0253297 0.0253558 0.0254963 0.0251987 0.0252391 0.0254012 0.0252079 0.0253995 0.0254507
10 0.239 0.0255544 0.000301046 0.0256501 0.0255375 0.0255639 0.0257039 0.0254081 0.0254456 0.0256098 0.0254161 0.0256074 0.0256587
10 0.24 0.025761 0.000301015 0.0258575 0.0257438 0.0257704 0.0259099 0.025616 0.0256505 0.0258169 0.0256227 0.0258138 0.0258652
10 0.241 0.0259661 0.000300977 0.0260635 0.0259485 0.0259754 0.0261145 0.0258225 0.0258539 0.0260225 0.0258278 0.0260187 0.0260701
10 0.242 0.0261697 0.000300935 0.026268 0.0261519 0.0261789 0.0263174 0.0260275 0.0260558 0.0262266 0.0260314 0.0262221 0.0262735
10 0.243 0.0263719 0.00030089 0.0264711 0.0263538 0.0263809 0.0265189 0.0262312 0.0262562 0.0264293 0.0262336 0.026424 0.0264754
10 0.244 0.0265726 0.000300844 0.0266727 0.0265543 0.0265815 0.026719 0.0264335 0.0264552 0.0266305 0.0264343 0.0266245 0.0266759
10 0.245 0.0267719 0.000300799 0.026873 0.0267534 0.0267807 0.0269175 0.0266344 0.0266527 0.0268304 0.0266336 0.0268236 0.026875
10 0.246 0.0269699 0.000300758 0.0270719 0.0269511 0.0269785 0.0271147 0.0268339 0.0268487 0.0270288 0.0268314 0.0270212 0.0270726
10 0.247 0.0271665 0.000300722 0.0272695 0.0271475 0.0271749 0.0273104 0.0270322 0.0270434 0.0272259 0.0270279 0.0272175 0.0272689
10 0.248 0.0273617 0.000300694 0.0274657 0.0273425 0.02737 0.0275048 0.0272291 0.0272367 0.0274217 0.0272231 0.0274124 0.0274638
10 0.249 0.0275557 0.000300676 0.0276607 0.0275363 0.0275637 0.0276978 0.0274248 0.0274287 0.0276162 0.0274169 0.027606 0.0276574
10 0.25 0.0277483 0.000300669 0.0278544 0.0277288 0.0277561 0.0278895 0.0276192 0.0276194 0.0278094 0.0276094 0.0277983 0.0278497
10 0.251 0.0279397 0.000300677 0.0280468 0.02792 0.0279473 0.0280799 0.0278124 0.0278087 0.0280013 0.0278007 0.0279893 0.0280407
10 0.252 0.0281298 0.0003007 0.028238 0.02811 0.0281372 0.028269 0.0280044 0.0279968 0.028192 0.0279906 0.028179 0.0282304
10 0.253 0.0283187 0.000300742 0.028428 0.0282988 0.0283258 0.0284568 0.0281952 0.0281836 0.0283815 0.0281794 0.0283675 0.0284189
10 0.254 0.0285065 0.000300805 0.0286169 0.0284864 0.0285133 0.0286434 0.0283849 0.0283692 0.0285697 0.0283669 0.0285548 0.0286061
10 0.255 0.028693 0.00030089 0.0288045 0.0286728 0.0286995 0.0288288 0.0285734 0.0285536 0.0287568 0.0285533 0.0287409 0.0287922
10 0.256 0.0288784 0.000301 0.0289911 0.0288581 0.0288846 0.029013 0.0287608 0.0287368 0.0289428 0.0287384 0.0289259 0.0289771
10 0.257 0.0290626 0.000301136 0.0291765 0.0290423 0.0290686 0.029196 0.0289471 0.0289188 0.0291276 0.0289225 0.0291097 0.0291608
10 0.258 0.0292458 0.000301301 0.0293608 0.0292254 0.0292514 0.0293779 0.0291324 0.0290997 0.0293113 0.0291054 0.0292923 0.0293435
10 0.259 0.0294278 0.000301497 0.0295441 0.0294074 0.0294332 0.0295587 0.0293165 0.0292795 0.029494 0.0292872 0.0294739 0.029525
10 0.26 0.0296088 0.000301726 0.0297263 0.0295884 0.0296139 0.0297384 0.0294997 0.0294582 0.0296756 0.0294679 0.0296544 0.0297054
10 0.261 0.0297888 0.00030199 0.0299075 0.0297683 0.0297935 0.029917 0.0296819 0.0296359 0.0298561 0.0296476 0.0298338 0.0298848
10 0.262 0.0299677 0.000302291 0.0300877 0.0299473 0.0299721 0.0300946 0.029863 0.0298125 0.0300356 0.0298263 0.0300123 0.0300632
10 0.263 0.0301457 0.00030263 0.0302669 0.0301252 0.0301497 0.0302711 0.0300432 0.0299881 0.0302142 0.030004 0.0301897 0.0302405
10 0.264 0.0303226 0.000303009 0.0304451 0.0303022 0.0303263 0.0304467 0.0302225 0.0301627 0.0303918 0.0301807 0.0303661 0.0304169
10 0.265 0.0304987 0.000303431 0.0306225 0.0304783 0.030502 0.0306213 0.0304009 0.0303363 0.0305684 0.0303564 0.0305416 0.0305923
10 0.266 0.0306738 0.000303897 0.0307989 0.0306535 0.0306767 0.0307949 0.0305783 0.030509 0.0307442 0.0305312 0.0307161 0.0307668
10 0.267 0.030848 0.000304408 0.0309744 0.0308277 0.0308506 0.0309676 0.0307549 0.0306808 0.030919 0.0307051 0.0308898 0.0309403
10 0.268 0.0310213 0.000304966 0.0311491 0.0310011 0.0310235 0.0311394 0.0309307 0.0308517 0.031093 0.0308781 0.0310625 0.031113
10 0.269 0.0311938 0.000305573 0.0313229 0.0311737 0.0311956 0.0313103 0.0311056 0.0310217 0.0312661 0.0310503 0.0312344 0.0312848
10 0.27 0.0313655 0.00030623 0.0314959 0.0313454 0.0313669 0.0314804 0.0312797 0.0311908 0.0314384 0.0312216 0.0314055 0.0314558
10 0.271 0.0315363 0.000306939 0.0316681 0.0315164 0.0315373 0.0316497 0.031453 0.0313591 0.0316098 0.0313921 0.0315757 0.0316259
10 0.272 0.0317064 0.0003077 0.0318396 0.0316865 0.031707 0.0318181 0.0316256 0.0315267 0.0317805 0.0315618 0.0317451 0.0317953
10 0.273 0.0318757 0.000308515 0.0320103 0.0318559 0.0318758 0.0319857 0.0317975 0.0316934 0.0319505 0.0317307 0.0319138 0.0319638
10 0.274 0.0320443 0.000309385 0.0321802 0.0320246 0.032044 0.0321526 0.0319686 0.0318594 0.0321197 0.0318989 0.0320817 0.0321317
10 0.275 0.0322121 0.000310312 0.0323495 0.0321926 0.0322114 0.0323188 0.032139 0.0320246 0.0322882 0.0320664 0.0322489 0.0322988
10 0.276 0.0323793 0.000311295 0.0325181 0.0323599 0.0323781 0.0324842 0.0323088 0.0321892 0.032456 0.0322331 0.0324154 0.0324652
10 0.277 0.0325457 0.000312336 0.032686 0.0325265 0.0325441 0.032649 0.0324779 0.032353 0.0326231 0.0323992 0.0325812 0.0326309
10 0.278 0.0327116 0.000313435 0.0328533 0.0326925 0.0327095 0.032813 0.0326464 0.0325162 0.0327896 0.0325646 0.0327464 0.0327959
10 0.279 0.0328768 0.000314594 0.03302 0.0328579 0.0328743 0.0329765 0.0328143 0.0326788 0.0329555 0.0327294 0.0329109 0.0329604
10 0.28 0.0330414 0.000315812 0.033186 0.0330227 0.0330384 0.0331393 0.0329816 0.0328407 0.0331208 0.0328936 0.0330748 0.0331242
10 0.281 0.0332054 0.00031709 0.0333516 0.0331869 0.033202 0.0333015 0.0331484 0.0330021 0.0332855 0.0330573 0.0332382 0.0332874
10 0.282 0.0333689 0.000318429 0.0335165 0.0333506 0.033365 0.0334632 0.0333146 0.0331628 0.0334497 0.0332203 0.033401 0.0334501
10 0.283 0.0335319 0.000319829 0.033681 0.0335137 0.0335275 0.0336243 0.0334803 0.0333231 0.0336133 0.0333828 0.0335632 0.0336122
10 0.284 0.0336943 0.000321289 0.0338449 0.0336763 0.0336894 0.0337849 0.0336455 0.0334828 0.0337764 0.0335448 0.0337249 0.0337738
10 0.285 0.0338563 0.00032281 0.0340084 0.0338385 0.0338509 0.033945 0.0338102 0.033642 0.033939 0.0337064 0.0338862 0.033935
10 0.286 0.0340178 0.000324392 0.0341714 0.0340002 0.0340119 0.0341046 0.0339745 0.0338008 0.0341012 0.0338674 0.034047 0.0340956
10 0.287 0.0341789 0.000326035 0.034334 0.0341615 0.0341725 0.0342638 0.0341384 0.0339591 0.034263 0.034028 0.0342073 0.0342558
10 0.288 0.0343395 0.000327739 0.0344962 0.0343224 0.0343327 0.0344225 0.0343019 0.034117 0.0344243 0.0341882 0.0343672 0.0344156
10 0.289 0.0344998 0.000329502 0.0346579 0.0344828 0.0344924 0.0345809 0.034465 0.0342744 0.0345852 0.034348 0.0345267 0.034575
10 0.29 0.0346597 0.000331326 0.0348194 0.0346429 0.0346518 0.0347388 0.0346277 0.0344315 0.0347458 0.0345074 0.0346859 0.034734
10 0.291 0.0348192 0.000333208 0.0349804 0.0348027 0.0348108 0.0348964 0.0347901 0.0345883 0.034906 0.0346665 0.0348447 0.0348927
10 0.292 0.0349784 0.00033515 0.0351412 0.0349622 0.0349695 0.0350537 0.0349522 0.0347447 0.0350659 0.0348252 0.0350031 0.0350511
10 0.293 0.0351373 0.000337149 0.0353017 0.0351213 0.0351279 0.0352107 0.035114 0.0349008 0.0352255 0.0349837 0.0351613 0.0352091
10 0.294 0.035296 0.000339206 0.0354619 0.0352802 0.0352861 0.0353673 0.0352755 0.0350566 0.0353849 0.0351419 0.0353192 0.0353668
10 0.295 0.0354544 0.000341319 0.0356218 0.0354388 0.0354439 0.0355238 0.0354368 0.0352122 0.035544 0.0352998 0.0354768 0.0355243
10 0.296 0.0356125 0.000343488 0.0357815 0.0355972 0.0356016 0.0356799 0.0355978 0.0353675 0.0357028 0.0354574 0.0356342 0.0356816
10 0.297 0.0357705 0.000345711 0.0359411 0.0357554 0.035759 0.0358359 0.0357587 0.0355226 0.0358614 0.0356149 0.0357914 0.0358387
10 0.298 0.0359282 0.000347988 0.0361004 0.0359134 0.0359162 0.0359917 0.0359194 0.0356776 0.0360199 0.0357722 0.0359484 0.0359955
10 0.299 0.0360858 0.000350317 0.0362596 0.0360713 0.0360733 0.0361473 0.0360799 0.0358323 0.0361782 0.0359293 0.0361052 0.0361522
10 0.3 0.0362433 0.000352698 0.0364186 0.036229 0.0362302 0.0363027 0.0362403 0.0359869 0.0363364 0.0360863 0.0362619 0.0363088
10 0.301 0.0364007 0.000355129 0.0365775 0.0363866 0.0363871 0.0364581 0.0364006 0.0361414 0.0364944 0.0362431 0.0364185 0.0364652
10 0.302 0.0365579 0.000357609 0.0367364 0.0365441 0.0365438 0.0366133 0.0365608 0.0362959 0.0366524 0.0363999 0.0365749 0.0366216
10 0.303 0.0367151 0.000360137 0.0368951 0.0367016 0.0367004 0.0367685 0.0367209 0.0364502 0.0368102 0.0365566 0.0367314 0.0367779
10 0.304 0.0368723 0.00036271 0.0370539 0.036859 0.0368571 0.0369236 0.036881 0.0366045 0.0369681 0.0367132 0.0368877 0.0369341


12 0.069 0.000173939 0.000339074 4.16899e-05 7.95977e-05 0.000320235 0.000399871 0.000111824 0.000253963 0.000263553 0.00033112 0.000282911 0.00016498
12 0.07 0.000102812 0.000330654 -2.54259e-05 1.29943e-05 0.00024638 0.000324758 4.05213e-05 0.000179544 0.000192396 0.000253255 0.00020999 9.28689e-05
12 0.071 3.18126e-05 0.00032232 -9.24155e-05 -5.3484e-05 0.000172654 0.000249776 -3.06546e-05 0.000105255 0.000121366 0.000175521 0.000137198 2.08868e-05
12 0.072 -3.89311e-05 0.000314081 -0.000159153 -0.000119712 9.91849e-05 0.000175053 -0.000101576 3.1224e-05 5.0591e-05 9.80474e-05 6.4663e-05 -5.08369e-05
12 0.073 -0.000109292 0.000305949 -0.000225512 -0.000185565 2.61027e-05 0.000100721 -0.000172117 -4.24188e-05 -1.98015e-05 2.09658e-05 -7.4858e-06 -0.000122173
12 0.074 -0.000179141 0.000297934 -0.000291366 -0.000250917 -4.6464e-05 2.69097e-05 -0.00024215 -0.000115544 -8.96842e-05 -5.55937e-05 -7.91197e-05 -0.000192993
12 0.075 -0.000248352 0.00029005 -0.000356589 -0.000315644 -0.000118387 -4.62508e-05 -0.000311548 -0.000188023 -0.000158929 -0.000131501 -0.00015011 -0.000263167
12 0.076 -0.000316797 0.000282307 -0.000421055 -0.00037962 -0.000189536 -0.00011863 -0.000380185 -0.000259726 -0.00022741 -0.000206624 -0.000220328 -0.000332566
12 0.077 -0.000384347 0.000274719 -0.000484638 -0.000442721 -0.000259783 -0.000190099 -0.000447932 -0.000330524 -0.000294998 -0.000280834 -0.000289645 -0.000401061
12 0.078 -0.000450875 0.000267299 -0.000547211 -0.00050482 -0.000329 -0.000260526 -0.000514663 -0.000400287 -0.000361566 -0.000354 -0.000357933 -0.000468523
12 0.079 -0.000516254 0.000260061 -0.000608649 -0.000565794 -0.000397057 -0.000329782 -0.000580251 -0.000468886 -0.000426987 -0.000425991 -0.000425062 -0.000534823
12 0.08 -0.000580356 0.000253019 -0.000668826 -0.000625517 -0.000463825 -0.000397736 -0.00064457 -0.000536193 -0.000491133 -0.000496677 -0.000490904 -0.000599831
12 0.081 -0.000643052 0.000246189 -0.000727614 -0.000683863 -0.000529176 -0.000464258 -0.000707492 -0.000602076 -0.000553877 -0.000565927 -0.00055533 -0.000663418
12 0.082 -0.000704216 0.000239585 -0.000784888 -0.000740709 -0.000592981 -0.000529219 -0.000768889 -0.000666408 -0.000615091 -0.000633611 -0.000618212 -0.000725456
12 0.083 -0.000763719 0.000233222 -0.000840522 -0.000795927 -0.000655111 -0.000592487 -0.000828636 -0.000729059 -0.000674649 -0.000699598 -0.00067942 -0.000785815
12 0.084 -0.000821433 0.000227118 -0.00089439 -0.000849395 -0.000715436 -0.000653933 -0.000886605 -0.0007899 -0.000732421 -0.000763757 -0.000738827 -0.000844366
12 0.085 -0.000877232 0.000221288 -0.000946365 -0.000900986 -0.000773829 -0.000713426 -0.000942669 -0.0008488 -0.000788281 -0.000825959 -0.000796303 -0.000900979
12 0.086 -0.000930987 0.000215747 -0.000996321 -0.000950575 -0.000830161 -0.000770837 -0.000996702 -0.000905632 -0.000842102 -0.000886072 -0.000851719 -0.000955527
12 0.087 -0.00098257 0.000210513 -0.00104413 -0.000998037 -0.000884302 -0.000826036 -0.00104858 -0.000960265 -0.000893755 -0.000943966 -0.000904948 -0.00100788
12 0.088 -0.00103185 0.0002056 -0.00108967 -0.00104325 -0.000936123 -0.000878891 -0.00109816 -0.00101257 -0.000943114 -0.000999511 -0.000955859 -0.00105791
12 0.089 -0.00107871 0.000201023 -0.00113281 -0.00108608 -0.000985496 -0.000929273 -0.00114534 -0.00106242 -0.000990051 -0.00105258 -0.00100433 -0.00110548
12 0.09 -0.00112301 0.000196795 -0.00117343 -0.00112641 -0.00103229 -0.000977052 -0.00118997 -0.00110968 -0.00103444 -0.00110303 -0.00105022 -0.00115047
12 0.091 -0.00116463 0.00019293 -0.0012114 -0.00116412 -0.00107638 -0.0010221 -0.00123194 -0.00115423 -0.00107615 -0.00115074 -0.00109341 -0.00119275
12 0.092 -0.00120344 0.000189437 -0.0012466 -0.00119907 -0.00111764 -0.00106428 -0.00127112 -0.00119593 -0.00111505 -0.00119558 -0.00113376 -0.00123218
12 0.093 -0.00123932 0.000186325 -0.00127889 -0.00123114 -0.00115593 -0.00110347 -0.00130737 -0.00123466 -0.00115103 -0.00123742 -0.00117116 -0.00126865
12 0.094 -0.00127212 0.0001836 -0.00130815 -0.00126021 -0.00119113 -0.00113953 -0.00134058 -0.00127028 -0.00118394 -0.00127613 -0.00120547 -0.00130202
12 0.095 -0.00130173 0.000181265 -0.00133426 -0.00128616 -0.00122311 -0.00117234 -0.00137061 -0.00130267 -0.00121367 -0.00131157 -0.00123656 -0.00133216
12 0.096 -0.00132803 0.000179322 -0.00135709 -0.00130885 -0.00125174 -0.00120177 -0.00139734 -0.0013317 -0.00124008 -0.00134362 -0.0012643 -0.00135894
12 0.097 -0.00135087 0.000177766 -0.00137651 -0.00132816 -0.00127688 -0.00122768 -0.00142064 -0.00135724 -0.00126306 -0.00137215 -0.00128857 -0.00138223
12 0.098 -0.00137013 0.000176592 -0.0013924 -0.00134398 -0.00129843 -0.00124995 -0.00144038 -0.00137915 -0.00128246 -0.00139702 -0.00130924 -0.00140191
12 0.099 -0.0013857 0.000175791 -0.00140463 -0.00135616 -0.00131623 -0.00126844 -0.00145645 -0.00139732 -0.00129816 -0.00141811 -0.00132617 -0.00141784
12 0.1 -0.00139743 0.00017535 -0.00141308 -0.00136459 -0.00133017 -0.00128303 -0.0014687 -0.0014116 -0.00131004 -0.00143528 -0.00133924 -0.0014299
12 0.101 -0.0014052 0.000175255 -0.00141761 -0.00136914 -0.00134011 -0.00129358 -0.00147702 -0.00142188 -0.00131797 -0.0014484 -0.00134832 -0.00143795
12 0.102 -0.00140888 0.000175488 -0.00141811 -0.00136969 -0.00134593 -0.00129997 -0.00148127 -0.00142802 -0.00132182 -0.00145735 -0.00135328 -0.00144188
12 0.103 -0.00140835 0.000176029 -0.00141444 -0.00136611 -0.0013475 -0.00130206 -0.00148133 -0.00142989 -0.00132147 -0.00146198 -0.001354 -0.00144154
12 0.104 -0.00140347 0.000176856 -0.00140648 -0.00135827 -0.00134469 -0.00129973 -0.00147707 -0.00142737 -0.00131678 -0.00146219 -0.00135034 -0.0014368
12 0.105 -0.00139412 0.000177948 -0.00139411 -0.00134606 -0.00133737 -0.00129284 -0.00146837 -0.00142032 -0.00130762 -0.00145782 -0.00134217 -0.00142755
12 0.106 -0.00138018 0.000179279 -0.00137719 -0.00132934 -0.00132541 -0.00128127 -0.0014551 -0.00140861 -0.00129388 -0.00144875 -0.00132937 -0.00141365
12 0.107 -0.00136151 0.000180827 -0.00135561 -0.001308 -0.00130868 -0.00126488 -0.00143713 -0.00139212 -0.00127542 -0.00143486 -0.00131181 -0.00139497
12 0.108 -0.00133798 0.000182566 -0.00132923 -0.0012819 -0.00128706 -0.00124354 -0.00141434 -0.00137071 -0.00125212 -0.001416 -0.00128936 -0.00137139
12 0.109 -0.00130947 0.000184473 -0.00129793 -0.00125092 -0.00126041 -0.00121713 -0.00138659 -0.00134427 -0.00122385 -0.00139206 -0.00126188 -0.00134276
12 0.11 -0.00127586 0.000186525 -0.00126158 -0.00121494 -0.0012286 -0.00118551 -0.00135376 -0.00131265 -0.00119047 -0.00136289 -0.00122926 -0.00130897
12 0.111 -0.00123703 0.000188698 -0.0012201 -0.00117386 -0.00119155 -0.00114858 -0.00131575 -0.00127575 -0.0011519 -0.0013284 -0.0011914 -0.00126992
12 0.112 -0.00119303 0.000190973 -0.00117349 -0.0011277 -0.00114927 -0.00110638 -0.0012726 -0.00123362 -0.00110817 -0.00128862 -0.00114831 -0.00122564
12 0.113 -0.00114392 0.000193331 -0.00112184 -0.00107654 -0.00110183 -0.00105897 -0.00122436 -0.00118631 -0.00105933 -0.00124362 -0.00110007 -0.00117618
12 0.114 -0.00108975 0.000195755 -0.00106518 -0.00102042 -0.00104929 -0.00100641 -0.0011711 -0.00113388 -0.00100544 -0.00119345 -0.00104674 -0.00112161
12 0.115 -0.00103058 0.000198231 -0.0010036 -0.000959413 -0.000991709 -0.000948752 -0.00111286 -0.00107639 -0.000946563 -0.00113817 -0.000988372 -0.00106198
12 0.116 -0.000966469 0.000200743 -0.000937132 -0.000893568 -0.000929149 -0.000886068 -0.00104972 -0.00101391 -0.00088276 -0.00107784 -0.00092503 -0.000997373
12 0.117 -0.000897487 0.000203281 -0.000865851 -0.000822945 -0.000861669 -0.000818416 -0.000981719 -0.000946487 -0.00081409 -0.00101253 -0.000856775 -0.000927834
12 0.118 -0.000823688 0.000205833 -0.000789812 -0.000747605 -0.000789332 -0.000745859 -0.000908932 -0.000874194 -0.000740613 -0.000942304 -0.000783668 -0.000853427
12 0.119 -0.000745133 0.000208389 -0.000709075 -0.000667606 -0.000712197 -0.000668458 -0.000831413 -0.000797087 -0.000662389 -0.000867214 -0.000705769 -0.000774214
12 0.12 -0.000661883 0.00021094 -0.000623699 -0.000583006 -0.000630324 -0.000586273 -0.000749222 -0.000715229 -0.000579477 -0.000787325 -0.000623139 -0.000690256
12 0.121 -0.000573996 0.000213479 -0.000533743 -0.000493865 -0.000543776 -0.000499368 -0.000662418 -0.00062868 -0.000491937 -0.000702697 -0.000535839 -0.000601613
12 0.122 -0.000481535 0.000215999 -0.000439268 -0.000400242 -0.000452611 -0.000407803 -0.000571061 -0.000537501 -0.00039983 -0.000613394 -0.00044393 -0.000508348
12 0.123 -0.000384557 0.000218494 -0.000340331 -0.000302195 -0.000356892 -0.000311639 -0.000475209 -0.000441755 -0.000303215 -0.000519475 -0.000347471 -0.000410521
12 0.124 -0.000283124 0.000220959 -0.000236993 -0.000199783 -0.000256678 -0.000210939 -0.000374923 -0.0003415 -0.000202152 -0.000421002 -0.000246525 -0.000308194
12 0.125 -0.000177297 0.000223389 -0.000129313 -9.30643e-05 -0.00015203 -0.000105764 -0.000270262 -0.0002368 -9.6701e-05 -0.000318037 -0.00014115 -0.000201426
12 0.126 -6.71337e-05 0.000225781 -1.73497e-05 1.79015e-05 -4.30095e-05 3.82411e-06 -0.000161284 -0.000127715 1.30781e-05 -0.000210641 -3.14094e-05 -9.02802e-05
12 0.127 4.73041e-05 0.000228132 9.88369e-05 0.000133056 7.03236e-05 0.000117765 -4.805e-05 -1.43055e-05 0.000127125 -9.88751e-05 8.26378e-05 2.51832e-05
12 0.128 0.000165957 0.000230438 0.000219188 0.00025234 0.000187908 0.000235995 6.93813e-05 0.000103366 0.000245381 1.71989e-05 0.00020093 0.000144903
12 0.129 0.000288764 0.000232698 0.000343643 0.000375695 0.000309684 0.000358455 0.00019095 0.00022524 0.000367785 0.00013752 0.000323408 0.000268818
12 0.13 0.000415665 0.00023491 0.000472144 0.000503063 0.000435591 0.000485082 0.000316598 0.000351254 0.000494278 0.000262026 0.000450009 0.000396867
12 0.131 0.000546601 0.000237073 0.00060463 0.000634384 0.000565567 0.000615815 0.000446265 0.000481347 0.000624799 0.000390657 0.000580674 0.000528989
12 0.132 0.000681511 0.000239186 0.000741044 0.0007696 0.000699552 0.000750593 0.000579891 0.000615459 0.000759289 0.00052335 0.000715342 0.000665124
12 0.133 0.000820335 0.000241248 0.000881325 0.000908651 0.000837486 0.000889353 0.000717418 0.000753528 0.000897688 0.000660044 0.000853951 0.000805209
12 0.134 0.000963013 0.000243259 0.00102541 0.00105148 0.000979308 0.00103203 0.000858786 0.000895492 0.00103994 0.000800679 0.000996442 0.000949183
12 0.135 0.00110948 0.000245219 0.00117325 0.00119803 0.00112496 0.00117857 0.00100394 0.00104129 0.00118597 0.000945192 0.00114275 0.00109699
12 0.136 0.00125969 0.000247127 0.00132478 0.00134823 0.00127437 0.00132891 0.00115281 0.00119086 0.00133574 0.00109352 0.00129283 0.00124856
12 0.137 0.00141357 0.000248985 0.00147993 0.00150204 0.00142749 0.00148299 0.00130534 0.00134415 0.00148918 0.00124561 0.0014466 0.00140384
12 0.138 0.00157106 0.000250792 0.00163866 0.00165939 0.00158426 0.00164074 0.00146148 0.00150109 0.00164622 0.00140139 0.00160401 0.00156276
12 0.139 0.00173211 0.00025255 0.0018009 0.00182022 0.00174461 0.0018021 0.00162116 0.00166161 0.00180681 0.0015608 0.00176499 0.00172527
12 0.14 0.00189664 0.00025426 0.00196659 0.00198448 0.00190848 0.00196702 0.00178433 0.00182567 0.0019709 0.00172379 0.0019295 0.0018913
12 0.141 0.00206462 0.000255922 0.00213567 0.0021521 0.00207582 0.00213543 0.00195092 0.0019932 0.00213841 0.00189029 0.00209746 0.00206079
12 0.142 0.00223596 0.000257537 0.00230809 0.00232303 0.00224656 0.00230726 0.00212088 0.00216413 0.0023093 0.00206023 0.00226882 0.00223368
12 0.143 0.00241062 0.000259108 0.00248378 0.00249721 0.00242064 0.00248246 0.00229415 0.0023384 0.00248349 0.00223357 0.00244351 0.00240992
12 0.144 0.00258852 0.000260634 0.00266268 0.00267457 0.00259801 0.00266097 0.00247066 0.00251597 0.00266093 0.00241022 0.00262148 0.00258943
12 0.145 0.00276963 0.000262119 0.00284474 0.00285507 0.00277859 0.00284273 0.00265036 0.00269675 0.00284157 0.00259015 0.00280266 0.00277216
12 0.146 0.00295386 0.000263562 0.0030299 0.00303863 0.00296234 0.00302766 0.00283319 0.0028807 0.00302533 0.00277328 0.00298699 0.00295804
12 0.147 0.00314116 0.000264967 0.00321809 0.00322522 0.00314918 0.00321572 0.00301909 0.00306775 0.00321217 0.00295955 0.00317442 0.00314703
12 0.148 0.00333148 0.000266333 0.00340926 0.00341475 0.00333906 0.00340683 0.00320799 0.00325784 0.00340201 0.0031489 0.00336488 0.00333904
12 0.149 0.00352475 0.000267664 0.00360334 0.00360718 0.00353192 0.00360095 0.00339985 0.00345091 0.00359481 0.00334127 0.0035583 0.00353403
12 0.15 0.00372091 0.00026896 0.00380029 0.00380245 0.0037277 0.003798 0.0035946 0.00364689 0.00379049 0.0035366 0.00375464 0.00373193
12 0.151 0.0039199 0.000270224 0.00400003 0.00400049 0.00392633 0.00399792 0.00379218 0.00384573 0.00398901 0.00373482 0.00395383 0.00393269
12 0.152 0.00412167 0.000271457 0.00420251 0.00420125 0.00412776 0.00420066 0.00399254 0.00404737 0.0041903 0.00393588 0.00415581 0.00413623
12 0.153 0.00432614 0.000272661 0.00440767 0.00440467 0.00433192 0.00440615 0.0041956 0.00425174 0.00439429 0.00413972 0.00436052 0.0043425
12 0.154 0.00453327 0.000273837 0.00461546 0.0046107 0.00453876 0.00461434 0.00440132 0.00445879 0.00460094 0.00434626 0.00456789 0.00455144
12 0.155 0.00474298 0.000274987 0.0048258 0.00481926 0.00474822 0.00482515 0.00460964 0.00466845 0.00481019 0.00455546 0.00477787 0.00476299
12 0.156 0.00495523 0.000276114 0.00503865 0.00503031 0.00496022 0.00503852 0.00482048 0.00488066 0.00502196 0.00476725 0.0049904 0.00497708
12 0.157 0.00516995 0.000277218 0.00525394 0.00524379 0.00517472 0.00525441 0.00503381 0.00509536 0.0052362 0.00498156 0.00520541 0.00519366
12 0.158 0.00538707 0.000278302 0.00547162 0.00545963 0.00539165 0.00547274 0.00524955 0.00531248 0.00545286 0.00519835 0.00542285 0.00541266
12 0.159 0.00560655 0.000279366 0.00569161 0.00567778 0.00561096 0.00569345 0.00546765 0.00553198 0.00567186 0.00541754 0.00564266 0.00563402
12 0.16 0.00582832 0.000280414 0.00591388 0.00589817 0.00583257 0.00591648 0.00568804 0.00575378 0.00589316 0.00563907 0.00586476 0.00585768
12 0.161 0.00605232 0.000281445 0.00613834 0.00612076 0.00605643 0.00614177 0.00591067 0.00597783 0.00611669 0.00586289 0.00608911 0.00608358
12 0.162 0.00627849 0.000282462 0.00636496 0.00634548 0.00628248 0.00636926 0.00613548 0.00620406 0.0063424 0.00608892 0.00631564 0.00631167
12 0.163 0.00650677 0.000283467 0.00659366 0.00657227 0.00651066 0.00659888 0.00636241 0.00643242 0.00657021 0.00631712 0.00654429 0.00654187
12 0.164 0.00673709 0.00028446 0.00682439 0.00680107 0.00674091 0.00683059 0.0065914 0.00666283 0.00680008 0.00654742 0.00677501 0.00677413
12 0.165 0.00696941 0.000285443 0.00705708 0.00703183 0.00697317 0.0070643 0.00682239 0.00689525 0.00703194 0.00677975 0.00700772 0.00700838
12 0.166 0.00720366 0.000286417 0.00729169 0.00726448 0.00720737 0.00729997 0.00705533 0.00712961 0.00726573 0.00701406 0.00724237 0.00724457
12 0.167 0.00743977 0.000287384 0.00752814 0.00749897 0.00744346 0.00753752 0.00729014 0.00736584 0.00750139 0.00725029 0.0074789 0.00748263
12 0.168 0.0076777 0.000288344 0.00776639 0.00773524 0.00768138 0.00777691 0.00752678 0.0076039 0.00773887 0.00748837 0.00771725 0.0077225
12 0.169 0.00791737 0.000289299 0.00800636 0.00797322 0.00792106 0.00801806 0.00776517 0.00784371 0.0079781 0.00772824 0.00795736 0.00796413
12 0.17 0.00815873 0.00029025 0.00824801 0.00821287 0.00816244 0.00826092 0.00800528 0.00808521 0.00821902 0.00796984 0.00819916 0.00820744
12 0.171 0.00840172 0.000291198 0.00849127 0.00845412 0.00840547 0.00850542 0.00824702 0.00832835 0.00846158 0.00821311 0.0084426 0.00845239
12 0.172 0.00864628 0.000292144 0.00873608 0.00869691 0.00865008 0.00875151 0.00849035 0.00857306 0.0087057 0.00845798 0.00868762 0.0086989
12 0.173 0.00889235 0.000293088 0.00898238 0.00894119 0.00889621 0.00899911 0.00873521 0.00881929 0.00895134 0.00870441 0.00893415 0.00894692
12 0.174 0.00913987 0.000294031 0.00923012 0.00918689 0.0091438 0.00924818 0.00898153 0.00906696 0.00919844 0.00895232 0.00918213 0.00919638
12 0.175 0.00938877 0.000294974 0.00947923 0.00943396 0.0093928 0.00949864 0.00922926 0.00931602 0.00944693 0.00920165 0.00943151 0.00944723
12 0.176 0.009639 0.000295917 0.00972966 0.00968234 0.00964313 0.00975044 0.00947834 0.00956642 0.00969675 0.00945235 0.00968222 0.00969941
12 0.177 0.0098905 0.000296862 0.00998134 0.00993196 0.00989474 0.0100035 0.00972871 0.00981808 0.00994784 0.00970434 0.0099342 0.00995284
12 0.178 0.0101432 0.000297807 0.0102342 0.0101828 0.0101476 0.0102578 0.0099803 0.0100709 0.0102002 0.00995758 0.0101874 0.0102075
12 0.179 0.0103971 0.000298754 0.0104882 0.0104347 0.0104016 0.0105133 0.0102331 0.010325 0.0104536 0.010212 0.0104417 0.0104633
12 0.18 0.010652 0.000299703 0.0107433 0.0106877 0.0106567 0.0107698 0.0104869 0.01058 0.0107082 0.0104675 0.0106972 0.0107201
12 0.181 0.010908 0.000300653 0.0109994 0.0109418 0.0109128 0.0110273 0.0107419 0.0108362 0.0109638 0.0107241 0.0109536 0.010978
12 0.182 0.0111649 0.000301606 0.0112565 0.0111968 0.0111699 0.0112859 0.0109978 0.0110932 0.0112203 0.0109817 0.0112111 0.0112368
12 0.183 0.0114227 0.00030256 0.0115145 0.0114527 0.0114279 0.0115453 0.0112546 0.0113512 0.0114778 0.0112402 0.0114694 0.0114966
12 0.184 0.0116814 0.000303516 0.0117733 0.0117094 0.0116868 0.0118056 0.0115123 0.01161 0.0117361 0.0114996 0.0117286 0.0117571
12 0.185 0.0119409 0.000304474 0.0120329 0.0119669 0.0119464 0.0120666 0.0117709 0.0118696 0.0119953 0.0117598 0.0119886 0.0120185
12 0.186 0.0122011 0.000305433 0.0122932 0.0122251 0.0122068 0.0123284 0.0120302 0.01213 0.0122551 0.0120207 0.0122493 0.0122805
12 0.187 0.012462 0.000306393 0.0125542 0.012484 0.0124679 0.0125909 0.0122901 0.0123909 0.0125157 0.0122824 0.0125106 0.0125432
12 0.188 0.0127235 0.000307353 0.0128158 0.0127435 0.0127296 0.0128539 0.0125507 0.0126525 0.0127768 0.0125446 0.0127726 0.0128065
12 0.189 0.0129855 0.000308313 0.0130779 0.0130035 0.0129918 0.0131175 0.0128119 0.0129146 0.0130385 0.0128074 0.0130351 0.0130703
12 0.19 0.013248 0.000309272 0.0133405 0.013264 0.0132546 0.0133815 0.0130736 0.0131772 0.0133007 0.0130708 0.0132981 0.0133346
12 0.191 0.0135109 0.00031023 0.0136035 0.0135249 0.0135177 0.013646 0.0133358 0.0134401 0.0135634 0.0133345 0.0135615 0.0135993
12 0.192 0.0137742 0.000311186 0.0138669 0.0137862 0.0137812 0.0139108 0.0135984 0.0137035 0.0138264 0.0135987 0.0138253 0.0138644
12 0.193 0.0140378 0.00031214 0.0141306 0.0140479 0.0140451 0.0141759 0.0138613 0.0139671 0.0140897 0.0138631 0.0140894 0.0141297
12 0.194 0.0143017 0.000313089 0.0143946 0.0143097 0.0143092 0.0144412 0.0141244 0.0142309 0.0143533 0.0141279 0.0143537 0.0143952
12 0.195 0.0145657 0.000314034 0.0146587 0.0145718 0.0145734 0.0147067 0.0143878 0.014495 0.014617 0.0143928 0.0146182 0.0146609
12 0.196 0.0148299 0.000314973 0.014923 0.014834 0.0148378 0.0149724 0.0146514 0.0147591 0.014881 0.0146578 0.0148828 0.0149268
12 0.197 0.0150941 0.000315905 0.0151873 0.0150962 0.0151023 0.015238 0.0149151 0.0150233 0.015145 0.014923 0.0151475 0.0151926
12 0.198 0.0153583 0.00031683 0.0154516 0.0153585 0.0153668 0.0155036 0.0151788 0.0152874 0.015409 0.0151881 0.0154121 0.0154585
12 0.199 0.0156225 0.000317746 0.0157159 0.0156207 0.0156312 0.0157692 0.0154424 0.0155515 0.0156729 0.0154532 0.0156768 0.0157242
12 0.2 0.0158865 0.000318652 0.0159801 0.0158828 0.0158955 0.0160346 0.015706 0.0158154 0.0159368 0.0157182 0.0159412 0.0159898
12 0.201 0.0161504 0.000319546 0.0162441 0.0161448 0.0161596 0.0162998 0.0159695 0.0160791 0.0162005 0.015983 0.0162055 0.0162552
12 0.202 0.0164141 0.000320429 0.0165079 0.0164066 0.0164235 0.0165648 0.0162328 0.0163426 0.0164639 0.0162476 0.0164696 0.0165204
12 0.203 0.0166774 0.000321297 0.0167714 0.016668 0.0166871 0.0168294 0.0164958 0.0166058 0.0167271 0.0165118 0.0167334 0.0167852
12 0.204 0.0169404 0.00032215 0.0170346 0.0169291 0.0169503 0.0170936 0.0167585 0.0168685 0.01699 0.0167758 0.0169967 0.0170496
12 0.205 0.017203 0.000322988 0.0172973 0.0171899 0.0172131 0.0173574 0.0170208 0.0171309 0.0172524 0.0170393 0.0172597 0.0173136
12 0.206 0.0174651 0.000323807 0.0175596 0.0174501 0.0174754 0.0176207 0.0172827 0.0173927 0.0175144 0.0173023 0.0175222 0.0175771
12 0.207 0.0177266 0.000324608 0.0178213 0.0177099 0.0177372 0.0178834 0.0175441 0.0176539 0.0177758 0.0175648 0.0177841 0.01784
12 0.208 0.0179876 0.000325388 0.0180825 0.0179691 0.0179984 0.0181455 0.0178049 0.0179146 0.0180367 0.0178267 0.0180454 0.0181023
12 0.209 0.0182479 0.000326146 0.018343 0.0182276 0.018259 0.0184069 0.0180652 0.0181745 0.0182969 0.0180879 0.018306 0.0183638
12 0.21 0.0185075 0.000326882 0.0186029 0.0184855 0.0185188 0.0186675 0.0183247 0.0184337 0.0185564 0.0183484 0.0185659 0.0186247
12 0.211 0.0187663 0.000327593 0.0188619 0.0187426 0.0187778 0.0189273 0.0185836 0.018692 0.0188152 0.0186081 0.0188251 0.0188847
12 0.212 0.0190243 0.000328278 0.0191202 0.0189989 0.019036 0.0191862 0.0188416 0.0189495 0.0190731 0.018867 0.0190833 0.0191438
12 0.213 0.0192814 0.000328936 0.0193775 0.0192543 0.0192932 0.0194442 0.0190988 0.0192061 0.0193302 0.0191249 0.0193407 0.019402
12 0.214 0.0195375 0.000329566 0.0196339 0.0195088 0.0195495 0.0197012 0.0193551 0.0194617 0.0195863 0.0193819 0.0195971 0.0196592
12 0.215 0.0197926 0.000330167 0.0198894 0.0197624 0.0198048 0.0199571 0.0196104 0.0197162 0.0198414 0.0196379 0.0198524 0.0199153
12 0.216 0.0200467 0.000330736 0.0201437 0.0200148 0.020059 0.0202119 0.0198647 0.0199696 0.0200955 0.0198927 0.0201067 0.0201704
12 0.217 0.0202995 0.000331274 0.020397 0.0202662 0.0203121 0.0204655 0.0201179 0.0202218 0.0203484 0.0201464 0.0203598 0.0204242
12 0.218 0.0205512 0.000331778 0.020649 0.0205164 0.0205639 0.0207179 0.0203699 0.0204728 0.0206001 0.0203989 0.0206116 0.0206768
12 0.219 0.0208017 0.000332249 0.0208999 0.0207654 0.0208145 0.020969 0.0206208 0.0207225 0.0208506 0.0206502 0.0208622 0.0209281
12 0.22 0.0210508 0.000332684 0.0211494 0.0210131 0.0210638 0.0212186 0.0208704 0.0209708 0.0210998 0.0209 0.0211115 0.021178
12 0.221 0.0212985 0.000333082 0.0213976 0.0212595 0.0213116 0.0214669 0.0211186 0.0212177 0.0213477 0.0211485 0.0213594 0.0214265
12 0.222 0.0215448 0.000333444 0.0216443 0.0215045 0.021558 0.0217136 0.0213655 0.0214631 0.0215941 0.0213955 0.0216058 0.0216735
12 0.223 0.0217896 0.000333767 0.0218896 0.021748 0.0218029 0.0219588 0.0216109 0.021707 0.021839 0.021641 0.0218507 0.021919
12 0.224 0.0220329 0.000334052 0.0221334 0.02199 0.0220462 0.0222024 0.0218549 0.0219493 0.0220824 0.0218849 0.022094 0.0221629
12 0.225 0.0222745 0.000334298 0.0223755 0.0222305 0.0222879 0.0224443 0.0220972 0.0221899 0.0223242 0.0221272 0.0223357 0.0224051
12 0.226 0.0225144 0.000334503 0.022616 0.0224693 0.0225279 0.0226845 0.022338 0.0224287 0.0225643 0.0223678 0.0225756 0.0226455
12 0.227 0.0227526 0.000334668 0.0228548 0.0227064 0.0227662 0.0229228 0.022577 0.0226658 0.0228027 0.0226066 0.0228138 0.0228842
12 0.228 0.022989 0.000334793 0.0230918 0.0229418 0.0230026 0.0231593 0.0228144 0.022901 0.0230394 0.0228435 0.0230502 0.023121
12 0.229 0.0232236 0.000334876 0.023327 0.0231753 0.0232372 0.0233939 0.0230499 0.0231344 0.0232741 0.0230786 0.0232847 0.0233559
12 0.23 0.0234562 0.000334919 0.0235603 0.023407 0.0234698 0.0236265 0.0232836 0.0233657 0.023507 0.0233117 0.0235173 0.0235888
12 0.231 0.0236868 0.000334921 0.0237917 0.0236368 0.0237004 0.0238571 0.0235153 0.023595 0.023738 0.0235429 0.0237478 0.0238197
12 0.232 0.0239155 0.000334883 0.0240211 0.0238647 0.0239291 0.0240856 0.0237452 0.0238223 0.023967 0.023772 0.0239764 0.0240486
12 0.233 0.0241423 0.000334808 0.0242487 0.0240907 0.0241558 0.0243121 0.0239732 0.0240477 0.0241941 0.0239992 0.024203 0.0242755
12 0.234 0.0243672 0.000334697 0.0244744 0.0243148 0.0243806 0.0245367 0.0241994 0.0242711 0.0244193 0.0242244 0.0244277 0.0245005
12 0.235 0.0245902 0.000334553 0.0246982 0.0245372 0.0246036 0.0247593 0.0244237 0.0244925 0.0246426 0.0244478 0.0246505 0.0247235
12 0.236 0.0248114 0.000334376 0.0249202 0.0247577 0.0248246 0.02498 0.0246463 0.0247121 0.0248642 0.0246692 0.0248715 0.0249446
12 0.237 0.0250307 0.000334169 0.0251404 0.0249765 0.0250438 0.0251989 0.0248671 0.0249298 0.0250839 0.0248888 0.0250906 0.0251639
12 0.238 0.0252482 0.000333935 0.0253589 0.0251935 0.0252613 0.0254159 0.0250861 0.0251456 0.0253018 0.0251066 0.0253079 0.0253813
12 0.239 0.025464 0.000333676 0.0255756 0.0254088 0.0254769 0.025631 0.0253035 0.0253597 0.025518 0.0253226 0.0255233 0.0255968
12 0.24 0.025678 0.000333393 0.0257906 0.0256224 0.0256908 0.0258444 0.0255191 0.0255719 0.0257325 0.0255368 0.0257371 0.0258106
12 0.241 0.0258903 0.000333091 0.0260039 0.0258343 0.0259029 0.0260559 0.0257331 0.0257824 0.0259453 0.0257493 0.025949 0.0260227
12 0.242 0.0261009 0.00033277 0.0262155 0.0260446 0.0261133 0.0262658 0.0259455 0.0259911 0.0261564 0.02596 0.0261593 0.0262329
12 0.243 0.0263099 0.000332435 0.0264255 0.0262533 0.0263221 0.0264739 0.0261562 0.0261982 0.0263658 0.0261691 0.0263679 0.0264415
12 0.244 0.0265172 0.000332087 0.0266339 0.0264604 0.0265292 0.0266803 0.0263654 0.0264035 0.0265737 0.0263765 0.0265748 0.0266484
12 0.245 0.0267229 0.00033173 0.0268407 0.0266659 0.0267347 0.026885 0.026573 0.0266072 0.0267799 0.0265823 0.0267801 0.0268537
12 0.246 0.026927 0.000331367 0.0270459 0.0268698 0.0269386 0.0270881 0.026779 0.0268093 0.0269846 0.0267864 0.0269838 0.0270573
12 0.247 0.0271296 0.000331 0.0272496 0.0270723 0.0271409 0.0272896 0.0269836 0.0270098 0.0271877 0.026989 0.0271859 0.0272593
12 0.248 0.0273307 0.000330632 0.0274519 0.0272733 0.0273417 0.0274895 0.0271866 0.0272087 0.0273893 0.02719 0.0273865 0.0274597
12 0.249 0.0275302 0.000330267 0.0276526 0.0274728 0.027541 0.0276879 0.0273883 0.027406 0.0275894 0.0273895 0.0275855 0.0276586
12 0.25 0.0277282 0.000329908 0.0278518 0.0276708 0.0277387 0.0278847 0.0275884 0.0276018 0.0277881 0.0275874 0.0277831 0.0278559
12 0.251 0.0279248 0.000329558 0.0280497 0.0278675 0.027935 0.02808 0.0277872 0.0277962 0.0279853 0.0277839 0.0279792 0.0280518
12 0.252 0.02812 0.000329219 0.0282461 0.0280628 0.0281299 0.0282739 0.0279846 0.0279891 0.0281811 0.027979 0.0281738 0.0282462
12 0.253 0.0283138 0.000328896 0.0284412 0.0282567 0.0283234 0.0284663 0.0281806 0.0281805 0.0283755 0.0281726 0.028367 0.0284392
12 0.254 0.0285062 0.000328592 0.0286349 0.0284493 0.0285154 0.0286573 0.0283753 0.0283705 0.0285686 0.0283648 0.0285588 0.0286307
12 0.255 0.0286972 0.00032831 0.0288272 0.0286405 0.0287062 0.0288468 0.0285687 0.0285592 0.0287603 0.0285557 0.0287493 0.0288209
12 0.256 0.028887 0.000328053 0.0290183 0.0288305 0.0288955 0.0290351 0.0287609 0.0287465 0.0289507 0.0287452 0.0289384 0.0290097
12 0.257 0.0290754 0.000327824 0.0292081 0.0290192 0.0290836 0.0292219 0.0289517 0.0289325 0.0291398 0.0289334 0.0291262 0.0291972
12 0.258 0.0292626 0.000327627 0.0293967 0.0292067 0.0292704 0.0294075 0.0291414 0.0291171 0.0293277 0.0291203 0.0293128 0.0293833
12 0.259 0.0294485 0.000327465 0.029584 0.029393 0.029456 0.0295918 0.0293298 0.0293005 0.0295144 0.029306 0.029498 0.0295682
12 0.26 0.0296333 0.000327342 0.0297702 0.0295781 0.0296403 0.0297748 0.0295171 0.0294826 0.0296998 0.0294904 0.0296821 0.0297519
12 0.261 0.0298168 0.00032726 0.0299551 0.029762 0.0298235 0.0299566 0.0297032 0.0296636 0.0298841 0.0296736 0.0298649 0.0299343
12 0.262 0.0299992 0.000327223 0.030139 0.0299449 0.0300054 0.0301373 0.0298882 0.0298433 0.0300672 0.0298556 0.0300466 0.0301155
12 0.263 0.0301804 0.000327234 0.0303217 0.0301266 0.0301862 0.0303167 0.0300721 0.0300218 0.0302492 0.0300365 0.0302271 0.0302956
12 0.264 0.0303605 0.000327296 0.0305033 0.0303072 0.0303659 0.030495 0.0302549 0.0301993 0.0304301 0.0302163 0.0304065 0.0304745
12 0.265 0.0305396 0.000327412 0.0306838 0.0304868 0.0305445 0.0306721 0.0304367 0.0303756 0.03061 0.0303949 0.0305848 0.0306523
12 0.266 0.0307176 0.000327585 0.0308634 0.0306653 0.0307221 0.0308482 0.0306174 0.0305508 0.0307887 0.0305725 0.030762 0.0308291
12 0.267 0.0308945 0.000327818 0.0310419 0.0308429 0.0308986 0.0310232 0.0307972 0.030725 0.0309665 0.030749 0.0309382 0.0310047
12 0.268 0.0310705 0.000328114 0.0312194 0.0310195 0.0310741 0.0311972 0.0309759 0.0308981 0.0311433 0.0309245 0.0311134 0.0311794
12 0.269 0.0312454 0.000328475 0.0313959 0.0311951 0.0312486 0.0313701 0.0311538 0.0310702 0.0313191 0.031099 0.0312876 0.031353
12 0.27 0.0314195 0.000328905 0.0315715 0.0313698 0.0314221 0.0315421 0.0313307 0.0312414 0.031494 0.0312726 0.0314608 0.0315256
12 0.271 0.0315926 0.000329405 0.0317462 0.0315436 0.0315948 0.0317131 0.0315067 0.0314116 0.0316679 0.0314452 0.0316331 0.0316973
12 0.272 0.0317648 0.000329977 0.0319201 0.0317165 0.0317665 0.0318832 0.0316818 0.0315809 0.031841 0.0316169 0.0318044 0.0318681
12 0.273 0.0319361 0.000330625 0.032093 0.0318886 0.0319373 0.0320524 0.0318561 0.0317493 0.0320132 0.0317877 0.0319749 0.032038
12 0.274 0.0321066 0.00033135 0.0322651 0.0320599 0.0321073 0.0322207 0.0320296 0.0319168 0.0321845 0.0319577 0.0321446 0.032207
12 0.275 0.0322763 0.000332154 0.0324365 0.0322303 0.0322765 0.0323882 0.0322023 0.0320835 0.0323551 0.0321268 0.0323134 0.0323752
12 0.276 0.0324452 0.000333039 0.032607 0.0324 0.0324448 0.0325548 0.0323742 0.0322494 0.0325248 0.0322951 0.0324814 0.0325425
12 0.277 0.0326133 0.000334007 0.0327768 0.032569 0.0326124 0.0327207 0.0325454 0.0324144 0.0326938 0.0324626 0.0326486 0.0327091
12 0.278 0.0327807 0.000335059 0.0329459 0.0327372 0.0327793 0.0328858 0.0327158 0.0325788 0.0328621 0.0326294 0.0328151 0.0328749
12 0.279 0.0329473 0.000336196 0.0331142 0.0329047 0.0329454 0.0330501 0.0328856 0.0327424 0.0330297 0.0327955 0.0329808 0.03304
12 0.28 0.0331133 0.000337419 0.0332819 0.0330716 0.0331108 0.0332138 0.0330547 0.0329052 0.0331966 0.0329608 0.0331459 0.0332043
12 0.281 0.0332786 0.000338731 0.033449 0.0332378 0.0332756 0.0333767 0.0332232 0.0330675 0.0333628 0.0331255 0.0333103 0.033368
12 0.282 0.0334433 0.00034013 0.0336154 0.0334035 0.0334397 0.033539 0.033391 0.033229 0.0335284 0.0332896 0.033474 0.0335311
12 0.283 0.0336074 0.000341618 0.0337812 0.0335685 0.0336032 0.0337007 0.0335583 0.0333899 0.0336934 0.033453 0.0336372 0.0336935
12 0.284 0.0337709 0.000343196 0.0339464 0.0337329 0.0337662 0.0338618 0.033725 0.0335503 0.0338579 0.0336158 0.0337997 0.0338553
12 0.285 0.0339338 0.000344863 0.0341111 0.0338968 0.0339285 0.0340223 0.0338912 0.0337101 0.0340218 0.0337781 0.0339617 0.0340165
12 0.286 0.0340962 0.00034662 0.0342753 0.0340602 0.0340904 0.0341822 0.0340568 0.0338693 0.0341851 0.0339398 0.0341232 0.0341772
12 0.287 0.0342581 0.000348467 0.034439 0.0342232 0.0342517 0.0343417 0.034222 0.034028 0.034348 0.0341011 0.0342841 0.0343374
12 0.288 0.0344196 0.000350403 0.0346022 0.0343856 0.0344126 0.0345006 0.0343867 0.0341862 0.0345104 0.0342618 0.0344446 0.0344971
12 0.289 0.0345805 0.000352429 0.034765 0.0345476 0.034573 0.0346591 0.034551 0.034344 0.0346723 0.0344221 0.0346046 0.0346563
12 0.29 0.0347411 0.000354543 0.0349273 0.0347092 0.0347329 0.0348172 0.0347148 0.0345013 0.0348339 0.034582 0.0347642 0.0348151
12 0.291 0.0349013 0.000356744 0.0350893 0.0348705 0.0348925 0.0349748 0.0348783 0.0346582 0.034995 0.0347414 0.0349234 0.0349735
12 0.292 0.0350611 0.000359033 0.0352509 0.0350313 0.0350517 0.035132 0.0350414 0.0348148 0.0351558 0.0349005 0.0350822 0.0351315
12 0.293 0.0352205 0.000361408 0.0354122 0.0351919 0.0352106 0.0352889 0.0352042 0.034971 0.0353162 0.0350592 0.0352406 0.0352892
12 0.294 0.0353797 0.000363868 0.0355731 0.0353521 0.0353691 0.0354455 0.0353667 0.0351268 0.0354763 0.0352176 0.0353988 0.0354465
12 0.295 0.0355385 0.000366411 0.0357338 0.035512 0.0355274 0.0356018 0.0355289 0.0352824 0.0356362 0.0353758 0.0355566 0.0356036
12 0.296 0.0356971 0.000369037 0.0358942 0.0356717 0.0356854 0.0357578 0.0356909 0.0354377 0.0357957 0.0355336 0.0357142 0.0357603
12 0.297 0.0358554 0.000371743 0.0360544 0.0358311 0.0358431 0.0359135 0.0358526 0.0355927 0.0359551 0.0356912 0.0358715 0.0359169
12 0.298 0.0360136 0.000374528 0.0362143 0.0359904 0.0360006 0.0360691 0.0360141 0.0357476 0.0361142 0.0358486 0.0360286 0.0360732
12 0.299 0.0361715 0.00037739 0.0363741 0.0361494 0.036158 0.0362244 0.0361754 0.0359022 0.0362731 0.0360058 0.0361856 0.0362293
12 0.3 0.0363293 0.000380328 0.0365338 0.0363084 0.0363152 0.0363796 0.0363366 0.0360567 0.0364319 0.0361628 0.0363424 0.0363852
12 0.301 0.036487 0.00038334 0.0366933 0.0364671 0.0364722 0.0365346 0.0364977 0.036211 0.0365906 0.0363197 0.036499 0.036541
12 0.302 0.0366445 0.000386423 0.0368527 0.0366258 0.0366292 0.0366896 0.0366586 0.0363653 0.0367491 0.0364765 0.0366555 0.0366967
12 0.303 0.036802 0.000389575 0.037012 0.0367844 0.036786 0.0368444 0.0368195 0.0365194 0.0369076 0.0366333 0.036812 0.0368524
12 0.304 0.0369594 0.000392795 0.0371712 0.036943 0.0369428 0.0369992 0.0369803 0.0366735 0.037066 0.0367899 0.0369684 0.0370079


0 0.069 0.000279 0.000475168 0.000168462 0.000203371 0.000458312 0.000627891 0.0001871 0.000460613 0.00029915 0.00058119 0.000505646 0.000348457
0 0.07 0.000143024 0.000461048 3.68487e-05 7.53201e-05 0.000319322 0.000484774 5.06937e-05 0.000318695 0.000165856 0.0004335 0.000366052 0.000207289
0 0.071 7.21286e-06 0.00044712 -9.46021e-05 -5.2572e-05 0.000180497 0.000341825 -8.55486e-05 0.000176944 3.27243e-05 0.000285979 0.000226623 6.62885e-05
0 0.072 -0.00012827 0.000433408 -0.000225728 -0.000180146 4.20037e-05 0.000199213 -0.000221464 3.55269e-05 -0.000100082 0.000138798 8.75267e-05 -7.43747e-05
0 0.073 -0.000263259 0.000419939 -0.000356366 -0.000307243 -9.5993e-05 5.71071e-05 -0.000356888 -0.000105388 -0.0002324 -7.87572e-06 -5.10717e-05 -0.000214533
0 0.074 -0.000397592 0.000406741 -0.000486354 -0.000433704 -0.000233328 -8.43254e-05 -0.000491658 -0.000245634 -0.000364068 -0.000153871 -0.000189006 -0.000354017
0 0.075 -0.000531102 0.000393842 -0.000615528 -0.00055937 -0.000369834 -0.000224916 -0.00062561 -0.000385044 -0.000494921 -0.000299019 -0.00032611 -0.000492659
0 0.076 -0.000663626 0.000381274 -0.000743728 -0.000684081 -0.000505348 -0.000364495 -0.00075858 -0.00052345 -0.000624799 -0.00044315 -0.000462218 -0.00063029
0 0.077 -0.000795 0.00036907 -0.00087079 -0.00080768 -0.000639702 -0.000502896 -0.000890405 -0.000660686 -0.000753538 -0.000586094 -0.000597164 -0.000766742
0 0.078 -0.00092506 0.000357264 -0.000996551 -0.000930006 -0.000772733 -0.000639949 -0.00102092 -0.000796584 -0.000880976 -0.000727683 -0.000730781 -0.000901847
0 0.079 -0.00105364 0.000345894 -0.00112085 -0.0010509 -0.000904273 -0.000775485 -0.00114997 -0.000930977 -0.00100695 -0.000867746 -0.000862904 -0.00103544
0 0.08 -0.00118058 0.000334996 -0.00124352 -0.00117021 -0.00103416 -0.000909337 -0.00127737 -0.0010637 -0.0011313 -0.00100611 -0.000993367 -0.00116734
0 0.081 -0.0013057 0.000324611 -0.00136441 -0.00128776 -0.00116222 -0.00104134 -0.00140298 -0.00119458 -0.00125385 -0.00114262 -0.001122 -0.00129739
0 0.082 -0.00142886 0.000314778 -0.00148334 -0.00140341 -0.0012883 -0.00117131 -0.00152663 -0.00132345 -0.00137446 -0.00127709 -0.00124865 -0.00142542
0 0.083 -0.00154988 0.00030554 -0.00160016 -0.00151699 -0.00141222 -0.0012991 -0.00164814 -0.00145015 -0.00149295 -0.00140935 -0.00137313 -0.00155126
0 0.084 -0.0016686 0.000296937 -0.0017147 -0.00162834 -0.00153383 -0.00142453 -0.00176737 -0.00157451 -0.00160916 -0.00153925 -0.0014953 -0.00167474
0 0.085 -0.00178485 0.000289008 -0.00182681 -0.00173731 -0.00165295 -0.00154743 -0.00188414 -0.00169636 -0.00172293 -0.0016666 -0.00161497 -0.0017957
0 0.086 -0.00189848 0.000281792 -0.00193631 -0.00184373 -0.00176943 -0.00166764 -0.0019983 -0.00181554 -0.0018341 -0.00179124 -0.00173198 -0.00191396
0 0.087 -0.00200931 0.000275324 -0.00204306 -0.00194745 -0.00188309 -0.00178499 -0.00210967 -0.00193187 -0.0019425 -0.001913 -0.00184617 -0.00202936
0 0.088 -0.00211718 0.000269633 -0.00214687 -0.00204831 -0.00199377 -0.0018993 -0.0022181 -0.00204519 -0.00204797 -0.0020317 -0.00195738 -0.00214172
0 0.089 -0.00222193 0.000264745 -0.0022476 -0.00214615 -0.00210131 -0.00201041 -0.00232343 -0.00215533 -0.00215036 -0.00214719 -0.00206543 -0.00225088
0 0.09 -0.00232339 0.000260677 -0.00234507 -0.0022408 -0.00220553 -0.00211815 -0.00242547 -0.00226213 -0.00224949 -0.00225929 -0.00217016 -0.00235668
0 0.091 -0.0024214 0.000257437 -0.00243913 -0.00233212 -0.00230628 -0.00222236 -0.00252409 -0.00236542 -0.0023452 -0.00236782 -0.0022714 -0.00245894
0 0.092 -0.0025158 0.000255025 -0.00252962 -0.00241994 -0.00240339 -0.00232285 -0.0026191 -0.00246503 -0.00243733 -0.00247263 -0.00236899 -0.00255749
0 0.093 -0.00260642 0.000253432 -0.00261636 -0.0025041 -0.00249668 -0.00241948 -0.00271035 -0.00256079 -0.00252573 -0.00257354 -0.00246276 -0.00265217
0 0.094 -0.00269309 0.000252637 -0.00269921 -0.00258444 -0.00258601 -0.00251206 -0.00279768 -0.00265254 -0.00261021 -0.00267038 -0.00255254 -0.0027428
0 0.095 -0.00277565 0.000252612 -0.00277799 -0.00266081 -0.0026712 -0.00260043 -0.00288091 -0.0027401 -0.00269063 -0.00276299 -0.00263818 -0.00282923
0 0.096 -0.00285394 0.000253318 -0.00285254 -0.00273304 -0.00275208 -0.00268442 -0.00295989 -0.00282332 -0.00276682 -0.00285119 -0.0027195 -0.00291127
0 0.097 -0.00292779 0.000254711 -0.00292271 -0.00280098 -0.00282849 -0.00276386 -0.00303446 -0.00290203 -0.00283862 -0.00293481 -0.00279633 -0.00298877
0 0.098 -0.00299704 0.00025674 -0.00298832 -0.00286447 -0.00290027 -0.00283859 -0.00310444 -0.00297605 -0.00290586 -0.00301369 -0.00286852 -0.00306155
0 0.099 -0.00306152 0.00025935 -0.00304922 -0.00292334 -0.00296724 -0.00290843 -0.00316968 -0.00304522 -0.00296839 -0.00308765 -0.00293589 -0.00312945
0 0.1 -0.00312108 0.000262482 -0.00310524 -0.00297745 -0.00302925 -0.00297321 -0.00323001 -0.00310937 -0.00302603 -0.00315652 -0.00299828 -0.00319229
0 0.101 -0.00317554 0.000266076 -0.00315622 -0.00302662 -0.00308613 -0.00303278 -0.00328526 -0.00316834 -0.00307863 -0.00322014 -0.00305553 -0.00324991
0 0.102 -0.00322474 0.000270075 -0.003202 -0.00307071 -0.00313771 -0.00308695 -0.00333529 -0.00322196 -0.00312602 -0.00327834 -0.00310746 -0.00330214
0 0.103 -0.00326851 0.000274417 -0.00324242 -0.00310955 -0.00318382 -0.00313557 -0.00337991 -0.00327006 -0.00316805 -0.00333095 -0.00315391 -0.00334881
0 0.104 -0.0033067 0.000279047 -0.00327731 -0.00314298 -0.00322431 -0.00317846 -0.00341897 -0.00331248 -0.00320454 -0.00337779 -0.00319472 -0.00338976
0 0.105 -0.00333914 0.00028391 -0.0033065 -0.00317084 -0.00325901 -0.00321545 -0.00345231 -0.00334904 -0.00323534 -0.0034187 -0.00322972 -0.00342481
0 0.106 -0.00336566 0.000288955 -0.00332985 -0.00319298 -0.00328774 -0.00324637 -0.00347975 -0.00337958 -0.00326029 -0.00345351 -0.00325874 -0.00345379
0 0.107 -0.0033861 0.000294131 -0.00334718 -0.00320924 -0.00331035 -0.00327107 -0.00350114 -0.00340393 -0.00327921 -0.00348204 -0.00328161 -0.00347654
0 0.108 -0.00340029 0.000299394 -0.00335834 -0.00321945 -0.00332667 -0.00328936 -0.00351632 -0.00342193 -0.00329195 -0.00350414 -0.00329818 -0.0034929
0 0.109 -0.00340807 0.000304701 -0.00336315 -0.00322346 -0.00333653 -0.00330109 -0.00352511 -0.0034334 -0.00329835 -0.00351962 -0.00330827 -0.00350268
0 0.11 -0.00340928 0.000310012 -0.00336146 -0.00322111 -0.00333977 -0.00330607 -0.00352736 -0.00343819 -0.00329823 -0.00352833 -0.00331173 -0.00350572
0 0.111 -0.0034038 0.000315292 -0.00335315 -0.00321228 -0.00333626 -0.00330419 -0.00352295 -0.00343616 -0.00329149 -0.00353013 -0.00330841 -0.0035019
0 0.112 -0.00339165 0.000320515 -0.00333825 -0.003197 -0.00332604 -0.00329549 -0.0035119 -0.00342735 -0.00327816 -0.00352506 -0.00329837 -0.00349126
0 0.113 -0.00337291 0.000325659 -0.00331683 -0.00317536 -0.00330919 -0.00328003 -0.00349429 -0.00341185 -0.0032583 -0.0035132 -0.00328167 -0.00347386
0 0.114 -0.00334768 0.000330705 -0.00328898 -0.00314741 -0.00328579 -0.00325791 -0.00347021 -0.00338972 -0.00323201 -0.00349462 -0.00325841 -0.00344981
0 0.115 -0.00331601 0.000335636 -0.00325477 -0.00311325 -0.00325591 -0.0032292 -0.00343973 -0.00336106 -0.00319935 -0.00346942 -0.00322864 -0.00341916
0 0.116 -0.00327799 0.000340439 -0.00321428 -0.00307293 -0.00321963 -0.00319399 -0.00340292 -0.00332593 -0.0031604 -0.00343767 -0.00319247 -0.00338201
0 0.117 -0.0032337 0.000345103 -0.00316758 -0.00302654 -0.00317704 -0.00315234 -0.00335986 -0.00328442 -0.00311525 -0.00339945 -0.00314995 -0.00333843
0 0.118 -0.00318321 0.000349617 -0.00311475 -0.00297416 -0.0031282 -0.00310435 -0.00331063 -0.00323661 -0.00306395 -0.00335483 -0.00310118 -0.0032885
0 0.119 -0.0031266 0.000353973 -0.00305587 -0.00291585 -0.00307319 -0.00305009 -0.00325531 -0.00318257 -0.0030066 -0.00330391 -0.00304622 -0.0032323
0 0.12 -0.00306395 0.000358165 -0.00299101 -0.00285169 -0.00301211 -0.00298963 -0.00319396 -0.00312239 -0.00294326 -0.00324675 -0.00298517 -0.00316992
0 0.121 -0.00299533 0.000362188 -0.00292025 -0.00278175 -0.00294501 -0.00292307 -0.00312667 -0.00305614 -0.00287402 -0.00318344 -0.00291808 -0.00310143
0 0.122 -0.00292083 0.000366038 -0.00284367 -0.00270612 -0.00287198 -0.00285048 -0.00305352 -0.00298391 -0.00279895 -0.00311406 -0.00284506 -0.00302691
0 0.123 -0.00284052 0.00036971 -0.00276133 -0.00262485 -0.0027931 -0.00277193 -0.00297458 -0.00290576 -0.00271813 -0.00303868 -0.00276616 -0.00294644
0 0.124 -0.00275448 0.000373204 -0.00267333 -0.00253804 -0.00270845 -0.00268752 -0.00288992 -0.00282179 -0.00263163 -0.00295739 -0.00268147 -0.00286011
0 0.125 -0.00266278 0.000376518 -0.00257973 -0.00244575 -0.0026181 -0.00259732 -0.00279962 -0.00273207 -0.00253953 -0.00287027 -0.00259107 -0.00276799
0 0.126 -0.0025655 0.000379651 -0.00248061 -0.00234805 -0.00252213 -0.0025014 -0.00270377 -0.00263668 -0.0024419 -0.0027774 -0.00249504 -0.00267015
0 0.127 -0.00246272 0.000382604 -0.00237605 -0.00224503 -0.00242062 -0.00239985 -0.00260243 -0.00253569 -0.00233883 -0.00267885 -0.00239346 -0.00256669
0 0.128 -0.00235453 0.000385376 -0.00226613 -0.00213675 -0.00231365 -0.00229275 -0.00249569 -0.0024292 -0.00223039 -0.0025747 -0.00228639 -0.00245768
0 0.129 -0.00224098 0.00038797 -0.00215091 -0.0020233 -0.0022013 -0.00218018 -0.00238361 -0.00231727 -0.00211665 -0.00246505 -0.00217393 -0.0023432
0 0.13 -0.00212217 0.000390387 -0.00203048 -0.00190474 -0.00208364 -0.00206221 -0.00226628 -0.00219998 -0.0019977 -0.00234995 -0.00205615 -0.00222333
0 0.131 -0.00199817 0.000392629 -0.00190492 -0.00178114 -0.00196075 -0.00193894 -0.00214377 -0.00207742 -0.0018736 -0.00222951 -0.00193312 -0.00209816
0 0.132 -0.00186905 0.000394698 -0.0017743 -0.0016526 -0.0018327 -0.00181042 -0.00201617 -0.00194966 -0.00174444 -0.00210378 -0.00180494 -0.00196775
0 0.133 -0.0017349 0.000396598 -0.00163869 -0.00151917 -0.00169959 -0.00167676 -0.00188353 -0.00181679 -0.00161029 -0.00197287 -0.00167166 -0.00183219
0 0.134 -0.00159579 0.000398331 -0.00149817 -0.00138093 -0.00156148 -0.00153802 -0.00174595 -0.00167887 -0.00147123 -0.00183683 -0.00153338 -0.00169156
0 0.135 -0.00145179 0.000399902 -0.00135283 -0.00123796 -0.00141845 -0.00139429 -0.0016035 -0.001536 -0.00132733 -0.00169576 -0.00139017 -0.00154595
0 0.136 -0.001303 0.000401314 -0.00120273 -0.00109033 -0.00127059 -0.00124564 -0.00145625 -0.00138825 -0.00117867 -0.00154973 -0.00124211 -0.00139542
0 0.137 -0.00114948 0.000402571 -0.00104795 -0.00093812 -0.00111796 -0.00109216 -0.00130428 -0.00123569 -0.00102533 -0.00139883 -0.00108928 -0.00124006
0 0.138 -0.000991306 0.000403678 -0.000888573 -0.0007814 -0.000960655 -0.000933917 -0.00114767 -0.00107842 -0.000867382 -0.00124313 -0.000931753 -0.00107995
0 0.139 -0.000828564 0.000404638 -0.000724669 -0.000620244 -0.00079874 -0.000771003 -0.000986494 -0.000916497 -0.000704904 -0.00108271 -0.00076961 -0.000915174
0 0.14 -0.000661328 0.000405457 -0.000556317 -0.000454729 -0.000632299 -0.000603494 -0.000820829 -0.000750013 -0.000537973 -0.000917653 -0.000602929 -0.000745804
0 0.141 -0.000489675 0.000406139 -0.000383593 -0.000284927 -0.000461408 -0.000431468 -0.000650752 -0.000579044 -0.000366665 -0.000748038 -0.000431789 -0.000571923
0 0.142 -0.000313682 0.00040669 -0.000206573 -0.000110915 -0.000286147 -0.000255005 -0.000476338 -0.000403669 -0.000191055 -0.000573946 -0.000256268 -0.00039361
0 0.143 -0.000133428 0.000407115 -2.53343e-05 6.72348e-05 -0.000106591 -7.41861e-05 -0.000297664 -0.000223967 -1.12215e-05 -0.000395455 -7.64434e-05 -0.000210946
0 0.144 5.10115e-05 0.000407418 0.000160047 0.000249447 7.71792e-05 0.00011091 -0.000114808 -4.00172e-05 0.00017276 -0.000212645 0.000107605 -2.40107e-05
0 0.145 0.000239558 0.000407606 0.000349495 0.000435646 0.000265087 0.000300204 7.21554e-05 0.000148102 0.000360813 -2.55958e-05 0.000295801 0.000167117
0 0.146 0.000432134 0.000407685 0.000542933 0.00062576 0.000457055 0.000493616 0.000263149 0.00034031 0.000552862 0.000165613 0.000488064 0.000362356
0 0.147 0.000628663 0.000407659 0.000740285 0.000819712 0.000653004 0.000691066 0.000458096 0.00053653 0.000748829 0.000360901 0.000684318 0.000561627
0 0.148 0.000829066 0.000407534 0.000941473 0.00101743 0.000852857 0.000892475 0.000656921 0.000736681 0.000948638 0.000560189 0.000884483 0.000764851
0 0.149 0.00103327 0.000407317 0.00114642 0.00121883 0.00105654 0.00109776 0.000859546 0.000940685 0.00115221 0.000763398 0.00108848 0.000971946
0 0.15 0.00124119 0.000407014 0.00135506 0.00142386 0.00126396 0.00130685 0.00106589 0.00114846 0.00135948 0.000970447 0.00129623 0.00118283
0 0.151 0.00145275 0.000406629 0.0015673 0.00163242 0.00147506 0.00151965 0.00127589 0.00135993 0.00157035 0.00118126 0.00150767 0.00139744
0 0.152 0.00166788 0.000406171 0.00178307 0.00184445 0.00168974 0.0017361 0.00148946 0.00157502 0.00178477 0.00139575 0.00172269 0.00161567
0 0.153 0.0018865 0.000405643 0.0020023 0.00205987 0.00190795 0.00195611 0.00170652 0.00179365 0.00200264 0.00161384 0.00194124 0.00183746
0 0.154 0.00210853 0.000405054 0.0022249 0.00227861 0.00212958 0.00217959 0.001927 0.00201573 0.0022239 0.00183546 0.00216323 0.00206272
0 0.155 0.00233389 0.000404409 0.00245081 0.00250059 0.00235458 0.00240648 0.00215083 0.00224119 0.00244846 0.00206051 0.00238859 0.00229137
0 0.156 0.00256251 0.000403713 0.00267994 0.00272574 0.00258286 0.00263669 0.00237791 0.00246995 0.00267626 0.00228893 0.00261723 0.00252334
0 0.157 0.00279431 0.000402974 0.00291222 0.00295399 0.00281433 0.00287014 0.00260819 0.00270193 0.00290721 0.00252063 0.00284908 0.00275854
0 0.158 0.00302921 0.000402197 0.00314758 0.00318525 0.00304894 0.00310675 0.00284158 0.00293705 0.00314123 0.00275554 0.00308406 0.00299689
0 0.159 0.00326713 0.000401389 0.00338593 0.00341947 0.00328658 0.00334644 0.003078 0.00317523 0.00337826 0.00299357 0.00332208 0.00323832
0 0.16 0.003508 0.000400556 0.0036272 0.00365655 0.0035272 0.00358914 0.00331739 0.00341639 0.00361822 0.00323464 0.00356309 0.00348275
0 0.161 0.00375174 0.000399704 0.00387131 0.00389642 0.00377071 0.00383475 0.00355965 0.00366046 0.00386102 0.00347867 0.00380698 0.00373008
0 0.162 0.00399827 0.000398838 0.00411819 0.00413902 0.00401703 0.00408321 0.00380473 0.00390736 0.00410659 0.00372559 0.00405369 0.00398026
0 0.163 0.00424751 0.000397965 0.00436777 0.00438427 0.00426608 0.00433444 0.00405253 0.004157 0.00435486 0.00397532 0.00430314 0.00423318
0 0.164 0.00449939 0.000397091 0.00461995 0.00463209 0.00451779 0.00458835 0.00430298 0.00440931 0.00460575 0.00422776 0.00455525 0.00448878
0 0.165 0.00475383 0.000396222 0.00487467 0.00488241 0.00477208 0.00484486 0.00455601 0.0046642 0.00485918 0.00448286 0.00480994 0.00474698
0 0.166 0.00501075 0.000395362 0.00513186 0.00513515 0.00502887 0.00510389 0.00481155 0.00492161 0.00511508 0.00474052 0.00506713 0.00500769
0 0.167 0.00527008 0.000394518 0.00539143 0.00539024 0.00528808 0.00536538 0.0050695 0.00518144 0.00537337 0.00500066 0.00532675 0.00527084
0 0.168 0.00553174 0.000393695 0.00565331 0.0056476 0.00554964 0.00562922 0.0053298 0.00544363 0.00563397 0.00526321 0.00558871 0.00553634
0 0.169 0.00579564 0.000392898 0.00591742 0.00590717 0.00581346 0.00589535 0.00559238 0.00570808 0.00589681 0.00552809 0.00585294 0.00580412
0 0.17 0.00606172 0.000392132 0.00618368 0.00616886 0.00607947 0.00616369 0.00585715 0.00597473 0.00616181 0.00579521 0.00611937 0.00607409
0 0.171 0.00632989 0.000391402 0.00645202 0.00643261 0.0063476 0.00643415 0.00612403 0.0062435 0.0064289 0.0060645 0.0063879 0.00634618
0 0.172 0.00660008 0.000390713 0.00672237 0.00669833 0.00661775 0.00670666 0.00639296 0.00651429 0.00669799 0.00633588 0.00665847 0.00662031
0 0.173 0.00687221 0.000390068 0.00699464 0.00696595 0.00688987 0.00698114 0.00666385 0.00678705 0.00696901 0.00660926 0.00693099 0.00689639
0 0.174 0.00714621 0.000389472 0.00726877 0.0072354 0.00716385 0.0072575 0.00693663 0.00706167 0.00724189 0.00688457 0.00720539 0.00717435
0 0.175 0.00742199 0.000388929 0.00754466 0.00750661 0.00743964 0.00753567 0.00721122 0.0073381 0.00751655 0.00716173 0.00748159 0.00745411
0 0.176 0.00769947 0.000388442 0.00782225 0.00777949 0.00771715 0.00781556 0.00748754 0.00761625 0.0077929 0.00744066 0.00775951 0.00773558
0 0.177 0.00797859 0.000388015 0.00810147 0.00805398 0.0079963 0.00809711 0.00776553 0.00789603 0.00807089 0.00772128 0.00803907 0.00801869
0 0.178 0.00825927 0.00038765 0.00838222 0.00833 0.00827702 0.00838022 0.00804509 0.00817737 0.00835042 0.0080035 0.00832019 0.00830335
0 0.179 0.00854141 0.000387351 0.00866445 0.00860748 0.00855923 0.00866482 0.00832617 0.0084602 0.00863143 0.00828726 0.0086028 0.0085895
0 0.18 0.00882496 0.000387119 0.00894806 0.00888633 0.00884284 0.00895083 0.00860867 0.00874443 0.00891383 0.00857246 0.00888682 0.00887704
0 0.181 0.00910983 0.000386957 0.009233 0.0091665 0.00912779 0.00923817 0.00889252 0.00902998 0.00919755 0.00885903 0.00917217 0.0091659
0 0.182 0.00939594 0.000386867 0.00951916 0.00944789 0.00941399 0.00952676 0.00917765 0.00931677 0.00948252 0.0091469 0.00945877 0.00945599
0 0.183 0.00968322 0.000386848 0.00980649 0.00973045 0.00970136 0.00981652 0.00946398 0.00960473 0.00976865 0.00943597 0.00974654 0.00974725
0 0.184 0.00997159 0.000386904 0.0100949 0.0100141 0.00998983 0.0101074 0.00975143 0.00989377 0.0100559 0.00972617 0.0100354 0.0100396
0 0.185 0.010261 0.000387033 0.0103843 0.0102987 0.0102793 0.0103992 0.0100399 0.0101838 0.0103441 0.0100174 0.0103253 0.0103329
0 0.186 0.0105513 0.000387237 0.0106747 0.0105843 0.0105698 0.010692 0.0103294 0.0104748 0.0106333 0.0103097 0.0106161 0.0106272
0 0.187 0.0108425 0.000387516 0.0109659 0.0108707 0.0108611 0.0109857 0.0106198 0.0107666 0.0109233 0.0106028 0.0109078 0.0109222
0 0.188 0.0111344 0.000387868 0.0112579 0.011158 0.0111531 0.0112801 0.0109109 0.0110592 0.0112141 0.0108967 0.0112002 0.0112181
0 0.189 0.0114271 0.000388294 0.0115506 0.0114459 0.0114459 0.0115752 0.0112029 0.0113525 0.0115057 0.0111914 0.0114934 0.0115146
0 0.19 0.0117203 0.000388791 0.0118439 0.0117345 0.0117394 0.0118709 0.0114954 0.0116464 0.0117978 0.0114867 0.0117872 0.0118117
0 0.191 0.0120142 0.000389359 0.0121378 0.0120236 0.0120333 0.0121671 0.0117886 0.0119409 0.0120905 0.0117826 0.0120815 0.0121094
0 0.192 0.0123085 0.000389995 0.0124321 0.0123132 0.0123278 0.0124638 0.0120823 0.0122357 0.0123837 0.0120789 0.0123763 0.0124075
0 0.193 0.0126032 0.000390698 0.0127269 0.0126033 0.0126226 0.0127609 0.0123764 0.012531 0.0126773 0.0123757 0.0126715 0.0127059
0 0.194 0.0128982 0.000391465 0.0130219 0.0128936 0.0129178 0.0130583 0.0126709 0.0128266 0.0129713 0.0126729 0.012967 0.0130046
0 0.195 0.0131934 0.000392293 0.0133173 0.0131843 0.0132132 0.0133559 0.0129657 0.0131223 0.0132654 0.0129702 0.0132628 0.0133036
0 0.196 0.0134888 0.00039318 0.0136127 0.0134751 0.0135087 0.0136536 0.0132606 0.0134182 0.0135598 0.0132678 0.0135587 0.0136026
0 0.197 0.0137843 0.000394122 0.0139083 0.0137661 0.0138044 0.0139513 0.0135557 0.0137142 0.0138542 0.0135654 0.0138546 0.0139017
0 0.198 0.0140798 0.000395115 0.0142039 0.014057 0.0141 0.0142491 0.0138509 0.0140102 0.0141487 0.0138631 0.0141506 0.0142007
0 0.199 0.0143752 0.000396156 0.0144994 0.014348 0.0143956 0.0145467 0.014146 0.014306 0.0144431 0.0141607 0.0144465 0.0144997
0 0.2 0.0146705 0.000397241 0.0147948 0.0146388 0.0146911 0.0148442 0.014441 0.0146017 0.0147374 0.0144582 0.0147422 0.0147984
0 0.201 0.0149655 0.000398365 0.01509 0.0149295 0.0149863 0.0151414 0.0147358 0.0148971 0.0150315 0.0147554 0.0150377 0.0150968
0 0.202 0.0152603 0.000399525 0.0153849 0.0152199 0.0152812 0.0154382 0.0150304 0.0151922 0.0153252 0.0150523 0.0153329 0.0153949
0 0.203 0.0155546 0.000400715 0.0156794 0.01551 0.0155757 0.0157346 0.0153247 0.0154868 0.0156187 0.0153488 0.0156277 0.0156926
0 0.204 0.0158485 0.000401931 0.0159734 0.0157996 0.0158698 0.0160305 0.0156185 0.015781 0.0159116 0.0156449 0.015922 0.0159897
0 0.205 0.0161419 0.000403168 0.016267 0.0160888 0.0161633 0.0163259 0.0159119 0.0160746 0.0162041 0.0159405 0.0162158 0.0162862
0 0.206 0.0164347 0.000404421 0.01656 0.0163774 0.0164562 0.0166206 0.0162047 0.0163675 0.016496 0.0162354 0.0165089 0.0165821
0 0.207 0.0167267 0.000405686 0.0168522 0.0166654 0.0167484 0.0169145 0.0164969 0.0166597 0.0167872 0.0165296 0.0168014 0.0168772
0 0.208 0.017018 0.000406956 0.0171438 0.0169527 0.0170398 0.0172076 0.0167883 0.0169511 0.0170777 0.016823 0.017093 0.0171714
0 0.209 0.0173085 0.000408228 0.0174345 0.0172392 0.0173304 0.0174998 0.017079 0.0172416 0.0173673 0.0171156 0.0173838 0.0174648
0 0.21 0.017598 0.000409494 0.0177243 0.0175249 0.01762 0.017791 0.0173688 0.0175311 0.0176561 0.0174072 0.0176737 0.0177571
0 0.211 0.0178865 0.000410752 0.0180131 0.0178096 0.0179087 0.0180812 0.0176576 0.0178196 0.0179438 0.0176978 0.0179625 0.0180484
0 0.212 0.018174 0.000411994 0.0183009 0.0180934 0.0181962 0.0183702 0.0179455 0.018107 0.0182306 0.0179873 0.0182502 0.0183385
0 0.213 0.0184603 0.000413216 0.0185875 0.018376 0.0184826 0.018658 0.0182322 0.0183931 0.0185162 0.0182756 0.0185368 0.0186273
0 0.214 0.0187453 0.000414412 0.018873 0.0186575 0.0187678 0.0189445 0.0185178 0.018678 0.0188006 0.0185627 0.0188221 0.0189149
0 0.215 0.0190291 0.000415578 0.0191571 0.0189378 0.0190516 0.0192296 0.0188021 0.0189615 0.0190837 0.0188484 0.0191061 0.019201
0 0.216 0.0193115 0.000416708 0.0194399 0.0192168 0.0193341 0.0195133 0.0190851 0.0192435 0.0193654 0.0191327 0.0193886 0.0194857
0 0.217 0.0195924 0.000417797 0.0197213 0.0194944 0.0196151 0.0197954 0.0193667 0.0195241 0.0196458 0.0194155 0.0196697 0.0197689
0 0.218 0.0198717 0.000418839 0.0200011 0.0197706 0.0198945 0.0200759 0.0196468 0.019803 0.0199246 0.0196967 0.0199492 0.0200503
0 0.219 0.0201495 0.000419831 0.0202794 0.0200452 0.0201723 0.0203547 0.0199254 0.0200802 0.0202018 0.0199762 0.0202271 0.0203301
0 0.22 0.0204255 0.000420767 0.0205559 0.0203182 0.0204483 0.0206317 0.0202023 0.0203557 0.0204774 0.0202541 0.0205032 0.0206081
0 0.221 0.0206998 0.000421642 0.0208308 0.0205896 0.0207226 0.0209069 0.0204776 0.0206294 0.0207512 0.0205301 0.0207776 0.0208842
0 0.222 0.0209722 0.000422452 0.0211038 0.0208592 0.020995 0.0211801 0.020751 0.0209011 0.0210233 0.0208042 0.02105 0.0211583
0 0.223 0.0212427 0.000423193 0.0213749 0.021127 0.0212655 0.0214514 0.0210226 0.0211708 0.0212934 0.0210763 0.0213205 0.0214304
0 0.224 0.0215112 0.000423859 0.0216441 0.0213929 0.021534 0.0217205 0.0212922 0.0214385 0.0215616 0.0213463 0.021589 0.0217004
0 0.225 0.0217776 0.000424447 0.0219112 0.0216568 0.0218004 0.0219874 0.0215599 0.021704 0.0218277 0.0216143 0.0218554 0.0219682
0 0.226 0.0220418 0.000424954 0.0221762 0.0219187 0.0220646 0.0222521 0.0218254 0.0219673 0.0220917 0.02188 0.0221195 0.0222337
0 0.227 0.0223038 0.000425374 0.022439 0.0221785 0.0223265 0.0225144 0.0220888 0.0222282 0.0223535 0.0221434 0.0223814 0.0224969
0 0.228 0.0225635 0.000425706 0.0226995 0.0224361 0.0225861 0.0227744 0.0223499 0.0224868 0.0226131 0.0224044 0.022641 0.0227576
0 0.229 0.0228208 0.000425945 0.0229576 0.0226914 0.0228433 0.0230318 0.0226087 0.0227429 0.0228702 0.022663 0.0228981 0.0230158
0 0.23 0.0230756 0.000426088 0.0232133 0.0229443 0.023098 0.0232867 0.0228651 0.0229964 0.023125 0.0229191 0.0231527 0.0232715
0 0.231 0.0233279 0.000426134 0.0234666 0.0231949 0.0233502 0.0235389 0.0231191 0.0232473 0.0233773 0.0231725 0.0234047 0.0235244
0 0.232 0.0235777 0.000426083 0.0237173 0.0234431 0.0235998 0.0237885 0.0233706 0.0234957 0.0236271 0.0234234 0.0236542 0.0237748
0 0.233 0.023825 0.000425937 0.0239656 0.0236889 0.0238469 0.0240355 0.0236197 0.0237415 0.0238745 0.0236717 0.0239012 0.0240225
0 0.234 0.0240698 0.000425696 0.0242115 0.0239324 0.0240916 0.02428 0.0238665 0.0239847 0.0241194 0.0239175 0.0241457 0.0242677
0 0.235 0.0243123 0.000425364 0.0244551 0.0241736 0.0243338 0.024522 0.0241109 0.0242255 0.024362 0.0241608 0.0243878 0.0245103
0 0.236 0.0245523 0.000424943 0.0246963 0.0244126 0.0245737 0.0247614 0.024353 0.0244638 0.0246023 0.0244017 0.0246274 0.0247504
0 0.237 0.0247901 0.000424434 0.0249352 0.0246493 0.0248111 0.0249985 0.0245928 0.0246997 0.0248403 0.0246402 0.0248647 0.0249881
0 0.238 0.0250255 0.000423842 0.0251718 0.0248839 0.0250463 0.0252331 0.0248304 0.0249332 0.025076 0.0248763 0.0250996 0.0252233
0 0.239 0.0252586 0.00042317 0.0254062 0.0251163 0.0252792 0.0254654 0.0250657 0.0251643 0.0253095 0.0251101 0.0253322 0.0254562
0 0.24 0.0254895 0.000422421 0.0256383 0.0253465 0.0255098 0.0256953 0.0252989 0.0253932 0.0255407 0.0253416 0.0255626 0.0256867
0 0.241 0.0257182 0.000421598 0.0258683 0.0255747 0.0257382 0.0259229 0.02553 0.0256197 0.0257698 0.0255708 0.0257907 0.0259149
0 0.242 0.0259447 0.000420706 0.0260962 0.0258008 0.0259643 0.0261483 0.0257589 0.0258441 0.0259968 0.0257978 0.0260166 0.0261408
0 0.243 0.0261691 0.000419749 0.0263219 0.0260249 0.0261884 0.0263714 0.0259858 0.0260662 0.0262216 0.0260226 0.0262403 0.0263644
0 0.244 0.0263913 0.000418731 0.0265456 0.0262469 0.0264103 0.0265923 0.0262106 0.0262861 0.0264444 0.0262452 0.0264619 0.0265859
0 0.245 0.0266115 0.000417657 0.0267673 0.0264671 0.0266301 0.0268111 0.0264334 0.0265039 0.0266652 0.0264657 0.0266814 0.0268052
0 0.246 0.0268297 0.000416532 0.0269869 0.0266852 0.0268479 0.0270278 0.0266542 0.0267196 0.0268839 0.0266841 0.0268988 0.0270223
0 0.247 0.0270458 0.000415361 0.0272046 0.0269015 0.0270637 0.0272423 0.0268731 0.0269332 0.0271007 0.0269004 0.0271142 0.0272373
0 0.248 0.02726 0.000414149 0.0274203 0.0271159 0.0272774 0.0274548 0.0270901 0.0271448 0.0273156 0.0271147 0.0273276 0.0274503
0 0.249 0.0274722 0.000412902 0.0276341 0.0273285 0.0274893 0.0276653 0.0273052 0.0273544 0.0275285 0.0273271 0.027539 0.0276612
0 0.25 0.0276826 0.000411626 0.0278461 0.0275392 0.0276992 0.0278738 0.0275184 0.0275621 0.0277396 0.0275374 0.0277485 0.0278701
0 0.251 0.027891 0.000410327 0.0280562 0.0277482 0.0279072 0.0280804 0.0277299 0.0277678 0.0279488 0.0277459 0.0279561 0.0280771
0 0.252 0.0280977 0.000409009 0.0282645 0.0279555 0.0281134 0.0282851 0.0279395 0.0279716 0.0281563 0.0279525 0.0281619 0.0282822
0 0.253 0.0283025 0.000407681 0.028471 0.028161 0.0283178 0.0284878 0.0281474 0.0281735 0.028362 0.0281572 0.0283658 0.0284853
0 0.254 0.0285056 0.000406348 0.0286758 0.0283649 0.0285204 0.0286888 0.0283536 0.0283736 0.0285659 0.0283601 0.0285679 0.0286866
0 0.255 0.0287069 0.000405017 0.0288789 0.0285671 0.0287212 0.0288879 0.0285581 0.028572 0.0287681 0.0285612 0.0287683 0.0288861
0 0.256 0.0289066 0.000403695 0.0290803 0.0287677 0.0289203 0.0290853 0.028761 0.0287686 0.0289687 0.0287606 0.028967 0.0290838
0 0.257 0.0291045 0.000402387 0.0292801 0.0289668 0.0291178 0.0292809 0.0289622 0.0289634 0.0291677 0.0289583 0.0291639 0.0292798
0 0.258 0.0293009 0.000401103 0.0294783 0.0291643 0.0293136 0.0294748 0.0291619 0.0291566 0.029365 0.0291543 0.0293592 0.029474
0 0.259 0.0294956 0.000399848 0.0296749 0.0293602 0.0295078 0.0296671 0.02936 0.0293482 0.0295608 0.0293487 0.0295529 0.0296666
0 0.26 0.0296888 0.000398629 0.0298699 0.0295547 0.0297004 0.0298577 0.0295566 0.0295381 0.029755 0.0295415 0.029745 0.0298575
0 0.261 0.0298805 0.000397455 0.0300635 0.0297478 0.0298915 0.0300467 0.0297517 0.0297264 0.0299477 0.0297327 0.0299356 0.0300468
0 0.262 0.0300706 0.000396332 0.0302556 0.0299394 0.0300811 0.0302342 0.0299454 0.0299132 0.030139 0.0299223 0.0301246 0.0302346
0 0.263 0.0302593 0.000395268 0.0304462 0.0301296 0.0302693 0.0304202 0.0301376 0.0300985 0.0303288 0.0301105 0.0303122 0.0304208
0 0.264 0.0304466 0.00039427 0.0306355 0.0303185 0.0304559 0.0306047 0.0303285 0.0302824 0.0305173 0.0302972 0.0304983 0.0306055
0 0.265 0.0306325 0.000393345 0.0308234 0.0305061 0.0306412 0.0307877 0.030518 0.0304648 0.0307043 0.0304824 0.030683 0.0307888
0 0.266 0.030817 0.000392501 0.0310099 0.0306923 0.0308251 0.0309693 0.0307062 0.0306457 0.0308901 0.0306663 0.0308663 0.0309706
0 0.267 0.0310002 0.000391745 0.0311951 0.0308773 0.0310077 0.0311495 0.0308931 0.0308254 0.0310745 0.0308488 0.0310483 0.0311511
0 0.268 0.0311821 0.000391084 0.0313791 0.0310611 0.031189 0.0313284 0.0310788 0.0310036 0.0312576 0.03103 0.0312289 0.0313301
0 0.269 0.0313628 0.000390526 0.0315618 0.0312437 0.031369 0.031506 0.0312632 0.0311806 0.0314396 0.0312099 0.0314083 0.0315079
0 0.27 0.0315422 0.000390077 0.0317434 0.0314252 0.0315478 0.0316823 0.0314465 0.0313564 0.0316203 0.0313885 0.0315865 0.0316844
0 0.271 0.0317204 0.000389744 0.0319237 0.0316055 0.0317253 0.0318573 0.0316285 0.0315309 0.0317999 0.031566 0.0317634 0.0318596
0 0.272 0.0318975 0.000389534 0.032103 0.0317847 0.0319018 0.0320312 0.0318095 0.0317042 0.0319783 0.0317422 0.0319392 0.0320337
0 0.273 0.0320735 0.000389452 0.0322811 0.0319628 0.0320771 0.0322039 0.0319894 0.0318763 0.0321556 0.0319173 0.0321138 0.0322065
0 0.274 0.0322483 0.000389506 0.0324581 0.03214 0.0322513 0.0323754 0.0321682 0.0320473 0.0323319 0.0320912 0.0322874 0.0323782
0 0.275 0.0324222 0.000389701 0.0326341 0.0323161 0.0324244 0.0325459 0.032346 0.0322173 0.0325071 0.0322641 0.0324598 0.0325488
0 0.276 0.032595 0.000390043 0.0328091 0.0324912 0.0325965 0.0327153 0.0325229 0.0323862 0.0326813 0.032436 0.0326313 0.0327183
0 0.277 0.0327668 0.000390536 0.0329832 0.0326655 0.0327676 0.0328837 0.0326987 0.0325541 0.0328546 0.0326068 0.0328017 0.0328868
0 0.278 0.0329376 0.000391185 0.0331563 0.0328388 0.0329378 0.033051 0.0328737 0.0327209 0.0330269 0.0327766 0.0329712 0.0330543
0 0.279 0.0331076 0.000391995 0.0333285 0.0330112 0.033107 0.0332175 0.0330477 0.0328869 0.0331983 0.0329455 0.0331397 0.0332209
0 0.28 0.0332767 0.00039297 0.0334998 0.0331828 0.0332753 0.033383 0.0332209 0.0330519 0.0333688 0.0331135 0.0333074 0.0333865
0 0.281 0.0334449 0.000394113 0.0336703 0.0333536 0.0334428 0.0335476 0.0333933 0.0332161 0.0335386 0.0332807 0.0334742 0.0335512
0 0.282 0.0336123 0.000395428 0.03384 0.0335237 0.0336095 0.0337114 0.0335648 0.0333794 0.0337075 0.033447 0.0336401 0.0337151
0 0.283 0.0337789 0.000396917 0.034009 0.0336929 0.0337754 0.0338743 0.0337357 0.0335419 0.0338756 0.0336125 0.0338053 0.0338781
0 0.284 0.0339448 0.000398581 0.0341771 0.0338615 0.0339405 0.0340365 0.0339058 0.0337036 0.034043 0.0337772 0.0339697 0.0340404
0 0.285 0.0341099 0.000400423 0.0343446 0.0340294 0.0341049 0.0341979 0.0340752 0.0338646 0.0342098 0.0339412 0.0341334 0.0342019
0 0.286 0.0342744 0.000402445 0.0345115 0.0341967 0.0342687 0.0343586 0.0342439 0.0340249 0.0343758 0.0341045 0.0342964 0.0343627
0 0.287 0.0344382 0.000404646 0.0346776 0.0343633 0.0344317 0.0345187 0.034412 0.0341846 0.0345412 0.0342671 0.0344587 0.0345228
0 0.288 0.0346015 0.000407027 0.0348432 0.0345294 0.0345942 0.0346781 0.0345795 0.0343436 0.034706 0.0344291 0.0346204 0.0346823
0 0.289 0.0347641 0.000409587 0.0350082 0.0346949 0.0347561 0.0348369 0.0347465 0.034502 0.0348703 0.0345905 0.0347816 0.0348412
0 0.29 0.0349262 0.000412326 0.0351727 0.0348599 0.0349174 0.0349952 0.0349129 0.0346598 0.035034 0.0347514 0.0349421 0.0349995
0 0.291 0.0350878 0.000415243 0.0353367 0.0350244 0.0350782 0.0351529 0.0350789 0.0348171 0.0351972 0.0349117 0.0351022 0.0351572
0 0.292 0.0352489 0.000418336 0.0355002 0.0351885 0.0352386 0.0353101 0.0352444 0.034974 0.0353599 0.0350715 0.0352618 0.0353145
0 0.293 0.0354096 0.000421604 0.0356633 0.0353522 0.0353985 0.0354669 0.0354094 0.0351304 0.0355223 0.0352309 0.0354209 0.0354713
0 0.294 0.0355699 0.000425043 0.035826 0.0355154 0.0355579 0.0356232 0.0355741 0.0352863 0.0356842 0.0353899 0.0355797 0.0356277
0 0.295 0.0357297 0.00042865 0.0359883 0.0356783 0.0357171 0.0357791 0.0357383 0.0354419 0.0358457 0.0355485 0.035738 0.0357837
0 0.296 0.0358893 0.000432424 0.0361502 0.0358409 0.0358758 0.0359347 0.0359023 0.0355971 0.0360069 0.0357067 0.035896 0.0359393
0 0.297 0.0360486 0.00043636 0.0363119 0.0360032 0.0360343 0.03609 0.036066 0.035752 0.0361678 0.0358646 0.0360537 0.0360946
0 0.298 0.0362075 0.000440455 0.0364733 0.0361652 0.0361925 0.036245 0.0362294 0.0359066 0.0363285 0.0360223 0.0362111 0.0362496
0 0.299 0.0363663 0.000444704 0.0366345 0.0363271 0.0363504 0.0363997 0.0363925 0.036061 0.0364889 0.0361797 0.0363683 0.0364044
0 0.3 0.0365248 0.000449103 0.0367955 0.0364887 0.0365082 0.0365543 0.0365555 0.0362151 0.0366491 0.0363369 0.0365252 0.0365589
0 0.301 0.0366832 0.000453648 0.0369563 0.0366501 0.0366657 0.0367086 0.0367183 0.0363691 0.0368091 0.0364939 0.036682 0.0367133
0 0.302 0.0368414 0.000458334 0.0371169 0.0368115 0.0368232 0.0368628 0.036881 0.036523 0.036969 0.0366508 0.0368387 0.0368675
0 0.303 0.0369995 0.000463157 0.0372775 0.0369727 0.0369805 0.0370169 0.0370436 0.0366767 0.0371289 0.0368075 0.0369952 0.0370217
0 0.304 0.0371576 0.00046811 0.037438 0.0371339 0.0371377 0.037171 0.0372061 0.0368304 0.0372886 0.0369642 0.0371517 0.0371757


==> anc/spline_current.dat <==
# x(fm)       eB(GeV^2)    Nt^-1        current      stat_err  +syst      -syst
-2.600000e+00 0.000000e+00 0.000000e+00 2.064428e-15 2.158e-10 2.097e-15 1.289e-15
-2.600000e+00 0.000000e+00 1.666667e-01 -3.662231e-15 4.770e-10 2.465e-15 2.980e-15
-2.600000e+00 0.000000e+00 1.250000e-01 -1.156818e-15 2.142e-10 7.721e-16 8.617e-16
-2.600000e+00 0.000000e+00 1.000000e-01 2.830733e-18 1.256e-10 1.725e-16 1.159e-17
-2.600000e+00 0.000000e+00 8.333333e-02 6.327632e-16 1.172e-10 6.068e-16 3.708e-16
-2.600000e+00 1.208970e-01 0.000000e+00 2.842767e-05 4.732e-05 3.149e-05 2.238e-05
-2.600000e+00 1.208970e-01 1.666667e-01 -3.863205e-05 4.871e-05 3.660e-05 2.479e-05
-2.600000e+00 1.208970e-01 1.250000e-01 -9.293424e-06 1.726e-05 6.920e-06 4.546e-06
-2.600000e+00 1.208970e-01 1.000000e-01 4.286168e-06 1.999e-05 7.210e-06 4.665e-06
-2.600000e+00 1.208970e-01 8.333333e-02 1.166274e-05 2.714e-05 1.463e-05 1.096e-05
-2.600000e+00 2.417940e-01 0.000000e+00 4.191741e-05 2.715e-05 2.496e-05 2.825e-05
-2.600000e+00 2.417940e-01 1.666667e-01 -7.921061e-05 2.505e-05 4.735e-05 3.220e-05
-2.600000e+00 2.417940e-01 1.250000e-01 -2.621710e-05 1.498e-05 1.369e-05 1.191e-05
-2.600000e+00 2.417940e-01 1.000000e-01 -1.688679e-06 1.659e-05 3.993e-06 2.522e-06
-2.600000e+00 2.417940e-01 8.333333e-02 1.163540e-05 1.913e-05 8.050e-06 1.034e-05
-2.600000e+00 3.626900e-01 0.000000e+00 3.204353e-05 3.002e-05 1.950e-05 1.472e-05
-2.600000e+00 3.626900e-01 1.666667e-01 -7.533006e-05 3.370e-05 3.096e-05 1.564e-05
-2.600000e+00 3.626900e-01 1.250000e-01 -2.835412e-05 1.730e-05 9.206e-06 1.004e-05
-2.600000e+00 3.626900e-01 1.000000e-01 -6.610964e-06 1.728e-05 6.946e-06 6.983e-06
-2.600000e+00 3.626900e-01 8.333333e-02 5.200131e-06 2.002e-05 1.071e-05 7.441e-06
-2.600000e+00 4.835870e-01 0.000000e+00 9.937558e-06 3.827e-05 2.630e-05 1.599e-05
-2.600000e+00 4.835870e-01 1.666667e-01 -4.493995e-05 3.601e-05 2.045e-05 1.740e-05
-2.600000e+00 4.835870e-01 1.250000e-01 -2.093104e-05 1.740e-05 2.323e-06 4.570e-06
-2.600000e+00 4.835870e-01 1.000000e-01 -9.818344e-06 2.012e-05 1.040e-05 9.615e-06
-2.600000e+00 4.835870e-01 8.333333e-02 -3.781819e-06 2.469e-05 1.526e-05 1.156e-05
-2.600000e+00 7.253810e-01 0.000000e+00 -3.606906e-05 3.614e-05 2.463e-05 4.323e-05
-2.600000e+00 7.253810e-01 1.666667e-01 3.951847e-05 3.046e-05 4.941e-05 3.069e-05
-2.600000e+00 7.253810e-01 1.250000e-01 6.448926e-06 2.107e-05 8.922e-06 9.386e-06
-2.600000e+00 7.253810e-01 1.000000e-01 -8.857550e-06 2.370e-05 1.065e-05 1.069e-05
-2.600000e+00 7.253810e-01 8.333333e-02 -1.717218e-05 2.677e-05 1.492e-05 2.067e-05
-2.600000e+00 9.671740e-01 0.000000e+00 -6.567002e-05 2.639e-05 1.775e-05 2.168e-05
-2.600000e+00 9.671740e-01 1.666667e-01 1.100294e-04 4.095e-05 6.351e-05 4.040e-05
-2.600000e+00 9.671740e-01 1.250000e-01 3.316089e-05 2.314e-05 1.652e-05 1.298e-05
-2.600000e+00 9.671740e-01 1.000000e-01 -2.418236e-06 1.956e-05 4.700e-06 7.123e-06
-2.600000e+00 9.671740e-01 8.333333e-02 -2.174517e-05 1.997e-05 6.670e-06 8.745e-06
-2.600000e+00 1.208968e+00 0.000000e+00 -5.891118e-05 3.705e-05 1.174e-05 8.220e-06
-2.600000e+00 1.208968e+00 1.666667e-01 1.181797e-04 4.020e-05 1.513e-05 8.621e-06
-2.600000e+00 1.208968e+00 1.250000e-01 4.070246e-05 1.988e-05 3.316e-06 2.677e-06
-2.600000e+00 1.208968e+00 1.000000e-01 4.841545e-06 2.042e-05 6.134e-06 3.262e-06
-2.600000e+00 1.208968e+00 8.333333e-02 -1.463846e-05 2.418e-05 7.783e-06 5.675e-06
-2.600000e+00 1.450762e+00 0.000000e+00 2.001433e-05 8.524e-05 4.122e-05 2.675e-05
-2.600000e+00 1.450762e+00 1.666667e-01 4.570849e-05 7.431e-05 2.650e-05 5.011e-05
-2.600000e+00 1.450762e+00 1.250000e-01 3.446729e-05 2.709e-05 9.145e-06 1.164e-05
-2.600000e+00 1.450762e+00 1.000000e-01 2.926423e-05 3.796e-05 6.518e-06 8.091e-06
-2.600000e+00 1.450762e+00 8.333333e-02 2.643787e-05 5.100e-05 1.712e-05 1.434e-05
-2.573737e+00 0.000000e+00 0.000000e+00 1.645398e-15 1.740e-10 1.756e-15 1.041e-15
-2.573737e+00 0.000000e+00 1.666667e-01 -2.906961e-15 4.228e-10 1.967e-15 2.497e-15
-2.573737e+00 0.000000e+00 1.250000e-01 -9.153036e-16 1.933e-10 6.136e-16 7.075e-16
-2.573737e+00 0.000000e+00 1.000000e-01 6.549012e-18 1.103e-10 1.658e-16 1.743e-17
-2.573737e+00 0.000000e+00 8.333333e-02 5.073085e-16 9.570e-11 5.257e-16 3.056e-16
-2.573737e+00 1.208970e-01 0.000000e+00 2.646976e-05 4.384e-05 2.651e-05 1.912e-05
-2.573737e+00 1.208970e-01 1.666667e-01 -3.391872e-05 4.496e-05 3.076e-05 1.929e-05
-2.573737e+00 1.208970e-01 1.250000e-01 -7.498761e-06 1.619e-05 5.089e-06 2.816e-06
-2.573737e+00 1.208970e-01 1.000000e-01 4.729906e-06 1.875e-05 6.671e-06 4.681e-06
-2.573737e+00 1.208970e-01 8.333333e-02 1.137264e-05 2.529e-05 1.273e-05 8.731e-06
-2.573737e+00 2.417940e-01 0.000000e+00 4.200509e-05 2.338e-05 2.149e-05 2.483e-05
-2.573737e+00 2.417940e-01 1.666667e-01 -7.627315e-05 2.335e-05 4.131e-05 2.547e-05
-2.573737e+00 2.417940e-01 1.250000e-01 -2.452642e-05 1.425e-05 1.197e-05 9.248e-06
-2.573737e+00 2.417940e-01 1.000000e-01 -5.750765e-07 1.500e-05 2.930e-06 2.121e-06
-2.573737e+00 2.417940e-01 8.333333e-02 1.243553e-05 1.688e-05 7.451e-06 8.988e-06
-2.573737e+00 3.626900e-01 0.000000e+00 3.505582e-05 2.703e-05 1.653e-05 1.239e-05
-2.573737e+00 3.626900e-01 1.666667e-01 -7.690720e-05 3.175e-05 2.676e-05 1.424e-05
-2.573737e+00 3.626900e-01 1.250000e-01 -2.792338e-05 1.618e-05 8.192e-06 7.718e-06
-2.573737e+00 3.626900e-01 1.000000e-01 -5.250867e-06 1.567e-05 5.432e-06 5.342e-06
-2.573737e+00 3.626900e-01 8.333333e-02 7.065066e-06 1.800e-05 8.730e-06 5.776e-06
-2.573737e+00 4.835870e-01 0.000000e+00 1.595083e-05 3.611e-05 2.172e-05 1.176e-05
-2.573737e+00 4.835870e-01 1.666667e-01 -5.199403e-05 3.452e-05 1.743e-05 1.463e-05
-2.573737e+00 4.835870e-01 1.250000e-01 -2.226815e-05 1.568e-05 1.965e-06 3.534e-06
-2.573737e+00 4.835870e-01 1.000000e-01 -8.509319e-06 1.822e-05 8.376e-06 7.231e-06
-2.573737e+00 4.835870e-01 8.333333e-02 -1.035384e-06 2.276e-05 1.245e-05 8.614e-06
-2.573737e+00 7.253810e-01 0.000000e+00 -2.556078e-05 3.462e-05 1.774e-05 3.381e-05
-2.573737e+00 7.253810e-01 1.666667e-01 2.276766e-05 2.798e-05 3.951e-05 2.773e-05
-2.573737e+00 7.253810e-01 1.250000e-01 1.623968e-06 1.819e-05 7.357e-06 8.047e-06
-2.573737e+00 7.253810e-01 1.000000e-01 -8.162543e-06 2.134e-05 7.994e-06 7.856e-06
-2.573737e+00 7.253810e-01 8.333333e-02 -1.347867e-05 2.473e-05 1.095e-05 1.579e-05
-2.573737e+00 9.671740e-01 0.000000e+00 -5.311088e-05 2.512e-05 1.566e-05 1.340e-05
-2.573737e+00 9.671740e-01 1.666667e-01 8.654569e-05 3.798e-05 5.156e-05 3.441e-05
-2.573737e+00 9.671740e-01 1.250000e-01 2.544594e-05 2.072e-05 1.393e-05 1.064e-05
-2.573737e+00 9.671740e-01 1.000000e-01 -2.834518e-06 1.753e-05 4.971e-06 5.277e-06
-2.573737e+00 9.671740e-01 8.333333e-02 -1.819674e-05 1.824e-05 3.973e-06 6.176e-06
-2.573737e+00 1.208968e+00 0.000000e+00 -4.799331e-05 3.342e-05 5.244e-06 3.071e-06
-2.573737e+00 1.208968e+00 1.666667e-01 9.275841e-05 3.662e-05 6.037e-06 3.803e-06
-2.573737e+00 1.208968e+00 1.250000e-01 3.117953e-05 1.792e-05 3.550e-06 1.979e-06
-2.573737e+00 1.208968e+00 1.000000e-01 2.677308e-06 1.829e-05 4.132e-06 3.471e-06
-2.573737e+00 1.208968e+00 8.333333e-02 -1.280538e-05 2.169e-05 4.472e-06 3.845e-06
-2.573737e+00 1.450762e+00 0.000000e+00 2.135204e-05 7.795e-05 3.366e-05 1.890e-05
-2.573737e+00 1.450762e+00 1.666667e-01 2.808725e-05 6.862e-05 2.191e-05 3.951e-05
-2.573737e+00 1.450762e+00 1.250000e-01 2.514060e-05 2.428e-05 5.276e-06 8.652e-06
-2.573737e+00 1.450762e+00 1.000000e-01 2.377672e-05 3.416e-05 5.848e-06 5.031e-06
-2.573737e+00 1.450762e+00 8.333333e-02 2.303584e-05 4.626e-05 1.442e-05 9.408e-06
-2.547475e+00 0.000000e+00 0.000000e+00 1.258645e-15 1.404e-10 1.436e-15 8.114e-16
-2.547475e+00 0.000000e+00 1.666667e-01 -2.210731e-15 3.792e-10 1.537e-15 2.048e-15
-2.547475e+00 0.000000e+00 1.250000e-01 -6.928788e-16 1.753e-10 4.711e-16 5.654e-16
-2.547475e+00 0.000000e+00 1.000000e-01 9.669928e-18 9.672e-11 1.391e-16 2.236e-17
-2.547475e+00 0.000000e+00 8.333333e-02 3.913013e-16 7.715e-11 4.484e-16 2.449e-16
-2.547475e+00 1.208970e-01 0.000000e+00 2.445803e-05 4.079e-05 2.186e-05 1.599e-05
-2.547475e+00 1.208970e-01 1.666667e-01 -2.938544e-05 4.179e-05 2.526e-05 1.428e-05
-2.547475e+00 1.208970e-01 1.250000e-01 -5.828920e-06 1.524e-05 3.449e-06 1.268e-06
-2.547475e+00 1.208970e-01 1.000000e-01 5.074384e-06 1.760e-05 6.127e-06 4.659e-06
-2.547475e+00 1.208970e-01 8.333333e-02 1.099717e-05 2.363e-05 1.093e-05 7.530e-06
-2.547475e+00 2.417940e-01 0.000000e+00 4.178829e-05 2.036e-05 1.828e-05 2.163e-05
-2.547475e+00 2.417940e-01 1.666667e-01 -7.335060e-05 2.262e-05 3.563e-05 2.099e-05
-2.547475e+00 2.417940e-01 1.250000e-01 -2.297733e-05 1.362e-05 1.033e-05 6.801e-06
-2.547475e+00 2.417940e-01 1.000000e-01 3.382918e-07 1.356e-05 2.152e-06 1.509e-06
-2.547475e+00 2.417940e-01 8.333333e-02 1.300357e-05 1.492e-05 6.888e-06 7.738e-06
-2.547475e+00 3.626900e-01 0.000000e+00 3.746132e-05 2.469e-05 1.382e-05 1.025e-05
-2.547475e+00 3.626900e-01 1.666667e-01 -7.820042e-05 3.034e-05 2.284e-05 1.130e-05
-2.547475e+00 3.626900e-01 1.250000e-01 -2.759841e-05 1.517e-05 7.209e-06 5.639e-06
-2.547475e+00 3.626900e-01 1.000000e-01 -4.176907e-06 1.423e-05 4.060e-06 3.859e-06
-2.547475e+00 3.626900e-01 8.333333e-02 8.545883e-06 1.628e-05 6.929e-06 4.290e-06
-2.547475e+00 4.835870e-01 0.000000e+00 2.107685e-05 3.436e-05 1.680e-05 7.972e-06
-2.547475e+00 4.835870e-01 1.666667e-01 -5.844706e-05 3.372e-05 1.464e-05 1.201e-05
-2.547475e+00 4.835870e-01 1.250000e-01 -2.365535e-05 1.420e-05 2.037e-06 2.626e-06
-2.547475e+00 4.835870e-01 1.000000e-01 -7.551758e-06 1.647e-05 6.552e-06 5.099e-06
-2.547475e+00 4.835870e-01 8.333333e-02 1.195872e-06 2.104e-05 9.468e-06 5.977e-06
-2.547475e+00 7.253810e-01 0.000000e+00 -1.632403e-05 3.333e-05 1.652e-05 2.507e-05
-2.547475e+00 7.253810e-01 1.666667e-01 7.070970e-06 2.660e-05 3.048e-05 2.408e-05
-2.547475e+00 7.253810e-01 1.250000e-01 -3.164341e-06 1.560e-05 6.179e-06 6.865e-06
-2.547475e+00 7.253810e-01 1.000000e-01 -7.901828e-06 1.912e-05 5.612e-06 5.304e-06
-2.547475e+00 7.253810e-01 8.333333e-02 -1.047528e-05 2.284e-05 7.355e-06 1.133e-05
-2.547475e+00 9.671740e-01 0.000000e+00 -4.199433e-05 2.411e-05 1.363e-05 5.946e-06
-2.547475e+00 9.671740e-01 1.666667e-01 6.429814e-05 3.543e-05 4.079e-05 2.897e-05
-2.547475e+00 9.671740e-01 1.250000e-01 1.779518e-05 1.852e-05 1.162e-05 8.575e-06
-2.547475e+00 9.671740e-01 1.000000e-01 -3.729042e-06 1.568e-05 6.084e-06 3.587e-06
-2.547475e+00 9.671740e-01 8.333333e-02 -1.542121e-05 1.671e-05 3.836e-06 3.937e-06
-2.547475e+00 1.208968e+00 0.000000e+00 -3.849105e-05 3.032e-05 7.290e-06 1.177e-06
-2.547475e+00 1.208968e+00 1.666667e-01 6.851653e-05 3.382e-05 7.471e-06 6.907e-06
-2.547475e+00 1.208968e+00 1.250000e-01 2.170072e-05 1.624e-05 4.070e-06 3.117e-06
-2.547475e+00 1.208968e+00 1.000000e-01 3.168083e-08 1.638e-05 2.434e-06 2.059e-06
-2.547475e+00 1.208968e+00 8.333333e-02 -1.173915e-05 1.949e-05 2.737e-06 2.442e-06
-2.547475e+00 1.450762e+00 0.000000e+00 2.162342e-05 7.132e-05 2.717e-05 1.534e-05
-2.547475e+00 1.450762e+00 1.666667e-01 1.119006e-05 6.374e-05 2.022e-05 3.002e-05
-2.547475e+00 1.450762e+00 1.250000e-01 1.575466e-05 2.188e-05 4.292e-06 5.961e-06
-2.547475e+00 1.450762e+00 1.000000e-01 1.786741e-05 3.071e-05 5.271e-06 2.545e-06
-2.547475e+00 1.450762e+00 8.333333e-02 1.901508e-05 4.193e-05 1.190e-05 6.316e-06
-2.521212e+00 0.000000e+00 0.000000e+00 9.031625e-16 1.169e-10 1.137e-15 5.992e-16
-2.521212e+00 0.000000e+00 1.666667e-01 -1.571675e-15 3.463e-10 1.139e-15 1.632e-15
-2.521212e+00 0.000000e+00 1.250000e-01 -4.889336e-16 1.603e-10 3.401e-16 4.351e-16
-2.521212e+00 0.000000e+00 1.000000e-01 1.222100e-17 8.490e-11 1.189e-16 2.969e-17
-2.521212e+00 0.000000e+00 8.333333e-02 2.844531e-16 6.200e-11 3.752e-16 1.891e-16
-2.521212e+00 1.208970e-01 0.000000e+00 2.239253e-05 3.815e-05 1.753e-05 1.300e-05
-2.521212e+00 1.208970e-01 1.666667e-01 -2.503362e-05 3.923e-05 2.008e-05 9.717e-06
-2.521212e+00 1.208970e-01 1.250000e-01 -4.284677e-06 1.441e-05 1.988e-06 -2.058e-08
-2.521212e+00 1.208970e-01 1.000000e-01 5.319119e-06 1.653e-05 5.577e-06 4.602e-06
-2.521212e+00 1.208970e-01 8.333333e-02 1.053600e-05 2.213e-05 9.229e-06 6.592e-06
-2.521212e+00 2.417940e-01 0.000000e+00 4.127065e-05 1.816e-05 1.549e-05 1.865e-05
-2.521212e+00 2.417940e-01 1.666667e-01 -7.045163e-05 2.270e-05 3.029e-05 1.519e-05
-2.521212e+00 2.417940e-01 1.250000e-01 -2.157313e-05 1.308e-05 8.775e-06 4.592e-06
-2.521212e+00 2.417940e-01 1.000000e-01 1.050628e-06 1.226e-05 2.419e-06 1.455e-06
-2.521212e+00 2.417940e-01 8.333333e-02 1.334008e-05 1.326e-05 6.566e-06 6.708e-06
-2.521212e+00 3.626900e-01 0.000000e+00 3.926950e-05 2.297e-05 1.127e-05 8.315e-06
-2.521212e+00 3.626900e-01 1.666667e-01 -7.922720e-05 2.937e-05 1.917e-05 1.098e-05
-2.521212e+00 3.626900e-01 1.250000e-01 -2.738489e-05 1.424e-05 6.259e-06 3.756e-06
-2.521212e+00 3.626900e-01 1.000000e-01 -3.389312e-06 1.294e-05 2.825e-06 2.527e-06
-2.521212e+00 3.626900e-01 8.333333e-02 9.645326e-06 1.484e-05 5.304e-06 2.974e-06
-2.521212e+00 4.835870e-01 0.000000e+00 2.533066e-05 3.298e-05 1.294e-05 4.612e-06
-2.521212e+00 4.835870e-01 1.666667e-01 -6.432442e-05 3.345e-05 1.207e-05 9.537e-06
-2.521212e+00 4.835870e-01 1.250000e-01 -2.510033e-05 1.296e-05 2.049e-06 1.841e-06
-2.521212e+00 4.835870e-01 1.000000e-01 -6.945172e-06 1.488e-05 4.646e-06 3.211e-06
-2.521212e+00 4.835870e-01 8.333333e-02 2.916888e-06 1.953e-05 7.179e-06 3.639e-06
-2.521212e+00 7.253810e-01 0.000000e+00 -8.335691e-06 3.222e-05 1.426e-05 1.739e-05
-2.521212e+00 7.253810e-01 1.666667e-01 -7.606561e-06 2.618e-05 2.308e-05 2.148e-05
-2.521212e+00 7.253810e-01 1.250000e-01 -7.925555e-06 1.331e-05 5.199e-06 5.830e-06
-2.521212e+00 7.253810e-01 1.000000e-01 -8.073204e-06 1.705e-05 3.494e-06 3.014e-06
-2.521212e+00 7.253810e-01 8.333333e-02 -8.153409e-06 2.110e-05 5.911e-06 7.442e-06
-2.521212e+00 9.671740e-01 0.000000e+00 -3.229284e-05 2.331e-05 1.165e-05 7.992e-06
-2.521212e+00 9.671740e-01 1.666667e-01 4.325165e-05 3.329e-05 3.116e-05 2.406e-05
-2.521212e+00 9.671740e-01 1.250000e-01 1.020093e-05 1.653e-05 9.578e-06 6.771e-06
-2.521212e+00 9.671740e-01 1.000000e-01 -5.096825e-06 1.401e-05 7.084e-06 2.339e-06
-2.521212e+00 9.671740e-01 8.333333e-02 -1.340672e-05 1.538e-05 6.455e-06 4.053e-06
-2.521212e+00 1.208968e+00 0.000000e+00 -3.037641e-05 2.777e-05 1.125e-05 5.131e-06
-2.521212e+00 1.208968e+00 1.666667e-01 4.542631e-05 3.176e-05 1.192e-05 1.329e-05
-2.521212e+00 1.208968e+00 1.250000e-01 1.226262e-05 1.485e-05 4.450e-06 5.117e-06
-2.521212e+00 1.208968e+00 1.000000e-01 -3.087434e-06 1.470e-05 3.237e-06 7.541e-07
-2.521212e+00 1.208968e+00 8.333333e-02 -1.142573e-05 1.758e-05 3.916e-06 1.409e-06
-2.521212e+00 1.450762e+00 0.000000e+00 2.085297e-05 6.534e-05 2.144e-05 9.650e-06
-2.521212e+00 1.450762e+00 1.666667e-01 -4.999303e-06 5.963e-05 1.711e-05 2.160e-05
-2.521212e+00 1.450762e+00 1.250000e-01 6.311065e-06 1.990e-05 5.748e-06 4.215e-06
-2.521212e+00 1.450762e+00 1.000000e-01 1.154615e-05 2.760e-05 4.791e-06 2.988e-06
-2.521212e+00 1.450762e+00 8.333333e-02 1.438990e-05 3.802e-05 9.810e-06 2.959e-06
-2.494949e+00 0.000000e+00 0.000000e+00 5.779418e-16 1.053e-10 8.828e-16 4.328e-16
-2.494949e+00 0.000000e+00 1.666667e-01 -9.879249e-16 3.238e-10 8.565e-16 1.249e-15
-2.494949e+00 0.000000e+00 1.250000e-01 -3.028582e-16 1.481e-10 2.884e-16 3.163e-16
-2.494949e+00 0.000000e+00 1.000000e-01 1.422976e-17 7.492e-11 1.154e-16 3.600e-17
-2.494949e+00 0.000000e+00 8.333333e-02 1.864751e-16 5.104e-11 3.057e-16 1.373e-16
-2.494949e+00 1.208970e-01 0.000000e+00 2.027330e-05 3.593e-05 1.351e-05 1.014e-05
-2.494949e+00 1.208970e-01 1.666667e-01 -2.086466e-05 3.725e-05 1.523e-05 5.601e-06
-2.494949e+00 1.208970e-01 1.250000e-01 -2.866806e-06 1.369e-05 1.581e-06 -2.498e-07
-2.494949e+00 1.208970e-01 1.000000e-01 5.463632e-06 1.554e-05 5.025e-06 4.351e-06
-2.494949e+00 1.208970e-01 8.333333e-02 9.988808e-06 2.080e-05 7.618e-06 5.674e-06
-2.494949e+00 2.417940e-01 0.000000e+00 4.045581e-05 1.680e-05 1.269e-05 1.583e-05
-2.494949e+00 2.417940e-01 1.666667e-01 -6.758496e-05 2.336e-05 2.529e-05 1.082e-05
-2.494949e+00 2.417940e-01 1.250000e-01 -2.031712e-05 1.262e-05 7.301e-06 2.947e-06
-2.494949e+00 2.417940e-01 1.000000e-01 1.561134e-06 1.110e-05 2.905e-06 1.444e-06
-2.494949e+00 2.417940e-01 8.333333e-02 1.344562e-05 1.190e-05 6.005e-06 5.853e-06
-2.494949e+00 3.626900e-01 0.000000e+00 4.048987e-05 2.181e-05 9.058e-06 6.565e-06
-2.494949e+00 3.626900e-01 1.666667e-01 -8.000506e-05 2.875e-05 1.576e-05 1.078e-05
-2.494949e+00 3.626900e-01 1.250000e-01 -2.728853e-05 1.339e-05 5.503e-06 2.535e-06
-2.494949e+00 3.626900e-01 1.000000e-01 -2.888304e-06 1.181e-05 1.622e-06 1.341e-06
-2.494949e+00 3.626900e-01 8.333333e-02 1.036614e-05 1.368e-05 3.869e-06 2.047e-06
-2.494949e+00 4.835870e-01 0.000000e+00 2.872731e-05 3.189e-05 9.440e-06 5.663e-06
-2.494949e+00 4.835870e-01 1.666667e-01 -6.965153e-05 3.355e-05 1.102e-05 7.200e-06
-2.494949e+00 4.835870e-01 1.250000e-01 -2.661079e-05 1.194e-05 1.846e-06 1.173e-06
-2.494949e+00 4.835870e-01 1.000000e-01 -6.689070e-06 1.343e-05 3.234e-06 3.167e-06
-2.494949e+00 4.835870e-01 8.333333e-02 4.132603e-06 1.821e-05 5.130e-06 3.930e-06
-2.494949e+00 7.253810e-01 0.000000e+00 -1.572682e-06 3.125e-05 1.310e-05 1.063e-05
-2.494949e+00 7.253810e-01 1.666667e-01 -2.129988e-05 2.648e-05 1.658e-05 1.915e-05
-2.494949e+00 7.253810e-01 1.250000e-01 -1.266923e-05 1.136e-05 4.496e-06 4.936e-06
-2.494949e+00 7.253810e-01 1.000000e-01 -8.674473e-06 1.513e-05 1.916e-06 9.984e-07
-2.494949e+00 7.253810e-01 8.333333e-02 -6.504481e-06 1.949e-05 5.393e-06 3.983e-06
-2.494949e+00 9.671740e-01 0.000000e+00 -2.397886e-05 2.271e-05 1.056e-05 1.171e-05
-2.494949e+00 9.671740e-01 1.666667e-01 2.337107e-05 3.150e-05 2.261e-05 1.965e-05
-2.494949e+00 9.671740e-01 1.250000e-01 2.655479e-06 1.475e-05 7.790e-06 5.215e-06
-2.494949e+00 9.671740e-01 1.000000e-01 -6.932882e-06 1.253e-05 7.356e-06 3.784e-06
-2.494949e+00 9.671740e-01 8.333333e-02 -1.214137e-05 1.426e-05 8.764e-06 5.959e-06
-2.494949e+00 1.208968e+00 0.000000e+00 -2.362144e-05 2.576e-05 1.462e-05 9.185e-06
-2.494949e+00 1.208968e+00 1.666667e-01 2.345995e-05 3.041e-05 1.553e-05 1.867e-05
-2.494949e+00 1.208968e+00 1.250000e-01 2.861847e-06 1.374e-05 5.058e-06 7.053e-06
-2.494949e+00 1.208968e+00 1.000000e-01 -6.672135e-06 1.325e-05 3.857e-06 1.097e-06
-2.494949e+00 1.208968e+00 8.333333e-02 -1.185109e-05 1.598e-05 4.986e-06 3.119e-06
-2.494949e+00 1.450762e+00 0.000000e+00 1.906519e-05 6.000e-05 1.641e-05 5.189e-06
-2.494949e+00 1.450762e+00 1.666667e-01 -2.049708e-05 5.625e-05 1.355e-05 1.606e-05
-2.494949e+00 1.450762e+00 1.250000e-01 -3.188583e-06 1.832e-05 6.852e-06 2.627e-06
-2.494949e+00 1.450762e+00 1.000000e-01 4.822776e-06 2.483e-05 4.449e-06 4.870e-06
-2.494949e+00 1.450762e+00 8.333333e-02 9.174626e-06 3.451e-05 7.997e-06 6.088e-06
-2.468687e+00 0.000000e+00 0.000000e+00 2.819760e-16 1.054e-10 6.768e-16 3.836e-16
-2.468687e+00 0.000000e+00 1.666667e-01 -4.576136e-16 3.106e-10 7.525e-16 8.969e-16
-2.468687e+00 0.000000e+00 1.250000e-01 -1.340431e-16 1.386e-10 2.448e-16 2.084e-16
-2.468687e+00 0.000000e+00 1.000000e-01 1.572373e-17 6.686e-11 1.103e-16 3.390e-17
-2.468687e+00 0.000000e+00 8.333333e-02 9.707858e-17 4.513e-11 2.400e-16 1.151e-16
-2.468687e+00 1.208970e-01 0.000000e+00 1.810037e-05 3.410e-05 9.801e-06 7.410e-06
-2.468687e+00 1.208970e-01 1.666667e-01 -1.687999e-05 3.585e-05 1.068e-05 1.911e-06
-2.468687e+00 1.208970e-01 1.250000e-01 -1.576081e-06 1.308e-05 2.554e-06 7.084e-07
-2.468687e+00 1.208970e-01 1.000000e-01 5.507440e-06 1.463e-05 4.620e-06 3.818e-06
-2.468687e+00 1.208970e-01 8.333333e-02 9.355279e-06 1.963e-05 6.099e-06 4.775e-06
-2.468687e+00 2.417940e-01 0.000000e+00 3.934743e-05 1.622e-05 1.012e-05 1.302e-05
-2.468687e+00 2.417940e-01 1.666667e-01 -6.475928e-05 2.439e-05 2.063e-05 1.045e-05
-2.468687e+00 2.417940e-01 1.250000e-01 -1.921260e-05 1.223e-05 5.909e-06 3.584e-06
-2.468687e+00 2.417940e-01 1.000000e-01 1.869012e-06 1.007e-05 3.336e-06 1.444e-06
-2.468687e+00 2.417940e-01 8.333333e-02 1.332075e-05 1.083e-05 5.485e-06 5.068e-06
-2.468687e+00 3.626900e-01 0.000000e+00 4.113191e-05 2.112e-05 7.130e-06 4.996e-06
-2.468687e+00 3.626900e-01 1.666667e-01 -8.055147e-05 2.837e-05 1.259e-05 1.056e-05
-2.468687e+00 3.626900e-01 1.250000e-01 -2.731499e-05 1.261e-05 4.766e-06 2.832e-06
-2.468687e+00 3.626900e-01 1.000000e-01 -2.674109e-06 1.084e-05 8.806e-07 3.761e-07
-2.468687e+00 3.626900e-01 8.333333e-02 1.071106e-05 1.277e-05 2.641e-06 1.343e-06
-2.468687e+00 4.835870e-01 0.000000e+00 3.128186e-05 3.103e-05 6.298e-06 2.923e-06
-2.468687e+00 4.835870e-01 1.666667e-01 -7.445377e-05 3.385e-05 9.331e-06 5.000e-06
-2.468687e+00 4.835870e-01 1.250000e-01 -2.819443e-05 1.115e-05 1.803e-06 6.180e-07
-2.468687e+00 4.835870e-01 1.000000e-01 -6.782964e-06 1.213e-05 2.523e-06 1.670e-06
-2.468687e+00 4.835870e-01 8.333333e-02 4.847956e-06 1.707e-05 3.311e-06 2.053e-06
-2.468687e+00 7.253810e-01 0.000000e+00 3.988099e-06 3.039e-05 1.260e-05 4.703e-06
-2.468687e+00 7.253810e-01 1.666667e-01 -3.404393e-05 2.725e-05 1.046e-05 1.706e-05
-2.468687e+00 7.253810e-01 1.250000e-01 -1.740492e-05 9.766e-06 3.826e-06 4.173e-06
-2.468687e+00 7.253810e-01 1.000000e-01 -9.703433e-06 1.335e-05 1.975e-06 3.859e-07
-2.468687e+00 7.253810e-01 8.333333e-02 -5.519909e-06 1.802e-05 5.063e-06 1.679e-06
-2.468687e+00 9.671740e-01 0.000000e+00 -1.702484e-05 2.226e-05 1.173e-05 1.463e-05
-2.468687e+00 9.671740e-01 1.666667e-01 4.621308e-06 3.001e-05 1.509e-05 1.339e-05
-2.468687e+00 9.671740e-01 1.250000e-01 -4.848883e-06 1.318e-05 6.242e-06 3.891e-06
-2.468687e+00 9.671740e-01 1.000000e-01 -9.232228e-06 1.125e-05 8.218e-06 5.180e-06
-2.468687e+00 9.671740e-01 8.333333e-02 -1.161330e-05 1.334e-05 9.291e-06 8.124e-06
-2.468687e+00 1.208968e+00 0.000000e+00 -1.819813e-05 2.426e-05 1.740e-05 1.247e-05
-2.468687e+00 1.208968e+00 1.666667e-01 2.589682e-06 2.966e-05 1.836e-05 2.304e-05
-2.468687e+00 1.208968e+00 1.250000e-01 -6.504988e-06 1.290e-05 6.268e-06 8.472e-06
-2.468687e+00 1.208968e+00 1.000000e-01 -1.071452e-05 1.203e-05 4.284e-06 2.218e-06
-2.468687e+00 1.208968e+00 8.333333e-02 -1.300118e-05 1.466e-05 5.908e-06 4.929e-06
-2.468687e+00 1.450762e+00 0.000000e+00 1.628461e-05 5.530e-05 1.207e-05 8.980e-06
-2.468687e+00 1.450762e+00 1.666667e-01 -3.531949e-05 5.354e-05 1.115e-05 9.354e-06
-2.468687e+00 1.450762e+00 1.250000e-01 -1.274270e-05 1.715e-05 7.905e-06 4.087e-06
-2.468687e+00 1.450762e+00 1.000000e-01 -2.292867e-06 2.241e-05 6.402e-06 5.848e-06
-2.468687e+00 1.450762e+00 8.333333e-02 3.383583e-06 3.140e-05 6.459e-06 6.805e-06
-2.442424e+00 0.000000e+00 0.000000e+00 1.425755e-17 1.137e-10 4.855e-16 3.484e-16
-2.442424e+00 0.000000e+00 1.666667e-01 2.112666e-17 3.052e-10 7.005e-16 5.430e-16
-2.442424e+00 0.000000e+00 1.250000e-01 1.812143e-17 1.317e-10 2.272e-16 1.111e-16
-2.442424e+00 0.000000e+00 1.000000e-01 1.673043e-17 6.078e-11 1.036e-16 3.965e-17
-2.442424e+00 0.000000e+00 8.333333e-02 1.597483e-17 4.437e-11 1.780e-16 1.047e-16
-2.442424e+00 1.208970e-01 0.000000e+00 1.587378e-05 3.265e-05 8.304e-06 4.813e-06
-2.442424e+00 1.208970e-01 1.666667e-01 -1.308099e-05 3.498e-05 6.439e-06 6.826e-07
-2.442424e+00 1.208970e-01 1.250000e-01 -4.132784e-07 1.258e-05 3.380e-06 1.905e-06
-2.442424e+00 1.208970e-01 1.000000e-01 5.450062e-06 1.378e-05 4.309e-06 3.659e-06
-2.442424e+00 1.208970e-01 8.333333e-02 8.635087e-06 1.861e-05 4.815e-06 3.897e-06
-2.442424e+00 2.417940e-01 0.000000e+00 3.794913e-05 1.628e-05 7.863e-06 1.044e-05
-2.442424e+00 2.417940e-01 1.666667e-01 -6.198328e-05 2.560e-05 1.629e-05 1.092e-05
-2.442424e+00 2.417940e-01 1.250000e-01 -1.826285e-05 1.189e-05 4.597e-06 4.138e-06
-2.442424e+00 2.417940e-01 1.000000e-01 1.973465e-06 9.171e-06 3.712e-06 1.453e-06
-2.442424e+00 2.417940e-01 8.333333e-02 1.296603e-05 1.005e-05 5.003e-06 4.348e-06
-2.442424e+00 3.626900e-01 0.000000e+00 4.120511e-05 2.080e-05 5.529e-06 3.208e-06
-2.442424e+00 3.626900e-01 1.666667e-01 -8.088395e-05 2.814e-05 9.674e-06 1.030e-05
-2.442424e+00 3.626900e-01 1.250000e-01 -2.746999e-05 1.189e-05 4.009e-06 3.450e-06
-2.442424e+00 3.626900e-01 1.000000e-01 -2.746952e-06 1.000e-05 9.843e-07 3.148e-07
-2.442424e+00 3.626900e-01 8.333333e-02 1.068284e-05 1.210e-05 1.539e-06 1.064e-06
-2.442424e+00 4.835870e-01 0.000000e+00 3.300936e-05 3.034e-05 5.434e-06 5.612e-07
-2.442424e+00 4.835870e-01 1.666667e-01 -7.875654e-05 3.425e-05 7.242e-06 3.641e-06
-2.442424e+00 4.835870e-01 1.250000e-01 -2.985896e-05 1.055e-05 1.773e-06 3.610e-07
-2.442424e+00 4.835870e-01 1.000000e-01 -7.226363e-06 1.099e-05 2.903e-06 3.885e-07
-2.442424e+00 4.835870e-01 8.333333e-02 5.067887e-06 1.609e-05 3.550e-06 4.413e-07
-2.442424e+00 7.253810e-01 0.000000e+00 8.369748e-06 2.961e-05 1.192e-05 8.026e-06
-2.442424e+00 7.253810e-01 1.666667e-01 -4.587368e-05 2.828e-05 1.062e-05 1.522e-05
-2.442424e+00 7.253810e-01 1.250000e-01 -2.214218e-05 8.573e-06 3.187e-06 3.533e-06
-2.442424e+00 7.253810e-01 1.000000e-01 -1.115788e-05 1.173e-05 2.471e-06 1.674e-06
-2.442424e+00 7.253810e-01 8.333333e-02 -5.191108e-06 1.668e-05 4.948e-06 3.617e-06
-2.442424e+00 9.671740e-01 0.000000e+00 -1.140326e-05 2.193e-05 1.618e-05 1.741e-05
-2.442424e+00 9.671740e-01 1.666667e-01 -1.303277e-05 2.878e-05 1.345e-05 9.673e-06
-2.442424e+00 9.671740e-01 1.250000e-01 -1.231986e-05 1.181e-05 4.922e-06 3.735e-06
-2.442424e+00 9.671740e-01 1.000000e-01 -1.198988e-05 1.017e-05 8.974e-06 6.286e-06
-2.442424e+00 9.671740e-01 8.333333e-02 -1.181064e-05 1.260e-05 1.117e-05 9.694e-06
-2.442424e+00 1.208968e+00 0.000000e+00 -1.407854e-05 2.323e-05 1.954e-05 1.507e-05
-2.442424e+00 1.208968e+00 1.666667e-01 -1.721229e-05 2.940e-05 2.045e-05 2.643e-05
-2.442424e+00 1.208968e+00 1.250000e-01 -1.584128e-05 1.230e-05 7.221e-06 9.532e-06
-2.442424e+00 1.208968e+00 1.000000e-01 -1.520669e-05 1.104e-05 5.275e-06 3.160e-06
-2.442424e+00 1.208968e+00 8.333333e-02 -1.486198e-05 1.363e-05 6.691e-06 6.409e-06
-2.442424e+00 1.450762e+00 0.000000e+00 1.253571e-05 5.121e-05 8.443e-06 9.275e-06
-2.442424e+00 1.450762e+00 1.666667e-01 -4.948277e-05 5.144e-05 9.154e-06 4.550e-06
-2.442424e+00 1.450762e+00 1.250000e-01 -2.234968e-05 1.634e-05 8.645e-06 5.241e-06
-2.442424e+00 1.450762e+00 1.000000e-01 -9.790939e-06 2.033e-05 8.409e-06 6.693e-06
-2.442424e+00 1.450762e+00 8.333333e-02 -2.968906e-06 2.870e-05 8.281e-06 7.482e-06
-2.416162e+00 0.000000e+00 0.000000e+00 -2.262209e-16 1.263e-10 3.084e-16 3.126e-16
-2.416162e+00 0.000000e+00 1.666667e-01 4.501632e-16 3.055e-10 6.466e-16 2.827e-16
-2.416162e+00 0.000000e+00 1.250000e-01 1.542452e-16 1.269e-10 2.095e-16 1.173e-16
-2.416162e+00 0.000000e+00 1.000000e-01 1.727739e-17 5.665e-11 9.561e-17 4.414e-17
-2.416162e+00 0.000000e+00 8.333333e-02 -5.712486e-17 4.752e-11 1.196e-16 9.453e-17
-2.416162e+00 1.208970e-01 0.000000e+00 1.359358e-05 3.155e-05 4.889e-06 2.346e-06
-2.416162e+00 1.208970e-01 1.666667e-01 -9.469086e-06 3.459e-05 5.505e-06 2.335e-06
-2.416162e+00 1.208970e-01 1.250000e-01 6.208286e-07 1.219e-05 4.065e-06 3.010e-06
-2.416162e+00 1.208970e-01 1.000000e-01 5.291018e-06 1.300e-05 3.761e-06 3.479e-06
-2.416162e+00 1.208970e-01 8.333333e-02 7.827910e-06 1.773e-05 3.925e-06 3.041e-06
-2.416162e+00 2.417940e-01 0.000000e+00 3.626458e-05 1.678e-05 5.824e-06 8.218e-06
-2.416162e+00 2.417940e-01 1.666667e-01 -5.926565e-05 2.686e-05 1.227e-05 1.130e-05
-2.416162e+00 2.417940e-01 1.250000e-01 -1.747118e-05 1.158e-05 3.264e-06 4.425e-06
-2.416162e+00 2.417940e-01 1.000000e-01 1.873695e-06 8.383e-06 4.037e-06 1.568e-06
-2.416162e+00 2.417940e-01 8.333333e-02 1.238202e-05 9.526e-06 4.583e-06 3.691e-06
-2.416162e+00 3.626900e-01 0.000000e+00 4.071896e-05 2.073e-05 4.068e-06 2.126e-06
-2.416162e+00 3.626900e-01 1.666667e-01 -8.101998e-05 2.798e-05 6.989e-06 9.560e-06
-2.416162e+00 3.626900e-01 1.250000e-01 -2.775919e-05 1.123e-05 3.119e-06 3.762e-06
-2.416162e+00 3.626900e-01 1.000000e-01 -3.107057e-06 9.305e-06 1.426e-06 9.542e-07
-2.416162e+00 3.626900e-01 8.333333e-02 1.028423e-05 1.163e-05 1.251e-06 4.750e-07
-2.416162e+00 4.835870e-01 0.000000e+00 3.392486e-05 2.975e-05 5.936e-06 -5.188e-07
-2.416162e+00 4.835870e-01 1.666667e-01 -8.258524e-05 3.464e-05 5.334e-06 2.875e-06
-2.416162e+00 4.835870e-01 1.250000e-01 -3.161207e-05 1.013e-05 1.591e-06 3.459e-07
-2.416162e+00 4.835870e-01 1.000000e-01 -8.018777e-06 1.001e-05 3.146e-06 3.459e-08
-2.416162e+00 4.835870e-01 8.333333e-02 4.797334e-06 1.526e-05 3.998e-06 -1.345e-07
-2.416162e+00 7.253810e-01 0.000000e+00 1.159536e-05 2.887e-05 1.246e-05 1.089e-05
-2.416162e+00 7.253810e-01 1.666667e-01 -5.682406e-05 2.939e-05 1.360e-05 1.357e-05
-2.416162e+00 7.253810e-01 1.250000e-01 -2.689056e-05 7.805e-06 2.579e-06 2.860e-06
-2.416162e+00 7.253810e-01 1.000000e-01 -1.303563e-05 1.026e-05 3.806e-06 2.745e-06
-2.416162e+00 7.253810e-01 8.333333e-02 -5.509493e-06 1.548e-05 5.651e-06 5.255e-06
-2.416162e+00 9.671740e-01 0.000000e+00 -7.086563e-06 2.170e-05 1.996e-05 1.941e-05
-2.416162e+00 9.671740e-01 1.666667e-01 -2.962626e-05 2.775e-05 1.467e-05 9.215e-06
-2.416162e+00 9.671740e-01 1.250000e-01 -1.976514e-05 1.066e-05 3.817e-06 2.167e-06
-2.416162e+00 9.671740e-01 1.000000e-01 -1.520086e-05 9.296e-06 9.627e-06 7.193e-06
-2.416162e+00 9.671740e-01 8.333333e-02 -1.272149e-05 1.205e-05 1.278e-05 1.093e-05
-2.416162e+00 1.208968e+00 0.000000e+00 -1.123467e-05 2.261e-05 2.119e-05 1.702e-05
-2.416162e+00 1.208968e+00 1.666667e-01 -3.597376e-05 2.952e-05 2.183e-05 2.892e-05
-2.416162e+00 1.208968e+00 1.250000e-01 -2.515041e-05 1.191e-05 8.167e-06 1.026e-05
-2.416162e+00 1.208968e+00 1.000000e-01 -2.014074e-05 1.026e-05 6.239e-06 3.410e-06
-2.416162e+00 1.208968e+00 8.333333e-02 -1.741944e-05 1.286e-05 7.339e-06 7.576e-06
-2.416162e+00 1.450762e+00 0.000000e+00 7.843022e-06 4.773e-05 1.165e-05 9.728e-06
-2.416162e+00 1.450762e+00 1.666667e-01 -6.300314e-05 4.986e-05 7.001e-06 3.292e-06
-2.416162e+00 1.450762e+00 1.250000e-01 -3.200795e-05 1.584e-05 9.035e-06 6.108e-06
-2.416162e+00 1.450762e+00 1.000000e-01 -1.766160e-05 1.859e-05 9.977e-06 7.411e-06
-2.416162e+00 1.450762e+00 8.333333e-02 -9.868519e-06 2.639e-05 1.049e-05 8.119e-06
-2.389899e+00 0.000000e+00 0.000000e+00 -4.404667e-16 1.401e-10 2.269e-16 2.764e-16
-2.389899e+00 0.000000e+00 1.666667e-01 8.313635e-16 3.096e-10 5.912e-16 5.135e-16
-2.389899e+00 0.000000e+00 1.250000e-01 2.749377e-16 1.240e-10 1.916e-16 1.958e-16
-2.389899e+00 0.000000e+00 1.000000e-01 1.739213e-17 5.432e-11 8.593e-17 4.741e-17
-2.389899e+00 0.000000e+00 8.333333e-02 -1.225092e-16 5.276e-11 6.480e-17 8.376e-17
-2.389899e+00 1.208970e-01 0.000000e+00 1.125980e-05 3.075e-05 1.841e-06 5.315e-08
-2.389899e+00 1.208970e-01 1.666667e-01 -6.045683e-06 3.459e-05 7.708e-06 6.143e-06
-2.389899e+00 1.208970e-01 1.250000e-01 1.525465e-06 1.189e-05 4.618e-06 3.300e-06
-2.389899e+00 1.208970e-01 1.000000e-01 5.029825e-06 1.228e-05 3.368e-06 3.280e-06
-2.389899e+00 1.208970e-01 8.333333e-02 6.933428e-06 1.697e-05 3.075e-06 2.208e-06
-2.389899e+00 2.417940e-01 0.000000e+00 3.429741e-05 1.754e-05 3.994e-06 6.301e-06
-2.389899e+00 2.417940e-01 1.666667e-01 -5.661510e-05 2.806e-05 8.555e-06 1.159e-05
-2.389899e+00 2.417940e-01 1.250000e-01 -1.684088e-05 1.130e-05 4.491e-06 4.875e-06
-2.389899e+00 2.417940e-01 1.000000e-01 1.568905e-06 7.701e-06 4.294e-06 2.022e-06
-2.389899e+00 2.417940e-01 8.333333e-02 1.156928e-05 9.215e-06 4.215e-06 3.095e-06
-2.389899e+00 3.626900e-01 0.000000e+00 3.968296e-05 2.081e-05 2.797e-06 9.183e-07
-2.389899e+00 3.626900e-01 1.666667e-01 -8.097706e-05 2.783e-05 5.410e-06 8.852e-06
-2.389899e+00 3.626900e-01 1.250000e-01 -2.818830e-05 1.062e-05 2.978e-06 3.956e-06
-2.389899e+00 3.626900e-01 1.000000e-01 -3.754650e-06 8.733e-06 2.066e-06 1.577e-06
-2.389899e+00 3.626900e-01 8.333333e-02 9.517952e-06 1.131e-05 1.709e-06 4.364e-07
-2.389899e+00 4.835870e-01 0.000000e+00 3.404340e-05 2.923e-05 7.022e-06 1.629e-06
-2.389899e+00 4.835870e-01 1.666667e-01 -8.596527e-05 3.495e-05 3.599e-06 3.245e-06
-2.389899e+00 4.835870e-01 1.250000e-01 -3.346147e-05 9.862e-06 1.401e-06 4.898e-07
-2.389899e+00 4.835870e-01 1.000000e-01 -9.159717e-06 9.184e-06 3.307e-06 7.390e-07
-2.389899e+00 4.835870e-01 8.333333e-02 4.041237e-06 1.456e-05 4.443e-06 1.011e-06
-2.389899e+00 7.253810e-01 0.000000e+00 1.368804e-05 2.817e-05 1.279e-05 1.332e-05
-2.389899e+00 7.253810e-01 1.666667e-01 -6.693003e-05 3.047e-05 1.628e-05 1.196e-05
-2.389899e+00 7.253810e-01 1.250000e-01 -3.165962e-05 7.447e-06 2.282e-06 2.102e-06
-2.389899e+00 7.253810e-01 1.000000e-01 -1.533446e-05 8.951e-06 4.904e-06 3.564e-06
-2.389899e+00 7.253810e-01 8.333333e-02 -6.466477e-06 1.439e-05 6.732e-06 6.559e-06
-2.389899e+00 9.671740e-01 0.000000e+00 -4.047215e-06 2.152e-05 2.310e-05 2.089e-05
-2.389899e+00 9.671740e-01 1.666667e-01 -4.519430e-05 2.689e-05 1.550e-05 8.229e-06
-2.389899e+00 9.671740e-01 1.250000e-01 -2.719245e-05 9.700e-06 2.913e-06 1.176e-06
-2.389899e+00 9.671740e-01 1.000000e-01 -1.886017e-05 8.623e-06 1.018e-05 7.933e-06
-2.389899e+00 9.671740e-01 8.333333e-02 -1.433399e-05 1.164e-05 1.413e-05 1.188e-05
-2.389899e+00 1.208968e+00 0.000000e+00 -9.638548e-06 2.231e-05 2.238e-05 1.804e-05
-2.389899e+00 1.208968e+00 1.666667e-01 -5.372250e-05 2.989e-05 2.256e-05 3.057e-05
-2.389899e+00 1.208968e+00 1.250000e-01 -3.443577e-05 1.169e-05 9.334e-06 1.067e-05
-2.389899e+00 1.208968e+00 1.000000e-01 -2.550877e-05 9.684e-06 6.884e-06 3.901e-06
-2.389899e+00 1.208968e+00 8.333333e-02 -2.065954e-05 1.233e-05 7.859e-06 8.449e-06
-2.389899e+00 1.450762e+00 0.000000e+00 2.231041e-06 4.482e-05 1.474e-05 1.032e-05
-2.389899e+00 1.450762e+00 1.666667e-01 -7.589685e-05 4.871e-05 6.227e-06 3.894e-06
-2.389899e+00 1.450762e+00 1.250000e-01 -4.171590e-05 1.560e-05 9.104e-06 6.708e-06
-2.389899e+00 1.450762e+00 1.000000e-01 -2.589500e-05 1.718e-05 1.105e-05 8.010e-06
-2.389899e+00 1.450762e+00 8.333333e-02 -1.730093e-05 2.447e-05 1.224e-05 8.717e-06
-2.363636e+00 0.000000e+00 0.000000e+00 -6.294875e-16 1.535e-10 3.425e-16 2.605e-16
-2.363636e+00 0.000000e+00 1.666667e-01 1.166595e-15 3.158e-10 6.772e-16 7.315e-16
-2.363636e+00 0.000000e+00 1.250000e-01 3.808089e-16 1.225e-10 2.494e-16 2.646e-16
-2.363636e+00 0.000000e+00 1.000000e-01 1.710217e-17 5.350e-11 7.095e-17 4.956e-17
-2.363636e+00 0.000000e+00 8.333333e-02 -1.804669e-16 5.871e-11 7.023e-17 7.251e-17
-2.363636e+00 1.208970e-01 0.000000e+00 8.872485e-06 3.022e-05 2.390e-06 1.617e-06
-2.363636e+00 1.208970e-01 1.666667e-01 -2.812188e-06 3.492e-05 1.020e-05 9.695e-06
-2.363636e+00 1.208970e-01 1.250000e-01 2.299856e-06 1.168e-05 5.061e-06 4.031e-06
-2.363636e+00 1.208970e-01 1.000000e-01 4.666003e-06 1.162e-05 3.177e-06 3.064e-06
-2.363636e+00 1.208970e-01 8.333333e-02 5.951317e-06 1.633e-05 2.264e-06 1.398e-06
-2.363636e+00 2.417940e-01 0.000000e+00 3.205126e-05 1.840e-05 2.979e-06 4.558e-06
-2.363636e+00 2.417940e-01 1.666667e-01 -5.404031e-05 2.916e-05 1.046e-05 1.174e-05
-2.363636e+00 2.417940e-01 1.250000e-01 -1.637525e-05 1.105e-05 5.763e-06 5.247e-06
-2.363636e+00 2.417940e-01 1.000000e-01 1.058295e-06 7.113e-06 4.489e-06 2.425e-06
-2.363636e+00 2.417940e-01 8.333333e-02 1.052837e-05 9.068e-06 3.875e-06 2.557e-06
-2.363636e+00 3.626900e-01 0.000000e+00 3.810658e-05 2.095e-05 1.707e-06 2.978e-07
-2.363636e+00 3.626900e-01 1.666667e-01 -8.077268e-05 2.763e-05 6.741e-06 8.178e-06
-2.363636e+00 3.626900e-01 1.250000e-01 -2.876301e-05 1.005e-05 3.838e-06 4.085e-06
-2.363636e+00 3.626900e-01 1.000000e-01 -4.689955e-06 8.272e-06 2.613e-06 2.091e-06
-2.363636e+00 3.626900e-01 8.333333e-02 8.386764e-06 1.111e-05 2.070e-06 9.308e-07
-2.363636e+00 4.835870e-01 0.000000e+00 3.338005e-05 2.871e-05 8.235e-06 2.992e-06
-2.363636e+00 4.835870e-01 1.666667e-01 -8.892201e-05 3.513e-05 2.471e-06 3.661e-06
-2.363636e+00 4.835870e-01 1.250000e-01 -3.541486e-05 9.703e-06 1.543e-06 5.614e-07
-2.363636e+00 4.835870e-01 1.000000e-01 -1.064869e-05 8.513e-06 3.952e-06 1.335e-06
-2.363636e+00 4.835870e-01 8.333333e-02 2.804534e-06 1.396e-05 5.261e-06 1.853e-06
-2.363636e+00 7.253810e-01 0.000000e+00 1.467088e-05 2.748e-05 1.452e-05 1.534e-05
-2.363636e+00 7.253810e-01 1.666667e-01 -7.622654e-05 3.143e-05 1.867e-05 1.101e-05
-2.363636e+00 7.253810e-01 1.250000e-01 -3.645892e-05 7.436e-06 2.471e-06 1.473e-06
-2.363636e+00 7.253810e-01 1.000000e-01 -1.805219e-05 7.824e-06 5.732e-06 4.218e-06
-2.363636e+00 7.253810e-01 8.333333e-02 -8.053476e-06 1.343e-05 8.451e-06 7.617e-06
-2.363636e+00 9.671740e-01 0.000000e+00 -2.257674e-06 2.139e-05 2.565e-05 2.190e-05
-2.363636e+00 9.671740e-01 1.666667e-01 -5.977201e-05 2.614e-05 1.593e-05 6.534e-06
-2.363636e+00 9.671740e-01 1.250000e-01 -3.460948e-05 8.935e-06 2.182e-06 8.930e-07
-2.363636e+00 9.671740e-01 1.000000e-01 -2.296283e-05 8.144e-06 1.064e-05 8.475e-06
-2.363636e+00 9.671740e-01 8.333333e-02 -1.663626e-05 1.138e-05 1.523e-05 1.257e-05
-2.363636e+00 1.208968e+00 0.000000e+00 -9.262205e-06 2.227e-05 2.313e-05 1.873e-05
-2.363636e+00 1.208968e+00 1.666667e-01 -7.048630e-05 3.042e-05 2.268e-05 3.142e-05
-2.363636e+00 1.208968e+00 1.250000e-01 -4.370076e-05 1.160e-05 1.023e-05 1.078e-05
-2.363636e+00 1.208968e+00 1.000000e-01 -3.130288e-05 9.281e-06 7.254e-06 4.394e-06
-2.363636e+00 1.208968e+00 8.333333e-02 -2.456823e-05 1.200e-05 8.257e-06 9.025e-06
-2.363636e+00 1.450762e+00 0.000000e+00 -4.275724e-06 4.244e-05 1.730e-05 1.105e-05
-2.363636e+00 1.450762e+00 1.666667e-01 -8.818011e-05 4.791e-05 8.536e-06 3.956e-06
-2.363636e+00 1.450762e+00 1.250000e-01 -5.147194e-05 1.554e-05 8.879e-06 7.059e-06
-2.363636e+00 1.450762e+00 1.000000e-01 -3.448130e-05 1.608e-05 1.177e-05 8.495e-06
-2.363636e+00 1.450762e+00 8.333333e-02 -2.525182e-05 2.290e-05 1.356e-05 9.275e-06
-2.337374e+00 0.000000e+00 0.000000e+00 -7.942906e-16 1.656e-10 4.445e-16 3.077e-16
-2.337374e+00 0.000000e+00 1.666667e-01 1.457725e-15 3.226e-10 9.156e-16 9.185e-16
-2.337374e+00 0.000000e+00 1.250000e-01 4.724682e-16 1.219e-10 3.263e-16 3.242e-16
-2.337374e+00 0.000000e+00 1.000000e-01 1.643504e-17 5.382e-11 6.426e-17 4.918e-17
-2.337374e+00 0.000000e+00 8.333333e-02 -2.312867e-16 6.457e-11 1.007e-16 7.372e-17
-2.337374e+00 1.208970e-01 0.000000e+00 6.431678e-06 2.990e-05 4.437e-06 2.667e-06
-2.337374e+00 1.208970e-01 1.666667e-01 2.299896e-07 3.549e-05 1.209e-05 8.078e-06
-2.337374e+00 1.208970e-01 1.250000e-01 2.943228e-06 1.156e-05 5.408e-06 4.663e-06
-2.337374e+00 1.208970e-01 1.000000e-01 4.199070e-06 1.101e-05 2.849e-06 2.833e-06
-2.337374e+00 1.208970e-01 8.333333e-02 4.881256e-06 1.579e-05 1.491e-06 6.116e-07
-2.337374e+00 2.417940e-01 0.000000e+00 2.952979e-05 1.926e-05 2.653e-06 3.504e-06
-2.337374e+00 2.417940e-01 1.666667e-01 -5.155000e-05 3.010e-05 1.298e-05 1.174e-05
-2.337374e+00 2.417940e-01 1.250000e-01 -1.607759e-05 1.080e-05 6.856e-06 5.542e-06
-2.337374e+00 2.417940e-01 1.000000e-01 3.410700e-07 6.608e-06 4.642e-06 2.760e-06
-2.337374e+00 2.417940e-01 8.333333e-02 9.259847e-06 9.032e-06 3.561e-06 2.072e-06
-2.337374e+00 3.626900e-01 0.000000e+00 3.599933e-05 2.109e-05 1.454e-06 -2.274e-07
-2.337374e+00 3.626900e-01 1.666667e-01 -8.042435e-05 2.735e-05 7.873e-06 7.538e-06
-2.337374e+00 3.626900e-01 1.250000e-01 -2.948899e-05 9.511e-06 4.553e-06 4.155e-06
-2.337374e+00 3.626900e-01 1.000000e-01 -5.913197e-06 7.905e-06 3.042e-06 2.503e-06
-2.337374e+00 3.626900e-01 8.333333e-02 6.893407e-06 1.098e-05 2.341e-06 1.497e-06
-2.337374e+00 4.835870e-01 0.000000e+00 3.194984e-05 2.818e-05 9.075e-06 4.564e-06
-2.337374e+00 4.835870e-01 1.666667e-01 -9.148088e-05 3.514e-05 4.019e-06 4.234e-06
-2.337374e+00 4.835870e-01 1.250000e-01 -3.747994e-05 9.624e-06 1.589e-06 7.780e-07
-2.337374e+00 4.835870e-01 1.000000e-01 -1.248522e-05 7.992e-06 4.284e-06 1.791e-06
-2.337374e+00 4.835870e-01 8.333333e-02 1.092164e-06 1.345e-05 5.748e-06 2.665e-06
-2.337374e+00 7.253810e-01 0.000000e+00 1.456697e-05 2.679e-05 1.749e-05 1.698e-05
-2.337374e+00 7.253810e-01 1.666667e-01 -8.474854e-05 3.222e-05 2.079e-05 1.097e-05
-2.337374e+00 7.253810e-01 1.250000e-01 -4.129800e-05 7.673e-06 2.699e-06 1.007e-06
-2.337374e+00 7.253810e-01 1.000000e-01 -2.118661e-05 6.891e-06 6.351e-06 4.686e-06
-2.337374e+00 7.253810e-01 8.333333e-02 -1.026190e-05 1.259e-05 9.817e-06 8.443e-06
-2.337374e+00 9.671740e-01 0.000000e+00 -1.690397e-06 2.128e-05 2.763e-05 2.242e-05
-2.337374e+00 9.671740e-01 1.666667e-01 -7.339448e-05 2.547e-05 1.601e-05 8.740e-06
-2.337374e+00 9.671740e-01 1.250000e-01 -4.202395e-05 8.347e-06 1.562e-06 1.151e-06
-2.337374e+00 9.671740e-01 1.000000e-01 -2.750387e-05 7.839e-06 1.101e-05 8.849e-06
-2.337374e+00 9.671740e-01 8.333333e-02 -1.961642e-05 1.122e-05 1.609e-05 1.299e-05
-2.337374e+00 1.208968e+00 0.000000e+00 -1.007766e-05 2.239e-05 2.347e-05 1.888e-05
-2.337374e+00 1.208968e+00 1.666667e-01 -8.629295e-05 3.102e-05 2.222e-05 3.154e-05
-2.337374e+00 1.208968e+00 1.250000e-01 -5.294876e-05 1.161e-05 1.081e-05 1.063e-05
-2.337374e+00 1.208968e+00 1.000000e-01 -3.751516e-05 9.022e-06 7.413e-06 4.750e-06
-2.337374e+00 1.208968e+00 8.333333e-02 -2.913148e-05 1.182e-05 8.540e-06 9.362e-06
-2.337374e+00 1.450762e+00 0.000000e+00 -1.165276e-05 4.054e-05 1.936e-05 1.188e-05
-2.337374e+00 1.450762e+00 1.666667e-01 -9.986916e-05 4.737e-05 1.102e-05 5.674e-06
-2.337374e+00 1.450762e+00 1.250000e-01 -6.127448e-05 1.562e-05 8.388e-06 7.182e-06
-2.337374e+00 1.450762e+00 1.000000e-01 -4.341066e-05 1.527e-05 1.219e-05 8.874e-06
-2.337374e+00 1.450762e+00 8.333333e-02 -3.370686e-05 2.168e-05 1.448e-05 9.794e-06
-2.311111e+00 0.000000e+00 0.000000e+00 -9.358835e-16 1.759e-10 5.526e-16 3.578e-16
-2.311111e+00 0.000000e+00 1.666667e-01 1.706621e-15 3.291e-10 1.238e-15 1.079e-15
-2.311111e+00 0.000000e+00 1.250000e-01 5.505255e-16 1.220e-10 4.400e-16 3.748e-16
-2.311111e+00 0.000000e+00 1.000000e-01 1.541826e-17 5.491e-11 7.256e-17 4.861e-17
-2.311111e+00 0.000000e+00 8.333333e-02 -2.752573e-16 6.991e-11 1.286e-16 8.826e-17
-2.311111e+00 1.208970e-01 0.000000e+00 3.937416e-06 2.976e-05 6.371e-06 3.645e-06
-2.311111e+00 1.208970e-01 1.666667e-01 3.079442e-06 3.623e-05 1.363e-05 1.049e-05
-2.311111e+00 1.208970e-01 1.250000e-01 3.454805e-06 1.151e-05 5.636e-06 5.200e-06
-2.311111e+00 1.208970e-01 1.000000e-01 3.628545e-06 1.046e-05 2.442e-06 2.588e-06
-2.311111e+00 1.208970e-01 8.333333e-02 3.722922e-06 1.534e-05 7.568e-07 1.068e-06
-2.311111e+00 2.417940e-01 0.000000e+00 2.673664e-05 2.004e-05 2.415e-06 2.370e-06
-2.311111e+00 2.417940e-01 1.666667e-01 -4.915284e-05 3.087e-05 1.511e-05 1.169e-05
-2.311111e+00 2.417940e-01 1.250000e-01 -1.595119e-05 1.056e-05 7.767e-06 5.767e-06
-2.311111e+00 2.417940e-01 1.000000e-01 -5.835691e-07 6.172e-06 4.756e-06 2.914e-06
-2.311111e+00 2.417940e-01 8.333333e-02 7.764274e-06 9.060e-06 3.273e-06 1.640e-06
-2.311111e+00 3.626900e-01 0.000000e+00 3.337068e-05 2.116e-05 2.192e-06 -6.513e-09
-2.311111e+00 3.626900e-01 1.666667e-01 -7.994955e-05 2.696e-05 8.815e-06 6.933e-06
-2.311111e+00 3.626900e-01 1.250000e-01 -3.037195e-05 9.005e-06 5.130e-06 4.168e-06
-2.311111e+00 3.626900e-01 1.000000e-01 -7.424601e-06 7.614e-06 3.424e-06 2.818e-06
-2.311111e+00 3.626900e-01 8.333333e-02 5.040625e-06 1.089e-05 2.526e-06 1.945e-06
-2.311111e+00 4.835870e-01 0.000000e+00 2.976784e-05 2.760e-05 9.461e-06 5.863e-06
-2.311111e+00 4.835870e-01 1.666667e-01 -9.366725e-05 3.497e-05 5.448e-06 4.883e-06
-2.311111e+00 4.835870e-01 1.250000e-01 -3.966440e-05 9.597e-06 1.744e-06 7.851e-07
-2.311111e+00 4.835870e-01 1.000000e-01 -1.466879e-05 7.612e-06 4.407e-06 2.117e-06
-2.311111e+00 4.835870e-01 8.333333e-02 -1.090933e-06 1.301e-05 5.878e-06 3.305e-06
-2.311111e+00 7.253810e-01 0.000000e+00 1.339943e-05 2.609e-05 1.982e-05 1.826e-05
-2.311111e+00 7.253810e-01 1.666667e-01 -9.253099e-05 3.282e-05 2.265e-05 1.257e-05
-2.311111e+00 7.253810e-01 1.250000e-01 -4.618643e-05 8.055e-06 2.965e-06 8.114e-07
-2.311111e+00 7.253810e-01 1.000000e-01 -2.473552e-05 6.171e-06 6.776e-06 5.006e-06
-2.311111e+00 7.253810e-01 8.333333e-02 -1.308318e-05 1.186e-05 1.085e-05 9.050e-06
-2.311111e+00 9.671740e-01 0.000000e+00 -2.317845e-06 2.117e-05 2.908e-05 2.252e-05
-2.311111e+00 9.671740e-01 1.666667e-01 -8.609685e-05 2.485e-05 1.724e-05 1.110e-05
-2.311111e+00 9.671740e-01 1.250000e-01 -4.944354e-05 7.918e-06 1.280e-06 1.391e-06
-2.311111e+00 9.671740e-01 1.000000e-01 -3.247829e-05 7.681e-06 1.129e-05 9.067e-06
-2.311111e+00 9.671740e-01 8.333333e-02 -2.326260e-05 1.114e-05 1.672e-05 1.317e-05
-2.311111e+00 1.208968e+00 0.000000e+00 -1.205694e-05 2.261e-05 2.344e-05 1.853e-05
-2.311111e+00 1.208968e+00 1.666667e-01 -1.011702e-04 3.165e-05 2.123e-05 3.098e-05
-2.311111e+00 1.208968e+00 1.250000e-01 -6.218317e-05 1.169e-05 1.111e-05 1.024e-05
-2.311111e+00 1.208968e+00 1.000000e-01 -4.413773e-05 8.874e-06 7.344e-06 4.980e-06
-2.311111e+00 1.208968e+00 8.333333e-02 -3.433526e-05 1.176e-05 8.713e-06 9.470e-06
-2.311111e+00 1.450762e+00 0.000000e+00 -1.987557e-05 3.908e-05 2.094e-05 1.282e-05
-2.311111e+00 1.450762e+00 1.666667e-01 -1.109802e-04 4.701e-05 1.280e-05 8.434e-06
-2.311111e+00 1.450762e+00 1.250000e-01 -7.112194e-05 1.577e-05 7.657e-06 7.095e-06
-2.311111e+00 1.450762e+00 1.000000e-01 -5.267325e-05 1.471e-05 1.235e-05 9.155e-06
-2.311111e+00 1.450762e+00 8.333333e-02 -4.265173e-05 2.076e-05 1.504e-05 1.027e-05
-2.284848e+00 0.000000e+00 0.000000e+00 -1.055274e-15 1.842e-10 6.530e-16 4.431e-16
-2.284848e+00 0.000000e+00 1.666667e-01 1.915151e-15 3.346e-10 1.524e-15 1.215e-15
-2.284848e+00 0.000000e+00 1.250000e-01 6.155904e-16 1.224e-10 5.405e-16 4.169e-16
-2.284848e+00 0.000000e+00 1.000000e-01 1.407936e-17 5.644e-11 8.530e-17 4.731e-17
-2.284848e+00 0.000000e+00 8.333333e-02 -3.126674e-16 7.455e-11 1.535e-16 1.196e-16
-2.284848e+00 1.208970e-01 0.000000e+00 1.389740e-06 2.974e-05 8.192e-06 4.867e-06
-2.284848e+00 1.208970e-01 1.666667e-01 5.734760e-06 3.709e-05 1.557e-05 1.307e-05
-2.284848e+00 1.208970e-01 1.250000e-01 3.833814e-06 1.153e-05 5.797e-06 5.646e-06
-2.284848e+00 1.208970e-01 1.000000e-01 2.953947e-06 9.950e-06 2.022e-06 2.209e-06
-2.284848e+00 1.208970e-01 8.333333e-02 2.475995e-06 1.497e-05 1.274e-06 7.614e-07
-2.284848e+00 2.417940e-01 0.000000e+00 2.367546e-05 2.071e-05 2.200e-06 1.693e-06
-2.284848e+00 2.417940e-01 1.666667e-01 -4.685754e-05 3.146e-05 1.688e-05 1.158e-05
-2.284848e+00 2.417940e-01 1.250000e-01 -1.599935e-05 1.032e-05 8.503e-06 5.875e-06
-2.284848e+00 2.417940e-01 1.000000e-01 -1.716420e-06 5.793e-06 4.832e-06 3.073e-06
-2.284848e+00 2.417940e-01 8.333333e-02 6.042210e-06 9.114e-06 3.009e-06 1.805e-06
-2.284848e+00 3.626900e-01 0.000000e+00 3.023014e-05 2.115e-05 2.831e-06 5.602e-07
-2.284848e+00 3.626900e-01 1.666667e-01 -7.936578e-05 2.646e-05 9.576e-06 6.362e-06
-2.284848e+00 3.626900e-01 1.250000e-01 -3.141757e-05 8.525e-06 5.576e-06 4.128e-06
-2.284848e+00 3.626900e-01 1.000000e-01 -9.224391e-06 7.382e-06 3.724e-06 3.041e-06
-2.284848e+00 3.626900e-01 8.333333e-02 2.831160e-06 1.081e-05 2.668e-06 2.283e-06
-2.284848e+00 4.835870e-01 0.000000e+00 2.684909e-05 2.695e-05 9.664e-06 6.904e-06
-2.284848e+00 4.835870e-01 1.666667e-01 -9.550655e-05 3.460e-05 6.756e-06 5.470e-06
-2.284848e+00 4.835870e-01 1.250000e-01 -4.197595e-05 9.598e-06 1.812e-06 6.300e-07
-2.284848e+00 4.835870e-01 1.000000e-01 -1.719894e-05 7.356e-06 4.579e-06 2.326e-06
-2.284848e+00 4.835870e-01 8.333333e-02 -3.739819e-06 1.261e-05 6.082e-06 3.781e-06
-2.284848e+00 7.253810e-01 0.000000e+00 1.119133e-05 2.537e-05 2.156e-05 1.919e-05
-2.284848e+00 7.253810e-01 1.666667e-01 -9.960882e-05 3.320e-05 2.425e-05 1.461e-05
-2.284848e+00 7.253810e-01 1.250000e-01 -5.113376e-05 8.501e-06 3.264e-06 1.334e-06
-2.284848e+00 7.253810e-01 1.000000e-01 -2.869673e-05 5.677e-06 7.018e-06 5.182e-06
-2.284848e+00 7.253810e-01 8.333333e-02 -1.650871e-05 1.124e-05 1.155e-05 9.462e-06
-2.284848e+00 9.671740e-01 0.000000e+00 -4.112476e-06 2.105e-05 3.002e-05 2.223e-05
-2.284848e+00 9.671740e-01 1.666667e-01 -9.791424e-05 2.427e-05 1.691e-05 1.278e-05
-2.284848e+00 9.671740e-01 1.250000e-01 -5.687597e-05 7.622e-06 1.656e-06 1.288e-06
-2.284848e+00 9.671740e-01 1.000000e-01 -3.788111e-05 7.637e-06 1.148e-05 9.139e-06
-2.284848e+00 9.671740e-01 8.333333e-02 -2.756292e-05 1.112e-05 1.715e-05 1.314e-05
-2.284848e+00 1.208968e+00 0.000000e+00 -1.517207e-05 2.288e-05 2.305e-05 1.772e-05
-2.284848e+00 1.208968e+00 1.666667e-01 -1.151459e-04 3.225e-05 2.029e-05 2.980e-05
-2.284848e+00 1.208968e+00 1.250000e-01 -7.140737e-05 1.180e-05 1.113e-05 9.621e-06
-2.284848e+00 1.208968e+00 1.000000e-01 -5.116266e-05 8.805e-06 7.031e-06 5.091e-06
-2.284848e+00 1.208968e+00 8.333333e-02 -4.016554e-05 1.176e-05 8.770e-06 9.229e-06
-2.284848e+00 1.450762e+00 0.000000e+00 -2.891964e-05 3.798e-05 2.208e-05 1.383e-05
-2.284848e+00 1.450762e+00 1.666667e-01 -1.215295e-04 4.678e-05 1.393e-05 1.099e-05
-2.284848e+00 1.450762e+00 1.250000e-01 -8.101270e-05 1.595e-05 6.835e-06 6.818e-06
-2.284848e+00 1.450762e+00 1.000000e-01 -6.225920e-05 1.435e-05 1.221e-05 9.343e-06
-2.284848e+00 1.450762e+00 8.333333e-02 -5.207211e-05 2.010e-05 1.525e-05 1.071e-05
-2.258586e+00 0.000000e+00 0.000000e+00 -1.153468e-15 1.906e-10 7.405e-16 5.281e-16
-2.258586e+00 0.000000e+00 1.666667e-01 2.085182e-15 3.387e-10 1.775e-15 1.327e-15
-2.258586e+00 0.000000e+00 1.250000e-01 6.682726e-16 1.229e-10 6.250e-16 4.509e-16
-2.258586e+00 0.000000e+00 1.000000e-01 1.244587e-17 5.815e-11 9.722e-17 4.521e-17
-2.258586e+00 0.000000e+00 8.333333e-02 -3.438057e-16 7.840e-11 1.752e-16 1.572e-16
-2.258586e+00 1.208970e-01 0.000000e+00 -1.211310e-06 2.980e-05 9.818e-06 5.948e-06
-2.258586e+00 1.208970e-01 1.666667e-01 8.194536e-06 3.801e-05 1.714e-05 1.540e-05
-2.258586e+00 1.208970e-01 1.250000e-01 4.079478e-06 1.161e-05 5.818e-06 6.005e-06
-2.258586e+00 1.208970e-01 1.000000e-01 2.174795e-06 9.492e-06 1.593e-06 1.655e-06
-2.258586e+00 1.208970e-01 8.333333e-02 1.140152e-06 1.466e-05 1.959e-06 9.653e-07
-2.258586e+00 2.417940e-01 0.000000e+00 2.034988e-05 2.124e-05 2.005e-06 2.616e-06
-2.258586e+00 2.417940e-01 1.666667e-01 -4.467278e-05 3.185e-05 1.830e-05 1.143e-05
-2.258586e+00 2.417940e-01 1.250000e-01 -1.622537e-05 1.007e-05 9.085e-06 5.928e-06
-2.258586e+00 2.417940e-01 1.000000e-01 -3.058280e-06 5.457e-06 4.872e-06 3.130e-06
-2.258586e+00 2.417940e-01 8.333333e-02 4.094214e-06 9.165e-06 2.768e-06 1.773e-06
-2.258586e+00 3.626900e-01 0.000000e+00 2.658719e-05 2.103e-05 3.441e-06 1.011e-06
-2.258586e+00 3.626900e-01 1.666667e-01 -7.869054e-05 2.582e-05 1.018e-05 6.245e-06
-2.258586e+00 3.626900e-01 1.250000e-01 -3.263153e-05 8.068e-06 5.897e-06 4.041e-06
-2.258586e+00 3.626900e-01 1.000000e-01 -1.131279e-05 7.192e-06 3.922e-06 3.186e-06
-2.258586e+00 3.626900e-01 8.333333e-02 2.677566e-07 1.071e-05 2.849e-06 2.516e-06
-2.258586e+00 4.835870e-01 0.000000e+00 2.320864e-05 2.624e-05 9.699e-06 7.701e-06
-2.258586e+00 4.835870e-01 1.666667e-01 -9.702414e-05 3.404e-05 7.947e-06 5.966e-06
-2.258586e+00 4.835870e-01 1.250000e-01 -4.442230e-05 9.607e-06 1.800e-06 4.339e-07
-2.258586e+00 4.835870e-01 1.000000e-01 -2.007516e-05 7.206e-06 4.612e-06 2.425e-06
-2.258586e+00 4.835870e-01 8.333333e-02 -6.849553e-06 1.226e-05 6.139e-06 4.104e-06
-2.258586e+00 7.253810e-01 0.000000e+00 7.965780e-06 2.463e-05 2.274e-05 1.982e-05
-2.258586e+00 7.253810e-01 1.666667e-01 -1.060170e-04 3.338e-05 2.562e-05 1.622e-05
-2.258586e+00 7.253810e-01 1.250000e-01 -5.614953e-05 8.954e-06 3.592e-06 1.657e-06
-2.258586e+00 7.253810e-01 1.000000e-01 -3.306802e-05 5.408e-06 7.089e-06 5.223e-06
-2.258586e+00 7.253810e-01 8.333333e-02 -2.052992e-05 1.072e-05 1.193e-05 9.684e-06
-2.258586e+00 9.671740e-01 0.000000e+00 -7.046749e-06 2.092e-05 3.051e-05 2.158e-05
-2.258586e+00 9.671740e-01 1.666667e-01 -1.088817e-04 2.371e-05 1.627e-05 1.392e-05
-2.258586e+00 9.671740e-01 1.250000e-01 -6.432893e-05 7.433e-06 1.859e-06 1.448e-06
-2.258586e+00 9.671740e-01 1.000000e-01 -4.370735e-05 7.673e-06 1.160e-05 9.075e-06
-2.258586e+00 9.671740e-01 8.333333e-02 -3.250550e-05 1.114e-05 1.737e-05 1.289e-05
-2.258586e+00 1.208968e+00 0.000000e+00 -1.939507e-05 2.315e-05 2.234e-05 1.649e-05
-2.258586e+00 1.208968e+00 1.666667e-01 -1.282478e-04 3.281e-05 2.069e-05 2.807e-05
-2.258586e+00 1.208968e+00 1.250000e-01 -8.062475e-05 1.192e-05 1.089e-05 8.801e-06
-2.258586e+00 1.208968e+00 1.000000e-01 -5.858207e-05 8.786e-06 6.527e-06 5.094e-06
-2.258586e+00 1.208968e+00 8.333333e-02 -4.660826e-05 1.181e-05 8.731e-06 8.864e-06
-2.258586e+00 1.450762e+00 0.000000e+00 -3.876046e-05 3.719e-05 2.281e-05 1.492e-05
-2.258586e+00 1.450762e+00 1.666667e-01 -1.315333e-04 4.662e-05 1.446e-05 9.676e-06
-2.258586e+00 1.450762e+00 1.250000e-01 -9.094519e-05 1.613e-05 7.059e-06 6.370e-06
-2.258586e+00 1.450762e+00 1.000000e-01 -7.215869e-05 1.414e-05 1.179e-05 9.446e-06
-2.258586e+00 1.450762e+00 8.333333e-02 -6.195367e-05 1.965e-05 1.516e-05 1.112e-05
-2.232323e+00 0.000000e+00 0.000000e+00 -1.231475e-15 1.951e-10 8.157e-16 6.019e-16
-2.232323e+00 0.000000e+00 1.666667e-01 2.218582e-15 3.412e-10 1.986e-15 1.417e-15
-2.232323e+00 0.000000e+00 1.250000e-01 7.091818e-16 1.232e-10 6.890e-16 4.773e-16
-2.232323e+00 0.000000e+00 1.000000e-01 1.054529e-17 5.984e-11 1.010e-16 4.237e-17
-2.232323e+00 0.000000e+00 8.333333e-02 -3.689610e-16 8.144e-11 1.939e-16 1.916e-16
-2.232323e+00 1.208970e-01 0.000000e+00 -3.865693e-06 2.993e-05 1.142e-05 6.893e-06
-2.232323e+00 1.208970e-01 1.666667e-01 1.045736e-05 3.895e-05 1.835e-05 1.749e-05
-2.232323e+00 1.208970e-01 1.250000e-01 4.191025e-06 1.174e-05 5.901e-06 6.295e-06
-2.232323e+00 1.208970e-01 1.000000e-01 1.290606e-06 9.083e-06 1.180e-06 1.265e-06
-2.232323e+00 1.208970e-01 8.333333e-02 -2.849295e-07 1.439e-05 2.610e-06 1.287e-06
-2.232323e+00 2.417940e-01 0.000000e+00 1.676355e-05 2.161e-05 2.801e-06 3.375e-06
-2.232323e+00 2.417940e-01 1.666667e-01 -4.260728e-05 3.205e-05 1.955e-05 1.123e-05
-2.232323e+00 2.417940e-01 1.250000e-01 -1.663254e-05 9.811e-06 9.521e-06 5.930e-06
-2.232323e+00 2.417940e-01 1.000000e-01 -4.609946e-06 5.154e-06 4.878e-06 3.215e-06
-2.232323e+00 2.417940e-01 8.333333e-02 1.920846e-06 9.193e-06 2.549e-06 1.674e-06
-2.232323e+00 3.626900e-01 0.000000e+00 2.245132e-05 2.078e-05 3.946e-06 1.323e-06
-2.232323e+00 3.626900e-01 1.666667e-01 -7.794132e-05 2.506e-05 1.081e-05 6.638e-06
-2.232323e+00 3.626900e-01 1.250000e-01 -3.401954e-05 7.631e-06 6.102e-06 3.910e-06
-2.232323e+00 3.626900e-01 1.000000e-01 -1.369003e-05 7.027e-06 4.026e-06 3.265e-06
-2.232323e+00 3.626900e-01 8.333333e-02 -2.646842e-06 1.059e-05 2.898e-06 2.652e-06
-2.232323e+00 4.835870e-01 0.000000e+00 1.886155e-05 2.543e-05 9.579e-06 8.265e-06
-2.232323e+00 4.835870e-01 1.666667e-01 -9.824545e-05 3.328e-05 9.021e-06 6.362e-06
-2.232323e+00 4.835870e-01 1.250000e-01 -4.701114e-05 9.612e-06 1.713e-06 4.602e-07
-2.232323e+00 4.835870e-01 1.000000e-01 -2.329697e-05 7.140e-06 4.517e-06 2.420e-06
-2.232323e+00 4.835870e-01 8.333333e-02 -1.041520e-05 1.192e-05 6.040e-06 4.284e-06
-2.232323e+00 7.253810e-01 0.000000e+00 3.745879e-06 2.388e-05 2.339e-05 2.016e-05
-2.232323e+00 7.253810e-01 1.666667e-01 -1.117905e-04 3.333e-05 2.675e-05 1.742e-05
-2.232323e+00 7.253810e-01 1.250000e-01 -6.124332e-05 9.376e-06 3.946e-06 1.852e-06
-2.232323e+00 7.253810e-01 1.000000e-01 -3.784721e-05 5.344e-06 7.003e-06 5.139e-06
-2.232323e+00 7.253810e-01 8.333333e-02 -2.513821e-05 1.030e-05 1.203e-05 9.728e-06
-2.232323e+00 9.671740e-01 0.000000e+00 -1.109312e-05 2.076e-05 3.056e-05 2.059e-05
-2.232323e+00 9.671740e-01 1.666667e-01 -1.190345e-04 2.316e-05 1.537e-05 1.448e-05
-2.232323e+00 9.671740e-01 1.250000e-01 -7.181015e-05 7.326e-06 1.812e-06 1.599e-06
-2.232323e+00 9.671740e-01 1.000000e-01 -4.995202e-05 7.759e-06 1.163e-05 8.887e-06
-2.232323e+00 9.671740e-01 8.333333e-02 -3.807847e-05 1.117e-05 1.742e-05 1.246e-05
-2.232323e+00 1.208968e+00 0.000000e+00 -2.469797e-05 2.339e-05 2.133e-05 1.487e-05
-2.232323e+00 1.208968e+00 1.666667e-01 -1.405037e-04 3.329e-05 2.069e-05 2.583e-05
-2.232323e+00 1.208968e+00 1.250000e-01 -8.983871e-05 1.205e-05 1.044e-05 8.405e-06
-2.232323e+00 1.208968e+00 1.000000e-01 -6.638805e-05 8.791e-06 5.853e-06 4.999e-06
-2.232323e+00 1.208968e+00 8.333333e-02 -5.364941e-05 1.186e-05 8.605e-06 8.274e-06
-2.232323e+00 1.450762e+00 0.000000e+00 -4.937352e-05 3.663e-05 2.332e-05 1.605e-05
-2.232323e+00 1.450762e+00 1.666667e-01 -1.410078e-04 4.649e-05 1.444e-05 1.050e-05
-2.232323e+00 1.450762e+00 1.250000e-01 -1.009178e-04 1.629e-05 7.127e-06 5.771e-06
-2.232323e+00 1.450762e+00 1.000000e-01 -8.236187e-05 1.405e-05 1.110e-05 9.471e-06
-2.232323e+00 1.450762e+00 8.333333e-02 -7.228210e-05 1.937e-05 1.487e-05 1.148e-05
-2.206061e+00 0.000000e+00 0.000000e+00 -1.290302e-15 1.977e-10 8.617e-16 6.649e-16
-2.206061e+00 0.000000e+00 1.666667e-01 2.317217e-15 3.419e-10 2.150e-15 1.485e-15
-2.206061e+00 0.000000e+00 1.250000e-01 7.389277e-16 1.233e-10 7.420e-16 4.963e-16
-2.206061e+00 0.000000e+00 1.000000e-01 8.405170e-18 6.141e-11 1.020e-16 3.886e-17
-2.206061e+00 0.000000e+00 8.333333e-02 -3.884219e-16 8.370e-11 2.096e-16 2.228e-16
-2.206061e+00 1.208970e-01 0.000000e+00 -6.573370e-06 3.008e-05 1.290e-05 7.707e-06
-2.206061e+00 1.208970e-01 1.666667e-01 1.252183e-05 3.989e-05 1.924e-05 1.935e-05
-2.206061e+00 1.208970e-01 1.250000e-01 4.167679e-06 1.191e-05 5.801e-06 6.587e-06
-2.206061e+00 1.208970e-01 1.000000e-01 3.009013e-07 8.721e-06 7.677e-07 1.028e-06
-2.206061e+00 1.208970e-01 8.333333e-02 -1.799570e-06 1.417e-05 3.228e-06 1.822e-06
-2.206061e+00 2.417940e-01 0.000000e+00 1.292013e-05 2.183e-05 3.650e-06 3.979e-06
-2.206061e+00 2.417940e-01 1.666667e-01 -4.066972e-05 3.206e-05 2.051e-05 1.152e-05
-2.206061e+00 2.417940e-01 1.250000e-01 -1.722416e-05 9.545e-06 9.818e-06 5.884e-06
-2.206061e+00 2.417940e-01 1.000000e-01 -6.372217e-06 4.874e-06 4.851e-06 3.258e-06
-2.206061e+00 2.417940e-01 8.333333e-02 -4.773340e-07 9.184e-06 2.350e-06 1.752e-06
-2.206061e+00 3.626900e-01 0.000000e+00 1.783202e-05 2.040e-05 4.301e-06 1.506e-06
-2.206061e+00 3.626900e-01 1.666667e-01 -7.713562e-05 2.417e-05 1.120e-05 7.339e-06
-2.206061e+00 3.626900e-01 1.250000e-01 -3.558728e-05 7.214e-06 6.198e-06 3.738e-06
-2.206061e+00 3.626900e-01 1.000000e-01 -1.635633e-05 6.876e-06 4.041e-06 3.235e-06
-2.206061e+00 3.626900e-01 8.333333e-02 -5.909891e-06 1.043e-05 2.869e-06 2.697e-06
-2.206061e+00 4.835870e-01 0.000000e+00 1.382286e-05 2.454e-05 9.320e-06 8.613e-06
-2.206061e+00 4.835870e-01 1.666667e-01 -9.919586e-05 3.233e-05 9.981e-06 6.725e-06
-2.206061e+00 4.835870e-01 1.250000e-01 -4.975017e-05 9.603e-06 1.584e-06 8.106e-07
-2.206061e+00 4.835870e-01 1.000000e-01 -2.686387e-05 7.138e-06 4.304e-06 2.321e-06
-2.206061e+00 4.835870e-01 8.333333e-02 -1.443182e-05 1.160e-05 5.795e-06 4.330e-06
-2.206061e+00 7.253810e-01 0.000000e+00 -1.445279e-06 2.312e-05 2.352e-05 2.021e-05
-2.206061e+00 7.253810e-01 1.666667e-01 -1.169642e-04 3.309e-05 2.767e-05 1.824e-05
-2.206061e+00 7.253810e-01 1.250000e-01 -6.642467e-05 9.745e-06 4.322e-06 1.946e-06
-2.206061e+00 7.253810e-01 1.000000e-01 -4.303209e-05 5.445e-06 6.770e-06 4.941e-06
-2.206061e+00 7.253810e-01 8.333333e-02 -3.032501e-05 9.978e-06 1.189e-05 9.607e-06
-2.206061e+00 9.671740e-01 0.000000e+00 -1.622406e-05 2.058e-05 3.021e-05 1.931e-05
-2.206061e+00 9.671740e-01 1.666667e-01 -1.284076e-04 2.262e-05 1.421e-05 1.451e-05
-2.206061e+00 9.671740e-01 1.250000e-01 -7.932731e-05 7.276e-06 2.057e-06 1.742e-06
-2.206061e+00 9.671740e-01 1.000000e-01 -5.661014e-05 7.868e-06 1.155e-05 8.585e-06
-2.206061e+00 9.671740e-01 8.333333e-02 -4.426995e-05 1.120e-05 1.729e-05 1.186e-05
-2.206061e+00 1.208968e+00 0.000000e+00 -3.105279e-05 2.358e-05 2.006e-05 1.291e-05
-2.206061e+00 1.208968e+00 1.666667e-01 -1.519414e-04 3.371e-05 2.048e-05 2.315e-05
-2.206061e+00 1.208968e+00 1.250000e-01 -9.905264e-05 1.217e-05 9.813e-06 7.555e-06
-2.206061e+00 1.208968e+00 1.000000e-01 -7.457269e-05 8.802e-06 5.033e-06 4.808e-06
-2.206061e+00 1.208968e+00 8.333333e-02 -6.127494e-05 1.190e-05 8.398e-06 7.507e-06
-2.206061e+00 1.450762e+00 0.000000e+00 -6.073433e-05 3.626e-05 2.351e-05 1.722e-05
-2.206061e+00 1.450762e+00 1.666667e-01 -1.499692e-04 4.635e-05 1.389e-05 1.321e-05
-2.206061e+00 1.450762e+00 1.250000e-01 -1.109290e-04 1.641e-05 7.050e-06 5.039e-06
-2.206061e+00 1.450762e+00 1.000000e-01 -9.285890e-05 1.404e-05 1.020e-05 9.425e-06
-2.206061e+00 1.450762e+00 8.333333e-02 -8.304306e-05 1.922e-05 1.433e-05 1.181e-05
-2.179798e+00 0.000000e+00 0.000000e+00 -1.330955e-15 1.987e-10 8.943e-16 7.175e-16
-2.179798e+00 0.000000e+00 1.666667e-01 2.382956e-15 3.409e-10 2.285e-15 1.532e-15
-2.179798e+00 0.000000e+00 1.250000e-01 7.581200e-16 1.232e-10 7.843e-16 5.085e-16
-2.179798e+00 0.000000e+00 1.000000e-01 6.053020e-18 6.276e-11 1.010e-16 3.852e-17
-2.179798e+00 0.000000e+00 8.333333e-02 -4.024772e-16 8.522e-11 2.226e-16 2.508e-16
-2.179798e+00 1.208970e-01 0.000000e+00 -9.334299e-06 3.023e-05 1.426e-05 8.398e-06
-2.179798e+00 1.208970e-01 1.666667e-01 1.438653e-05 4.079e-05 1.982e-05 2.098e-05
-2.179798e+00 1.208970e-01 1.250000e-01 4.008665e-06 1.211e-05 5.611e-06 6.798e-06
-2.179798e+00 1.208970e-01 1.000000e-01 -7.948021e-07 8.406e-06 4.152e-07 1.202e-06
-2.179798e+00 1.208970e-01 8.333333e-02 -3.404093e-06 1.398e-05 3.811e-06 2.342e-06
-2.179798e+00 2.417940e-01 0.000000e+00 8.823245e-06 2.189e-05 4.346e-06 4.436e-06
-2.179798e+00 2.417940e-01 1.666667e-01 -3.886880e-05 3.190e-05 2.116e-05 1.126e-05
-2.179798e+00 2.417940e-01 1.250000e-01 -1.800353e-05 9.269e-06 9.985e-06 5.804e-06
-2.179798e+00 2.417940e-01 1.000000e-01 -8.345891e-06 4.610e-06 4.794e-06 3.262e-06
-2.179798e+00 2.417940e-01 8.333333e-02 -3.099766e-06 9.130e-06 2.171e-06 1.798e-06
-2.179798e+00 3.626900e-01 0.000000e+00 1.273878e-05 1.988e-05 4.517e-06 1.569e-06
-2.179798e+00 3.626900e-01 1.666667e-01 -7.629093e-05 2.316e-05 1.150e-05 7.704e-06
-2.179798e+00 3.626900e-01 1.250000e-01 -3.734043e-05 6.817e-06 6.191e-06 3.546e-06
-2.179798e+00 3.626900e-01 1.000000e-01 -1.931192e-05 6.727e-06 3.974e-06 3.136e-06
-2.179798e+00 3.626900e-01 8.333333e-02 -9.518648e-06 1.022e-05 2.769e-06 2.657e-06
-2.179798e+00 4.835870e-01 0.000000e+00 8.107634e-06 2.357e-05 8.935e-06 8.757e-06
-2.179798e+00 4.835870e-01 1.666667e-01 -9.990076e-05 3.121e-05 1.083e-05 6.822e-06
-2.179798e+00 4.835870e-01 1.250000e-01 -5.264709e-05 9.573e-06 1.958e-06 1.162e-06
-2.179798e+00 4.835870e-01 1.000000e-01 -3.077539e-05 7.180e-06 3.983e-06 2.133e-06
-2.179798e+00 4.835870e-01 8.333333e-02 -1.889446e-05 1.129e-05 5.419e-06 4.252e-06
-2.179798e+00 7.253810e-01 0.000000e+00 -7.584596e-06 2.235e-05 2.315e-05 2.002e-05
-2.179798e+00 7.253810e-01 1.666667e-01 -1.215731e-04 3.265e-05 2.839e-05 1.871e-05
-2.179798e+00 7.253810e-01 1.250000e-01 -7.170313e-05 1.005e-05 4.716e-06 2.070e-06
-2.179798e+00 7.253810e-01 1.000000e-01 -4.862046e-05 5.664e-06 6.404e-06 4.637e-06
-2.179798e+00 7.253810e-01 8.333333e-02 -3.608172e-05 9.737e-06 1.152e-05 9.336e-06
-2.179798e+00 9.671740e-01 0.000000e+00 -2.241201e-05 2.037e-05 2.949e-05 1.776e-05
-2.179798e+00 9.671740e-01 1.666667e-01 -1.370362e-04 2.209e-05 1.284e-05 1.406e-05
-2.179798e+00 9.671740e-01 1.250000e-01 -8.688813e-05 7.264e-06 1.885e-06 1.876e-06
-2.179798e+00 9.671740e-01 1.000000e-01 -6.367672e-05 7.980e-06 1.140e-05 8.180e-06
-2.179798e+00 9.671740e-01 8.333333e-02 -5.106806e-05 1.122e-05 1.700e-05 1.111e-05
-2.179798e+00 1.208968e+00 0.000000e+00 -3.843156e-05 2.370e-05 1.869e-05 1.110e-05
-2.179798e+00 1.208968e+00 1.666667e-01 -1.625886e-04 3.404e-05 2.010e-05 2.008e-05
-2.179798e+00 1.208968e+00 1.250000e-01 -1.082699e-04 1.228e-05 9.170e-06 6.292e-06
-2.179798e+00 1.208968e+00 1.000000e-01 -8.312811e-05 8.803e-06 4.087e-06 4.538e-06
-2.179798e+00 1.208968e+00 8.333333e-02 -6.947083e-05 1.192e-05 8.115e-06 6.590e-06
-2.179798e+00 1.450762e+00 0.000000e+00 -7.281836e-05 3.601e-05 2.336e-05 1.841e-05
-2.179798e+00 1.450762e+00 1.666667e-01 -1.584338e-04 4.618e-05 1.292e-05 1.585e-05
-2.179798e+00 1.450762e+00 1.250000e-01 -1.209771e-04 1.648e-05 6.840e-06 4.195e-06
-2.179798e+00 1.450762e+00 1.000000e-01 -1.036399e-04 1.406e-05 9.178e-06 9.314e-06
-2.179798e+00 1.450762e+00 8.333333e-02 -9.422223e-05 1.914e-05 1.356e-05 1.210e-05
-2.153535e+00 0.000000e+00 0.000000e+00 -1.354443e-15 1.982e-10 9.157e-16 7.600e-16
-2.153535e+00 0.000000e+00 1.666667e-01 2.417666e-15 3.381e-10 2.390e-15 1.559e-15
-2.153535e+00 0.000000e+00 1.250000e-01 7.673683e-16 1.226e-10 8.229e-16 5.142e-16
-2.153535e+00 0.000000e+00 1.000000e-01 3.516368e-18 6.386e-11 9.812e-17 3.470e-17
-2.153535e+00 0.000000e+00 8.333333e-02 -4.114156e-16 8.608e-11 2.336e-16 2.758e-16
-2.153535e+00 1.208970e-01 0.000000e+00 -1.214844e-05 3.037e-05 1.551e-05 8.969e-06
-2.153535e+00 1.208970e-01 1.666667e-01 1.605005e-05 4.165e-05 2.010e-05 2.239e-05
-2.153535e+00 1.208970e-01 1.250000e-01 3.713209e-06 1.235e-05 5.337e-06 6.933e-06
-2.153535e+00 1.208970e-01 1.000000e-01 -1.996985e-06 8.140e-06 6.230e-07 9.037e-07
-2.153535e+00 1.208970e-01 8.333333e-02 -5.098819e-06 1.381e-05 4.578e-06 2.849e-06
-2.153535e+00 2.417940e-01 0.000000e+00 4.476550e-06 2.180e-05 4.898e-06 4.756e-06
-2.153535e+00 2.417940e-01 1.666667e-01 -3.721321e-05 3.157e-05 2.153e-05 1.222e-05
-2.153535e+00 2.417940e-01 1.250000e-01 -1.897394e-05 8.983e-06 1.003e-05 5.709e-06
-2.153535e+00 2.417940e-01 1.000000e-01 -1.053176e-05 4.357e-06 4.707e-06 3.229e-06
-2.153535e+00 2.417940e-01 8.333333e-02 -5.945891e-06 9.029e-06 2.009e-06 1.814e-06
-2.153535e+00 3.626900e-01 0.000000e+00 7.181090e-06 1.924e-05 4.603e-06 1.519e-06
-2.153535e+00 3.626900e-01 1.666667e-01 -7.542475e-05 2.203e-05 1.164e-05 8.297e-06
-2.153535e+00 3.626900e-01 1.250000e-01 -3.928469e-05 6.442e-06 6.119e-06 3.464e-06
-2.153535e+00 3.626900e-01 1.000000e-01 -2.255701e-05 6.574e-06 3.831e-06 2.972e-06
-2.153535e+00 3.626900e-01 8.333333e-02 -1.347037e-05 9.956e-06 2.605e-06 2.539e-06
-2.153535e+00 4.835870e-01 0.000000e+00 1.730912e-06 2.252e-05 8.439e-06 8.712e-06
-2.153535e+00 4.835870e-01 1.666667e-01 -1.003856e-04 2.992e-05 1.157e-05 6.647e-06
-2.153535e+00 4.835870e-01 1.250000e-01 -5.570961e-05 9.519e-06 2.372e-06 1.509e-06
-2.153535e+00 4.835870e-01 1.000000e-01 -3.503102e-05 7.251e-06 3.565e-06 1.866e-06
-2.153535e+00 4.835870e-01 8.333333e-02 -2.379821e-05 1.098e-05 4.925e-06 4.058e-06
-2.153535e+00 7.253810e-01 0.000000e+00 -1.464897e-05 2.159e-05 2.238e-05 1.958e-05
-2.153535e+00 7.253810e-01 1.666667e-01 -1.256522e-04 3.203e-05 2.892e-05 1.887e-05
-2.153535e+00 7.253810e-01 1.250000e-01 -7.708826e-05 1.028e-05 5.124e-06 2.245e-06
-2.153535e+00 7.253810e-01 1.000000e-01 -5.461012e-05 5.959e-06 5.916e-06 4.239e-06
-2.153535e+00 7.253810e-01 8.333333e-02 -4.239977e-05 9.575e-06 1.095e-05 8.928e-06
-2.153535e+00 9.671740e-01 0.000000e+00 -2.962944e-05 2.014e-05 2.845e-05 1.598e-05
-2.153535e+00 9.671740e-01 1.666667e-01 -1.449554e-04 2.159e-05 1.128e-05 1.316e-05
-2.153535e+00 9.671740e-01 1.250000e-01 -9.450030e-05 7.276e-06 1.700e-06 2.000e-06
-2.153535e+00 9.671740e-01 1.000000e-01 -7.114679e-05 8.079e-06 1.120e-05 7.679e-06
-2.153535e+00 9.671740e-01 8.333333e-02 -5.846093e-05 1.122e-05 1.648e-05 1.022e-05
-2.153535e+00 1.208968e+00 0.000000e+00 -4.680629e-05 2.375e-05 1.711e-05 1.027e-05
-2.153535e+00 1.208968e+00 1.666667e-01 -1.724732e-04 3.430e-05 1.956e-05 1.945e-05
-2.153535e+00 1.208968e+00 1.250000e-01 -1.174939e-04 1.237e-05 8.350e-06 4.911e-06
-2.153535e+00 1.208968e+00 1.000000e-01 -9.204639e-05 8.785e-06 3.773e-06 4.196e-06
-2.153535e+00 1.208968e+00 8.333333e-02 -7.822302e-05 1.190e-05 7.764e-06 5.541e-06
-2.153535e+00 1.450762e+00 0.000000e+00 -8.560111e-05 3.586e-05 2.291e-05 1.961e-05
-2.153535e+00 1.450762e+00 1.666667e-01 -1.664178e-04 4.597e-05 1.200e-05 1.837e-05
-2.153535e+00 1.450762e+00 1.250000e-01 -1.310605e-04 1.649e-05 6.510e-06 2.847e-06
-2.153535e+00 1.450762e+00 1.000000e-01 -1.146951e-04 1.410e-05 8.038e-06 9.146e-06
-2.153535e+00 1.450762e+00 8.333333e-02 -1.058053e-04 1.912e-05 1.259e-05 1.235e-05
-2.127273e+00 0.000000e+00 0.000000e+00 -1.361772e-15 1.965e-10 9.264e-16 8.038e-16
-2.127273e+00 0.000000e+00 1.666667e-01 2.423214e-15 3.339e-10 2.495e-15 1.567e-15
-2.127273e+00 0.000000e+00 1.250000e-01 7.672824e-16 1.217e-10 8.536e-16 5.140e-16
-2.127273e+00 0.000000e+00 1.000000e-01 8.227380e-19 6.467e-11 9.359e-17 2.963e-17
-2.127273e+00 0.000000e+00 8.333333e-02 -4.155257e-16 8.636e-11 2.445e-16 2.950e-16
-2.127273e+00 1.208970e-01 0.000000e+00 -1.501576e-05 3.048e-05 1.665e-05 9.445e-06
-2.127273e+00 1.208970e-01 1.666667e-01 1.751099e-05 4.245e-05 2.068e-05 2.364e-05
-2.127273e+00 1.208970e-01 1.250000e-01 3.280537e-06 1.262e-05 4.988e-06 6.997e-06
-2.127273e+00 1.208970e-01 1.000000e-01 -3.306129e-06 7.922e-06 1.196e-06 7.913e-07
-2.127273e+00 1.208970e-01 8.333333e-02 -6.884070e-06 1.366e-05 4.889e-06 3.318e-06
-2.127273e+00 2.417940e-01 0.000000e+00 -1.163127e-07 2.157e-05 4.781e-06 4.948e-06
-2.127273e+00 2.417940e-01 1.666667e-01 -3.571165e-05 3.107e-05 2.156e-05 1.323e-05
-2.127273e+00 2.417940e-01 1.250000e-01 -2.013869e-05 8.688e-06 9.960e-06 5.592e-06
-2.127273e+00 2.417940e-01 1.000000e-01 -1.293064e-05 4.113e-06 4.593e-06 3.163e-06
-2.127273e+00 2.417940e-01 8.333333e-02 -9.015148e-06 8.880e-06 1.863e-06 1.803e-06
-2.127273e+00 3.626900e-01 0.000000e+00 1.168441e-06 1.847e-05 4.572e-06 1.426e-06
-2.127273e+00 3.626900e-01 1.666667e-01 -7.455457e-05 2.082e-05 1.164e-05 8.805e-06
-2.127273e+00 3.626900e-01 1.250000e-01 -4.142575e-05 6.091e-06 5.962e-06 3.582e-06
-2.127273e+00 3.626900e-01 1.000000e-01 -2.609184e-05 6.411e-06 3.620e-06 2.751e-06
-2.127273e+00 3.626900e-01 8.333333e-02 -1.776231e-05 9.643e-06 2.381e-06 2.351e-06
-2.127273e+00 4.835870e-01 0.000000e+00 -5.292253e-06 2.140e-05 7.847e-06 8.491e-06
-2.127273e+00 4.835870e-01 1.666667e-01 -1.006757e-04 2.848e-05 1.220e-05 6.406e-06
-2.127273e+00 4.835870e-01 1.250000e-01 -5.894542e-05 9.442e-06 2.802e-06 1.535e-06
-2.127273e+00 4.835870e-01 1.000000e-01 -3.963028e-05 7.337e-06 3.060e-06 1.527e-06
-2.127273e+00 4.835870e-01 8.333333e-02 -2.913810e-05 1.067e-05 4.324e-06 3.760e-06
-2.127273e+00 7.253810e-01 0.000000e+00 -2.261532e-05 2.086e-05 2.126e-05 1.894e-05
-2.127273e+00 7.253810e-01 1.666667e-01 -1.292363e-04 3.125e-05 2.927e-05 1.874e-05
-2.127273e+00 7.253810e-01 1.250000e-01 -8.258963e-05 1.045e-05 5.544e-06 2.504e-06
-2.127273e+00 7.253810e-01 1.000000e-01 -6.099887e-05 6.293e-06 5.318e-06 3.757e-06
-2.127273e+00 7.253810e-01 8.333333e-02 -4.927057e-05 9.484e-06 1.019e-05 8.397e-06
-2.127273e+00 9.671740e-01 0.000000e+00 -3.784881e-05 1.987e-05 2.690e-05 1.400e-05
-2.127273e+00 9.671740e-01 1.666667e-01 -1.522003e-04 2.113e-05 9.560e-06 1.188e-05
-2.127273e+00 9.671740e-01 1.250000e-01 -1.021715e-04 7.301e-06 2.097e-06 2.115e-06
-2.127273e+00 9.671740e-01 1.000000e-01 -7.901535e-05 8.154e-06 1.093e-05 7.103e-06
-2.127273e+00 9.671740e-01 8.333333e-02 -6.643669e-05 1.120e-05 1.581e-05 9.209e-06
-2.127273e+00 1.208968e+00 0.000000e+00 -5.614902e-05 2.372e-05 1.526e-05 7.727e-06
-2.127273e+00 1.208968e+00 1.666667e-01 -1.816229e-04 3.449e-05 1.889e-05 1.541e-05
-2.127273e+00 1.208968e+00 1.250000e-01 -1.267281e-04 1.244e-05 7.355e-06 3.434e-06
-2.127273e+00 1.208968e+00 1.000000e-01 -1.013196e-04 8.740e-06 3.903e-06 3.779e-06
-2.127273e+00 1.208968e+00 8.333333e-02 -8.751750e-05 1.183e-05 7.350e-06 4.866e-06
-2.127273e+00 1.450762e+00 0.000000e+00 -9.905808e-05 3.575e-05 2.209e-05 2.081e-05
-2.127273e+00 1.450762e+00 1.666667e-01 -1.739375e-04 4.571e-05 1.447e-05 2.043e-05
-2.127273e+00 1.450762e+00 1.250000e-01 -1.411777e-04 1.645e-05 6.058e-06 3.170e-06
-2.127273e+00 1.450762e+00 1.000000e-01 -1.260147e-04 1.413e-05 6.732e-06 8.928e-06
-2.127273e+00 1.450762e+00 8.333333e-02 -1.177779e-04 1.912e-05 1.146e-05 1.256e-05
-2.101010e+00 0.000000e+00 0.000000e+00 -1.353951e-15 1.937e-10 9.272e-16 8.390e-16
-2.101010e+00 0.000000e+00 1.666667e-01 2.401468e-15 3.284e-10 2.574e-15 1.561e-15
-2.101010e+00 0.000000e+00 1.250000e-01 7.584720e-16 1.204e-10 8.743e-16 5.085e-16
-2.101010e+00 0.000000e+00 1.000000e-01 -2.000346e-18 6.521e-11 8.751e-17 2.408e-17
-2.101010e+00 0.000000e+00 8.333333e-02 -4.150964e-16 8.615e-11 2.531e-16 3.077e-16
-2.101010e+00 1.208970e-01 0.000000e+00 -1.793620e-05 3.055e-05 1.767e-05 9.860e-06
-2.101010e+00 1.208970e-01 1.666667e-01 1.876793e-05 4.317e-05 2.030e-05 2.489e-05
-2.101010e+00 1.208970e-01 1.250000e-01 2.709874e-06 1.290e-05 4.571e-06 6.994e-06
-2.101010e+00 1.208970e-01 1.000000e-01 -4.722714e-06 7.754e-06 1.764e-06 1.061e-06
-2.101010e+00 1.208970e-01 8.333333e-02 -8.760169e-06 1.351e-05 5.787e-06 3.750e-06
-2.101010e+00 2.417940e-01 0.000000e+00 -4.951697e-06 2.120e-05 5.360e-06 5.020e-06
-2.101010e+00 2.417940e-01 1.666667e-01 -3.437282e-05 3.044e-05 2.130e-05 1.394e-05
-2.101010e+00 2.417940e-01 1.250000e-01 -2.150108e-05 8.386e-06 9.783e-06 5.626e-06
-2.101010e+00 2.417940e-01 1.000000e-01 -1.554330e-05 3.878e-06 4.538e-06 3.067e-06
-2.101010e+00 2.417940e-01 8.333333e-02 -1.230698e-05 8.687e-06 1.734e-06 1.768e-06
-2.101010e+00 3.626900e-01 0.000000e+00 -5.289676e-06 1.759e-05 4.433e-06 1.807e-06
-2.101010e+00 3.626900e-01 1.666667e-01 -7.369790e-05 1.953e-05 1.153e-05 8.641e-06
-2.101010e+00 3.626900e-01 1.250000e-01 -4.376930e-05 5.770e-06 5.729e-06 3.600e-06
-2.101010e+00 3.626900e-01 1.000000e-01 -2.991664e-05 6.234e-06 3.345e-06 2.479e-06
-2.101010e+00 3.626900e-01 8.333333e-02 -2.239173e-05 9.279e-06 2.105e-06 1.963e-06
-2.101010e+00 4.835870e-01 0.000000e+00 -1.294681e-05 2.023e-05 6.976e-06 8.107e-06
-2.101010e+00 4.835870e-01 1.666667e-01 -1.007964e-04 2.693e-05 1.273e-05 6.114e-06
-2.101010e+00 4.835870e-01 1.250000e-01 -6.236222e-05 9.342e-06 3.243e-06 1.785e-06
-2.101010e+00 4.835870e-01 1.000000e-01 -4.457267e-05 7.429e-06 2.479e-06 1.124e-06
-2.101010e+00 4.835870e-01 8.333333e-02 -3.490922e-05 1.037e-05 3.630e-06 3.367e-06
-2.101010e+00 7.253810e-01 0.000000e+00 -3.146053e-05 2.015e-05 1.980e-05 1.811e-05
-2.101010e+00 7.253810e-01 1.666667e-01 -1.323605e-04 3.034e-05 2.897e-05 1.834e-05
-2.101010e+00 7.253810e-01 1.250000e-01 -8.821677e-05 1.054e-05 5.971e-06 2.751e-06
-2.101010e+00 7.253810e-01 1.000000e-01 -6.778452e-05 6.643e-06 4.623e-06 3.201e-06
-2.101010e+00 7.253810e-01 8.333333e-02 -5.668552e-05 9.457e-06 9.261e-06 7.756e-06
-2.101010e+00 9.671740e-01 0.000000e+00 -4.704258e-05 1.959e-05 2.505e-05 1.184e-05
-2.101010e+00 9.671740e-01 1.666667e-01 -1.588061e-04 2.072e-05 7.703e-06 1.025e-05
-2.101010e+00 9.671740e-01 1.250000e-01 -1.099095e-04 7.335e-06 2.552e-06 2.228e-06
-2.101010e+00 9.671740e-01 1.000000e-01 -8.727743e-05 8.198e-06 1.062e-05 6.453e-06
-2.101010e+00 9.671740e-01 8.333333e-02 -7.498344e-05 1.114e-05 1.503e-05 8.099e-06
-2.101010e+00 1.208968e+00 0.000000e+00 -6.643177e-05 2.361e-05 1.335e-05 8.630e-06
-2.101010e+00 1.208968e+00 1.666667e-01 -1.900656e-04 3.463e-05 1.812e-05 1.114e-05
-2.101010e+00 1.208968e+00 1.250000e-01 -1.359758e-04 1.251e-05 6.272e-06 2.749e-06
-2.101010e+00 1.208968e+00 1.000000e-01 -1.109399e-04 8.664e-06 4.136e-06 3.296e-06
-2.101010e+00 1.208968e+00 8.333333e-02 -9.734022e-05 1.172e-05 6.878e-06 3.808e-06
-2.101010e+00 1.450762e+00 0.000000e+00 -1.131648e-04 3.568e-05 2.091e-05 2.197e-05
-2.101010e+00 1.450762e+00 1.666667e-01 -1.810089e-04 4.539e-05 1.701e-05 2.207e-05
-2.101010e+00 1.450762e+00 1.250000e-01 -1.513271e-04 1.635e-05 5.544e-06 3.484e-06
-2.101010e+00 1.450762e+00 1.000000e-01 -1.375887e-04 1.415e-05 5.321e-06 5.601e-06
-2.101010e+00 1.450762e+00 8.333333e-02 -1.301258e-04 1.913e-05 1.017e-05 1.060e-05
-2.074747e+00 0.000000e+00 0.000000e+00 -1.331987e-15 1.901e-10 9.187e-16 8.647e-16
-2.074747e+00 0.000000e+00 1.666667e-01 2.354295e-15 3.218e-10 2.626e-15 1.540e-15
-2.074747e+00 0.000000e+00 1.250000e-01 7.415467e-16 1.188e-10 8.856e-16 4.974e-16
-2.074747e+00 0.000000e+00 1.000000e-01 -4.925361e-18 6.548e-11 8.004e-17 1.812e-17
-2.074747e+00 0.000000e+00 8.333333e-02 -4.104163e-16 8.557e-11 2.593e-16 3.235e-16
-2.074747e+00 1.208970e-01 0.000000e+00 -2.090974e-05 3.057e-05 1.868e-05 1.017e-05
-2.074747e+00 1.208970e-01 1.666667e-01 1.981948e-05 4.383e-05 1.968e-05 2.593e-05
-2.074747e+00 1.208970e-01 1.250000e-01 2.000444e-06 1.320e-05 4.092e-06 6.927e-06
-2.074747e+00 1.208970e-01 1.000000e-01 -6.247223e-06 7.635e-06 2.327e-06 1.495e-06
-2.074747e+00 1.208970e-01 8.333333e-02 -1.072744e-05 1.338e-05 6.648e-06 4.145e-06
-2.074747e+00 2.417940e-01 0.000000e+00 -1.002596e-05 2.073e-05 5.770e-06 4.982e-06
-2.074747e+00 2.417940e-01 1.666667e-01 -3.320541e-05 2.967e-05 2.078e-05 1.447e-05
-2.074747e+00 2.417940e-01 1.250000e-01 -2.306440e-05 8.078e-06 9.507e-06 5.709e-06
-2.074747e+00 2.417940e-01 1.000000e-01 -1.837056e-05 3.655e-06 4.443e-06 2.944e-06
-2.074747e+00 2.417940e-01 8.333333e-02 -1.582082e-05 8.455e-06 1.618e-06 1.710e-06
-2.074747e+00 3.626900e-01 0.000000e+00 -1.218377e-05 1.660e-05 4.136e-06 2.067e-06
-2.074747e+00 3.626900e-01 1.666667e-01 -7.287222e-05 1.820e-05 1.126e-05 8.316e-06
-2.074747e+00 3.626900e-01 1.250000e-01 -4.632102e-05 5.482e-06 5.411e-06 3.770e-06
-2.074747e+00 3.626900e-01 1.000000e-01 -3.403161e-05 6.041e-06 3.014e-06 2.161e-06
-2.074747e+00 3.626900e-01 8.333333e-02 -2.735588e-05 8.869e-06 1.781e-06 1.689e-06
-2.074747e+00 4.835870e-01 0.000000e+00 -2.121770e-05 1.902e-05 6.137e-06 7.576e-06
-2.074747e+00 4.835870e-01 1.666667e-01 -1.007733e-04 2.527e-05 1.315e-05 6.337e-06
-2.074747e+00 4.835870e-01 1.250000e-01 -6.596773e-05 9.223e-06 3.689e-06 2.026e-06
-2.074747e+00 4.835870e-01 1.000000e-01 -4.985772e-05 7.520e-06 1.831e-06 6.648e-07
-2.074747e+00 4.835870e-01 8.333333e-02 -4.110660e-05 1.007e-05 2.917e-06 2.888e-06
-2.074747e+00 7.253810e-01 0.000000e+00 -4.116151e-05 1.950e-05 1.806e-05 1.711e-05
-2.074747e+00 7.253810e-01 1.666667e-01 -1.350597e-04 2.932e-05 2.644e-05 1.771e-05
-2.074747e+00 7.253810e-01 1.250000e-01 -9.397924e-05 1.056e-05 6.402e-06 3.065e-06
-2.074747e+00 7.253810e-01 1.000000e-01 -7.496486e-05 6.992e-06 3.842e-06 2.581e-06
-2.074747e+00 7.253810e-01 8.333333e-02 -6.463606e-05 9.489e-06 8.188e-06 7.020e-06
-2.074747e+00 9.671740e-01 0.000000e+00 -5.718320e-05 1.928e-05 2.298e-05 1.080e-05
-2.074747e+00 9.671740e-01 1.666667e-01 -1.648077e-04 2.039e-05 5.738e-06 8.339e-06
-2.074747e+00 9.671740e-01 1.250000e-01 -1.177220e-04 7.375e-06 3.081e-06 2.719e-06
-2.074747e+00 9.671740e-01 1.000000e-01 -9.592803e-05 8.205e-06 1.025e-05 5.742e-06
-2.074747e+00 9.671740e-01 8.333333e-02 -8.408933e-05 1.105e-05 1.414e-05 7.041e-06
-2.074747e+00 1.208968e+00 0.000000e+00 -7.762655e-05 2.342e-05 1.124e-05 9.960e-06
-2.074747e+00 1.208968e+00 1.666667e-01 -1.978289e-04 3.472e-05 1.727e-05 7.326e-06
-2.074747e+00 1.208968e+00 1.250000e-01 -1.452404e-04 1.256e-05 5.125e-06 3.346e-06
-2.074747e+00 1.208968e+00 1.000000e-01 -1.208994e-04 8.555e-06 4.349e-06 2.867e-06
-2.074747e+00 1.208968e+00 8.333333e-02 -1.076771e-04 1.155e-05 6.356e-06 3.397e-06
-2.074747e+00 1.450762e+00 0.000000e+00 -1.278966e-04 3.560e-05 2.000e-05 1.749e-05
-2.074747e+00 1.450762e+00 1.666667e-01 -1.876485e-04 4.502e-05 1.959e-05 2.403e-05
-2.074747e+00 1.450762e+00 1.250000e-01 -1.615071e-04 1.619e-05 4.958e-06 5.126e-06
-2.074747e+00 1.450762e+00 1.000000e-01 -1.494073e-04 1.414e-05 4.734e-06 3.433e-06
-2.074747e+00 1.450762e+00 8.333333e-02 -1.428346e-04 1.913e-05 8.775e-06 6.658e-06
-2.048485e+00 0.000000e+00 0.000000e+00 -1.296886e-15 1.861e-10 9.014e-16 8.815e-16
-2.048485e+00 0.000000e+00 1.666667e-01 2.283563e-15 3.146e-10 2.653e-15 1.502e-15
-2.048485e+00 0.000000e+00 1.250000e-01 7.171162e-16 1.169e-10 8.880e-16 4.821e-16
-2.048485e+00 0.000000e+00 1.000000e-01 -7.924781e-18 6.550e-11 7.132e-17 1.181e-17
-2.048485e+00 0.000000e+00 8.333333e-02 -4.017742e-16 8.471e-11 2.632e-16 3.397e-16
-2.048485e+00 1.208970e-01 0.000000e+00 -2.393633e-05 3.054e-05 1.965e-05 1.037e-05
-2.048485e+00 1.208970e-01 1.666667e-01 2.066421e-05 4.441e-05 1.885e-05 2.678e-05
-2.048485e+00 1.208970e-01 1.250000e-01 1.151475e-06 1.351e-05 4.544e-06 6.802e-06
-2.048485e+00 1.208970e-01 1.000000e-01 -7.880136e-06 7.564e-06 2.880e-06 1.919e-06
-2.048485e+00 1.208970e-01 8.333333e-02 -1.278620e-05 1.325e-05 7.471e-06 4.502e-06
-2.048485e+00 2.417940e-01 0.000000e+00 -1.533545e-05 2.015e-05 5.825e-06 4.843e-06
-2.048485e+00 2.417940e-01 1.666667e-01 -3.221811e-05 2.879e-05 2.001e-05 1.465e-05
-2.048485e+00 2.417940e-01 1.250000e-01 -2.483195e-05 7.769e-06 9.139e-06 5.879e-06
-2.048485e+00 2.417940e-01 1.000000e-01 -2.141321e-05 3.450e-06 4.249e-06 2.796e-06
-2.048485e+00 2.417940e-01 8.333333e-02 -1.955612e-05 8.191e-06 1.515e-06 1.632e-06
-2.048485e+00 3.626900e-01 0.000000e+00 -1.950436e-05 1.554e-05 3.578e-06 1.348e-06
-2.048485e+00 3.626900e-01 1.666667e-01 -7.209502e-05 1.684e-05 1.087e-05 7.841e-06
-2.048485e+00 3.626900e-01 1.250000e-01 -4.908661e-05 5.235e-06 5.032e-06 3.624e-06
-2.048485e+00 3.626900e-01 1.000000e-01 -3.843700e-05 5.833e-06 2.634e-06 1.803e-06
-2.048485e+00 3.626900e-01 8.333333e-02 -3.265203e-05 8.417e-06 1.473e-06 1.367e-06
-2.048485e+00 4.835870e-01 0.000000e+00 -3.008989e-05 1.779e-05 5.505e-06 6.910e-06
-2.048485e+00 4.835870e-01 1.666667e-01 -1.006317e-04 2.355e-05 1.342e-05 6.481e-06
-2.048485e+00 4.835870e-01 1.250000e-01 -6.976963e-05 9.089e-06 4.138e-06 2.420e-06
-2.048485e+00 4.835870e-01 1.000000e-01 -5.548492e-05 7.606e-06 1.129e-06 4.910e-07
-2.048485e+00 4.835870e-01 8.333333e-02 -4.772533e-05 9.787e-06 2.318e-06 2.086e-06
-2.048485e+00 7.253810e-01 0.000000e+00 -5.169516e-05 1.893e-05 1.608e-05 1.587e-05
-2.048485e+00 7.253810e-01 1.666667e-01 -1.373689e-04 2.821e-05 2.630e-05 1.688e-05
-2.048485e+00 7.253810e-01 1.250000e-01 -9.988661e-05 1.053e-05 6.833e-06 3.364e-06
-2.048485e+00 7.253810e-01 1.000000e-01 -8.253769e-05 7.329e-06 2.988e-06 2.179e-06
-2.048485e+00 7.253810e-01 8.333333e-02 -7.311358e-05 9.572e-06 6.988e-06 6.141e-06
-2.048485e+00 9.671740e-01 0.000000e+00 -6.824313e-05 1.896e-05 2.073e-05 1.021e-05
-2.048485e+00 9.671740e-01 1.666667e-01 -1.702405e-04 2.014e-05 4.091e-06 6.187e-06
-2.048485e+00 9.671740e-01 1.250000e-01 -1.256166e-04 7.420e-06 3.698e-06 3.209e-06
-2.048485e+00 9.671740e-01 1.000000e-01 -1.049622e-04 8.173e-06 9.829e-06 5.108e-06
-2.048485e+00 9.671740e-01 8.333333e-02 -9.374247e-05 1.092e-05 1.316e-05 6.107e-06
-2.048485e+00 1.208968e+00 0.000000e+00 -8.970541e-05 2.317e-05 9.007e-06 1.127e-05
-2.048485e+00 1.208968e+00 1.666667e-01 -2.049408e-04 3.477e-05 1.636e-05 8.307e-06
-2.048485e+00 1.208968e+00 1.250000e-01 -1.545253e-04 1.260e-05 3.940e-06 4.222e-06
-2.048485e+00 1.208968e+00 1.000000e-01 -1.311901e-04 8.411e-06 4.620e-06 2.285e-06
-2.048485e+00 1.208968e+00 8.333333e-02 -1.185142e-04 1.134e-05 5.786e-06 4.660e-06
-2.048485e+00 1.450762e+00 0.000000e+00 -1.432292e-04 3.552e-05 1.878e-05 1.283e-05
-2.048485e+00 1.450762e+00 1.666667e-01 -1.938724e-04 4.460e-05 2.215e-05 2.492e-05
-2.048485e+00 1.450762e+00 1.250000e-01 -1.717160e-04 1.599e-05 4.290e-06 6.073e-06
-2.048485e+00 1.450762e+00 1.000000e-01 -1.614607e-04 1.410e-05 4.925e-06 3.310e-06
-2.048485e+00 1.450762e+00 8.333333e-02 -1.558900e-04 1.911e-05 7.602e-06 6.094e-06
-2.022222e+00 0.000000e+00 0.000000e+00 -1.249658e-15 1.819e-10 8.761e-16 8.897e-16
-2.022222e+00 0.000000e+00 1.666667e-01 2.191139e-15 3.070e-10 2.655e-15 1.451e-15
-2.022222e+00 0.000000e+00 1.250000e-01 6.857902e-16 1.148e-10 8.820e-16 4.621e-16
-2.022222e+00 0.000000e+00 1.000000e-01 -1.097108e-17 6.531e-11 6.150e-17 5.222e-18
-2.022222e+00 0.000000e+00 8.333333e-02 -3.894587e-16 8.371e-11 2.651e-16 3.531e-16
-2.022222e+00 1.208970e-01 0.000000e+00 -2.701594e-05 3.046e-05 2.039e-05 1.116e-05
-2.022222e+00 1.208970e-01 1.666667e-01 2.130073e-05 4.491e-05 1.786e-05 2.744e-05
-2.022222e+00 1.208970e-01 1.250000e-01 1.621900e-07 1.383e-05 5.059e-06 6.621e-06
-2.022222e+00 1.208970e-01 1.000000e-01 -9.621936e-06 7.541e-06 3.423e-06 2.332e-06
-2.022222e+00 1.208970e-01 8.333333e-02 -1.493677e-05 1.313e-05 8.252e-06 4.824e-06
-2.022222e+00 2.417940e-01 0.000000e+00 -2.087653e-05 1.949e-05 5.777e-06 4.612e-06
-2.022222e+00 2.417940e-01 1.666667e-01 -3.141963e-05 2.782e-05 1.903e-05 1.430e-05
-2.022222e+00 2.417940e-01 1.250000e-01 -2.680703e-05 7.461e-06 8.688e-06 5.660e-06
-2.022222e+00 2.417940e-01 1.000000e-01 -2.467205e-05 3.271e-06 4.032e-06 2.627e-06
-2.022222e+00 2.417940e-01 8.333333e-02 -2.351231e-05 7.905e-06 1.423e-06 1.538e-06
-2.022222e+00 3.626900e-01 0.000000e+00 -2.724195e-05 1.441e-05 2.941e-06 1.690e-06
-2.022222e+00 3.626900e-01 1.666667e-01 -7.138382e-05 1.552e-05 1.039e-05 7.225e-06
-2.022222e+00 3.626900e-01 1.250000e-01 -5.207175e-05 5.036e-06 4.617e-06 3.422e-06
-2.022222e+00 3.626900e-01 1.000000e-01 -4.313302e-05 5.611e-06 2.438e-06 1.641e-06
-2.022222e+00 3.626900e-01 8.333333e-02 -3.827742e-05 7.931e-06 1.333e-06 1.002e-06
-2.022222e+00 4.835870e-01 0.000000e+00 -3.954831e-05 1.658e-05 4.807e-06 4.586e-06
-2.022222e+00 4.835870e-01 1.666667e-01 -1.003969e-04 2.180e-05 1.364e-05 6.555e-06
-2.022222e+00 4.835870e-01 1.250000e-01 -7.377563e-05 8.946e-06 4.627e-06 2.673e-06
-2.022222e+00 4.835870e-01 1.000000e-01 -6.145380e-05 7.685e-06 6.174e-07 5.613e-07
-2.022222e+00 4.835870e-01 8.333333e-02 -5.476045e-05 9.520e-06 1.704e-06 1.448e-06
-2.022222e+00 7.253810e-01 0.000000e+00 -6.303839e-05 1.844e-05 1.388e-05 1.459e-05
-2.022222e+00 7.253810e-01 1.666667e-01 -1.393229e-04 2.704e-05 2.605e-05 1.587e-05
-2.022222e+00 7.253810e-01 1.250000e-01 -1.059484e-04 1.044e-05 7.667e-06 3.649e-06
-2.022222e+00 7.253810e-01 1.000000e-01 -9.050081e-05 7.649e-06 2.277e-06 1.438e-06
-2.022222e+00 7.253810e-01 8.333333e-02 -8.210952e-05 9.701e-06 5.682e-06 5.253e-06
-2.022222e+00 9.671740e-01 0.000000e+00 -8.019484e-05 1.863e-05 1.832e-05 7.676e-06
-2.022222e+00 9.671740e-01 1.666667e-01 -1.751394e-04 2.000e-05 3.610e-06 3.845e-06
-2.022222e+00 9.671740e-01 1.250000e-01 -1.336012e-04 7.474e-06 4.332e-06 3.382e-06
-2.022222e+00 9.671740e-01 1.000000e-01 -1.143749e-04 8.100e-06 9.368e-06 4.280e-06
-2.022222e+00 9.671740e-01 8.333333e-02 -1.039310e-04 1.076e-05 1.210e-05 5.329e-06
-2.022222e+00 1.208968e+00 0.000000e+00 -1.026404e-04 2.284e-05 7.131e-06 1.254e-05
-2.022222e+00 1.208968e+00 1.666667e-01 -2.114289e-04 3.481e-05 1.541e-05 1.229e-05
-2.022222e+00 1.208968e+00 1.250000e-01 -1.638339e-04 1.264e-05 3.875e-06 5.054e-06
-2.022222e+00 1.208968e+00 1.000000e-01 -1.418042e-04 8.235e-06 4.773e-06 2.988e-06
-2.022222e+00 1.208968e+00 8.333333e-02 -1.298375e-04 1.108e-05 5.177e-06 5.907e-06
-2.022222e+00 1.450762e+00 0.000000e+00 -1.591379e-04 3.541e-05 1.749e-05 1.412e-05
-2.022222e+00 1.450762e+00 1.666667e-01 -1.996968e-04 4.413e-05 2.464e-05 2.588e-05
-2.022222e+00 1.450762e+00 1.250000e-01 -1.819523e-04 1.575e-05 3.558e-06 7.118e-06
-2.022222e+00 1.450762e+00 1.000000e-01 -1.737391e-04 1.402e-05 5.144e-06 3.189e-06
-2.022222e+00 1.450762e+00 8.333333e-02 -1.692777e-04 1.907e-05 6.751e-06 6.528e-06
-1.995960e+00 0.000000e+00 0.000000e+00 -1.191308e-15 1.780e-10 8.433e-16 8.897e-16
-1.995960e+00 0.000000e+00 1.666667e-01 2.078890e-15 2.994e-10 2.634e-15 1.388e-15
-1.995960e+00 0.000000e+00 1.250000e-01 6.481785e-16 1.125e-10 8.681e-16 4.380e-16
-1.995960e+00 0.000000e+00 1.000000e-01 -1.403674e-17 6.493e-11 5.234e-17 -1.578e-18
-1.995960e+00 0.000000e+00 8.333333e-02 -3.737586e-16 8.270e-11 2.649e-16 3.630e-16
-1.995960e+00 1.208970e-01 0.000000e+00 -3.014851e-05 3.033e-05 2.129e-05 1.111e-05
-1.995960e+00 1.208970e-01 1.666667e-01 2.172763e-05 4.534e-05 1.683e-05 2.792e-05
-1.995960e+00 1.208970e-01 1.250000e-01 -9.681843e-07 1.416e-05 5.577e-06 6.390e-06
-1.995960e+00 1.208970e-01 1.000000e-01 -1.147310e-05 7.564e-06 3.951e-06 2.731e-06
-1.995960e+00 1.208970e-01 8.333333e-02 -1.717948e-05 1.300e-05 8.990e-06 5.108e-06
-1.995960e+00 2.417940e-01 0.000000e+00 -2.664556e-05 1.877e-05 5.726e-06 4.297e-06
-1.995960e+00 2.417940e-01 1.666667e-01 -3.081866e-05 2.676e-05 1.787e-05 1.376e-05
-1.995960e+00 2.417940e-01 1.250000e-01 -2.899293e-05 7.160e-06 8.161e-06 5.351e-06
-1.995960e+00 2.417940e-01 1.000000e-01 -2.814787e-05 3.129e-06 3.795e-06 2.440e-06
-1.995960e+00 2.417940e-01 8.333333e-02 -2.768883e-05 7.610e-06 1.342e-06 1.428e-06
-1.995960e+00 3.626900e-01 0.000000e+00 -3.538705e-05 1.326e-05 3.025e-06 2.042e-06
-1.995960e+00 3.626900e-01 1.666667e-01 -7.075610e-05 1.427e-05 9.809e-06 6.479e-06
-1.995960e+00 3.626900e-01 1.250000e-01 -5.528214e-05 4.889e-06 4.130e-06 3.164e-06
-1.995960e+00 3.626900e-01 1.000000e-01 -4.811990e-05 5.379e-06 1.976e-06 1.630e-06
-1.995960e+00 3.626900e-01 8.333333e-02 -4.422931e-05 7.421e-06 9.192e-07 7.626e-07
-1.995960e+00 4.835870e-01 0.000000e+00 -4.957791e-05 1.542e-05 4.160e-06 3.666e-06
-1.995960e+00 4.835870e-01 1.666667e-01 -1.000944e-04 2.007e-05 1.376e-05 6.565e-06
-1.995960e+00 4.835870e-01 1.250000e-01 -7.799343e-05 8.799e-06 5.067e-06 2.897e-06
-1.995960e+00 4.835870e-01 1.000000e-01 -6.776385e-05 7.756e-06 1.009e-06 7.121e-07
-1.995960e+00 4.835870e-01 8.333333e-02 -6.220703e-05 9.281e-06 1.084e-06 1.195e-06
-1.995960e+00 7.253810e-01 0.000000e+00 -7.516810e-05 1.806e-05 1.151e-05 1.322e-05
-1.995960e+00 7.253810e-01 1.666667e-01 -1.409568e-04 2.586e-05 2.570e-05 1.472e-05
-1.995960e+00 7.253810e-01 1.250000e-01 -1.121742e-04 1.030e-05 8.619e-06 3.944e-06
-1.995960e+00 7.253810e-01 1.000000e-01 -9.885203e-05 7.948e-06 1.354e-06 1.723e-06
-1.995960e+00 7.253810e-01 8.333333e-02 -9.161527e-05 9.871e-06 4.466e-06 4.312e-06
-1.995960e+00 9.671740e-01 0.000000e+00 -9.301077e-05 1.829e-05 1.579e-05 7.892e-06
-1.995960e+00 9.671740e-01 1.666667e-01 -1.795396e-04 1.999e-05 3.086e-06 3.596e-06
-1.995960e+00 9.671740e-01 1.250000e-01 -1.416833e-04 7.541e-06 4.971e-06 3.648e-06
-1.995960e+00 9.671740e-01 1.000000e-01 -1.241612e-04 7.985e-06 8.867e-06 4.900e-06
-1.995960e+00 9.671740e-01 8.333333e-02 -1.146430e-04 1.056e-05 1.098e-05 5.814e-06
-1.995960e+00 1.208968e+00 0.000000e+00 -1.164034e-04 2.246e-05 1.042e-05 1.376e-05
-1.995960e+00 1.208968e+00 1.666667e-01 -2.173210e-04 3.484e-05 1.446e-05 1.629e-05
-1.995960e+00 1.208968e+00 1.250000e-01 -1.731696e-04 1.268e-05 5.459e-06 5.915e-06
-1.995960e+00 1.208968e+00 1.000000e-01 -1.527338e-04 8.028e-06 4.895e-06 4.196e-06
-1.995960e+00 1.208968e+00 8.333333e-02 -1.416328e-04 1.077e-05 4.535e-06 7.117e-06
-1.995960e+00 1.450762e+00 0.000000e+00 -1.755984e-04 3.528e-05 1.645e-05 1.579e-05
-1.995960e+00 1.450762e+00 1.666667e-01 -2.051380e-04 4.362e-05 2.703e-05 2.673e-05
-1.995960e+00 1.450762e+00 1.250000e-01 -1.922144e-04 1.546e-05 4.082e-06 7.770e-06
-1.995960e+00 1.450762e+00 1.000000e-01 -1.862326e-04 1.392e-05 5.310e-06 3.073e-06
-1.995960e+00 1.450762e+00 8.333333e-02 -1.829833e-04 1.900e-05 6.644e-06 6.960e-06
-1.969697e+00 0.000000e+00 0.000000e+00 -1.122845e-15 1.746e-10 8.126e-16 8.819e-16
-1.969697e+00 0.000000e+00 1.666667e-01 1.948685e-15 2.923e-10 2.587e-15 1.315e-15
-1.969697e+00 0.000000e+00 1.250000e-01 6.048906e-16 1.101e-10 8.467e-16 4.102e-16
-1.969697e+00 0.000000e+00 1.000000e-01 -1.709424e-17 6.441e-11 4.312e-17 -8.522e-18
-1.969697e+00 0.000000e+00 8.333333e-02 -3.549626e-16 8.180e-11 2.575e-16 3.668e-16
-1.969697e+00 1.208970e-01 0.000000e+00 -3.333402e-05 3.014e-05 2.232e-05 1.097e-05
-1.969697e+00 1.208970e-01 1.666667e-01 2.194348e-05 4.569e-05 1.591e-05 2.823e-05
-1.969697e+00 1.208970e-01 1.250000e-01 -2.240423e-06 1.449e-05 6.095e-06 6.113e-06
-1.969697e+00 1.208970e-01 1.000000e-01 -1.343412e-05 7.629e-06 4.123e-06 3.115e-06
-1.969697e+00 1.208970e-01 8.333333e-02 -1.951464e-05 1.288e-05 9.683e-06 5.356e-06
-1.969697e+00 2.417940e-01 0.000000e+00 -3.263888e-05 1.801e-05 5.675e-06 4.005e-06
-1.969697e+00 2.417940e-01 1.666667e-01 -3.042389e-05 2.566e-05 1.675e-05 1.304e-05
-1.969697e+00 2.417940e-01 1.250000e-01 -3.139295e-05 6.868e-06 7.719e-06 4.979e-06
-1.969697e+00 2.417940e-01 1.000000e-01 -3.184148e-05 3.036e-06 3.540e-06 2.220e-06
-1.969697e+00 2.417940e-01 8.333333e-02 -3.208513e-05 7.319e-06 1.270e-06 1.284e-06
-1.969697e+00 3.626900e-01 0.000000e+00 -4.393016e-05 1.210e-05 2.514e-06 2.399e-06
-1.969697e+00 3.626900e-01 1.666667e-01 -7.022935e-05 1.317e-05 9.307e-06 6.247e-06
-1.969697e+00 3.626900e-01 1.250000e-01 -5.872346e-05 4.801e-06 3.605e-06 2.854e-06
-1.969697e+00 3.626900e-01 1.000000e-01 -5.339787e-05 5.141e-06 1.482e-06 1.578e-06
-1.969697e+00 3.626900e-01 8.333333e-02 -5.050496e-05 6.901e-06 4.791e-07 8.849e-07
-1.969697e+00 4.835870e-01 0.000000e+00 -6.016366e-05 1.436e-05 3.472e-06 2.653e-06
-1.969697e+00 4.835870e-01 1.666667e-01 -9.974957e-05 1.841e-05 1.380e-05 6.519e-06
-1.969697e+00 4.835870e-01 1.250000e-01 -8.243073e-05 8.656e-06 5.495e-06 3.088e-06
-1.969697e+00 4.835870e-01 1.000000e-01 -7.441459e-05 7.820e-06 1.617e-06 1.209e-06
-1.969697e+00 4.835870e-01 8.333333e-02 -7.006014e-05 9.079e-06 4.682e-07 7.864e-07
-1.969697e+00 7.253810e-01 0.000000e+00 -8.806118e-05 1.780e-05 9.011e-06 1.177e-05
-1.969697e+00 7.253810e-01 1.666667e-01 -1.423055e-04 2.468e-05 2.525e-05 1.346e-05
-1.969697e+00 7.253810e-01 1.250000e-01 -1.185736e-04 1.013e-05 9.045e-06 4.385e-06
-1.969697e+00 7.253810e-01 1.000000e-01 -1.075891e-04 8.226e-06 3.805e-07 2.272e-06
-1.969697e+00 7.253810e-01 8.333333e-02 -1.016223e-04 1.008e-05 3.188e-06 3.331e-06
-1.969697e+00 9.671740e-01 0.000000e+00 -1.066634e-04 1.796e-05 1.318e-05 8.762e-06
-1.969697e+00 9.671740e-01 1.666667e-01 -1.834763e-04 2.011e-05 2.541e-06 2.643e-06
-1.969697e+00 9.671740e-01 1.250000e-01 -1.498707e-04 7.624e-06 5.602e-06 4.042e-06
-1.969697e+00 9.671740e-01 1.000000e-01 -1.343160e-04 7.832e-06 8.640e-06 5.673e-06
-1.969697e+00 9.671740e-01 8.333333e-02 -1.258666e-04 1.032e-05 9.812e-06 6.617e-06
-1.969697e+00 1.208968e+00 0.000000e+00 -1.309666e-04 2.203e-05 1.371e-05 1.490e-05
-1.969697e+00 1.208968e+00 1.666667e-01 -2.226451e-04 3.488e-05 1.352e-05 2.025e-05
-1.969697e+00 1.208968e+00 1.250000e-01 -1.825357e-04 1.273e-05 6.995e-06 6.762e-06
-1.969697e+00 1.208968e+00 1.000000e-01 -1.639709e-04 7.793e-06 4.981e-06 5.353e-06
-1.969697e+00 1.208968e+00 8.333333e-02 -1.538862e-04 1.041e-05 3.914e-06 8.270e-06
-1.969697e+00 1.450762e+00 0.000000e+00 -1.925860e-04 3.513e-05 1.533e-05 1.742e-05
-1.969697e+00 1.450762e+00 1.666667e-01 -2.102122e-04 4.309e-05 2.927e-05 2.732e-05
-1.969697e+00 1.450762e+00 1.250000e-01 -2.025007e-04 1.515e-05 5.163e-06 8.311e-06
-1.969697e+00 1.450762e+00 1.000000e-01 -1.989314e-04 1.378e-05 5.454e-06 2.968e-06
-1.969697e+00 1.450762e+00 8.333333e-02 -1.969925e-04 1.891e-05 7.358e-06 7.384e-06
-1.943434e+00 0.000000e+00 0.000000e+00 -1.045276e-15 1.722e-10 7.838e-16 8.666e-16
-1.943434e+00 0.000000e+00 1.666667e-01 1.802390e-15 2.861e-10 2.515e-15 1.232e-15
-1.943434e+00 0.000000e+00 1.250000e-01 5.565364e-16 1.078e-10 8.183e-16 3.792e-16
-1.943434e+00 0.000000e+00 1.000000e-01 -2.011604e-17 6.377e-11 4.412e-17 -1.554e-17
-1.943434e+00 0.000000e+00 8.333333e-02 -3.333593e-16 8.115e-11 2.468e-16 3.645e-16
-1.943434e+00 1.208970e-01 0.000000e+00 -3.657241e-05 2.991e-05 2.297e-05 1.076e-05
-1.943434e+00 1.208970e-01 1.666667e-01 2.194690e-05 4.597e-05 1.721e-05 2.836e-05
-1.943434e+00 1.208970e-01 1.250000e-01 -3.655300e-06 1.483e-05 6.610e-06 5.793e-06
-1.943434e+00 1.208970e-01 1.000000e-01 -1.550546e-05 7.733e-06 4.654e-06 3.480e-06
-1.943434e+00 1.208970e-01 8.333333e-02 -2.194258e-05 1.276e-05 1.033e-05 5.568e-06
-1.943434e+00 2.417940e-01 0.000000e+00 -3.885285e-05 1.725e-05 5.550e-06 4.960e-06
-1.943434e+00 2.417940e-01 1.666667e-01 -3.024402e-05 2.452e-05 1.536e-05 1.215e-05
-1.943434e+00 2.417940e-01 1.250000e-01 -3.401038e-05 6.593e-06 7.065e-06 4.545e-06
-1.943434e+00 2.417940e-01 1.000000e-01 -3.575367e-05 3.004e-06 3.268e-06 1.974e-06
-1.943434e+00 2.417940e-01 8.333333e-02 -3.670064e-05 7.047e-06 1.182e-06 1.115e-06
-1.943434e+00 3.626900e-01 0.000000e+00 -5.286181e-05 1.100e-05 2.410e-06 2.756e-06
-1.943434e+00 3.626900e-01 1.666667e-01 -6.982107e-05 1.230e-05 8.586e-06 6.100e-06
-1.943434e+00 3.626900e-01 1.250000e-01 -6.240140e-05 4.775e-06 3.043e-06 2.493e-06
-1.943434e+00 3.626900e-01 1.000000e-01 -5.896715e-05 4.903e-06 9.610e-07 1.503e-06
-1.943434e+00 3.626900e-01 8.333333e-02 -5.710163e-05 6.388e-06 4.054e-07 9.654e-07
-1.943434e+00 4.835870e-01 0.000000e+00 -7.129049e-05 1.345e-05 2.791e-06 3.177e-06
-1.943434e+00 4.835870e-01 1.666667e-01 -9.938782e-05 1.691e-05 1.374e-05 6.425e-06
-1.943434e+00 4.835870e-01 1.250000e-01 -8.709524e-05 8.524e-06 5.906e-06 3.242e-06
-1.943434e+00 4.835870e-01 1.000000e-01 -8.140553e-05 7.878e-06 2.242e-06 2.031e-06
-1.943434e+00 4.835870e-01 8.333333e-02 -7.831482e-05 8.926e-06 7.173e-07 1.769e-06
-1.943434e+00 7.253810e-01 0.000000e+00 -1.016946e-04 1.769e-05 7.084e-06 1.025e-05
-1.943434e+00 7.253810e-01 1.666667e-01 -1.434039e-04 2.356e-05 2.473e-05 1.212e-05
-1.943434e+00 7.253810e-01 1.250000e-01 -1.251561e-04 9.932e-06 9.452e-06 4.846e-06
-1.943434e+00 7.253810e-01 1.000000e-01 -1.167099e-04 8.483e-06 1.166e-06 2.779e-06
-1.943434e+00 7.253810e-01 8.333333e-02 -1.121219e-04 1.032e-05 1.681e-06 2.458e-06
-1.943434e+00 9.671740e-01 0.000000e+00 -1.211252e-04 1.763e-05 1.052e-05 9.550e-06
-1.943434e+00 9.671740e-01 1.666667e-01 -1.869845e-04 2.037e-05 5.012e-06 4.732e-06
-1.943434e+00 9.671740e-01 1.250000e-01 -1.581710e-04 7.728e-06 6.211e-06 4.282e-06
-1.943434e+00 9.671740e-01 1.000000e-01 -1.448345e-04 7.640e-06 8.085e-06 6.392e-06
-1.943434e+00 9.671740e-01 8.333333e-02 -1.375900e-04 1.004e-05 9.336e-06 7.357e-06
-1.943434e+00 1.208968e+00 0.000000e+00 -1.463020e-04 2.157e-05 1.694e-05 1.595e-05
-1.943434e+00 1.208968e+00 1.666667e-01 -2.274287e-04 3.494e-05 1.582e-05 2.415e-05
-1.943434e+00 1.208968e+00 1.250000e-01 -1.919358e-04 1.278e-05 8.443e-06 7.587e-06
-1.943434e+00 1.208968e+00 1.000000e-01 -1.755076e-04 7.532e-06 5.028e-06 6.438e-06
-1.943434e+00 1.208968e+00 8.333333e-02 -1.665837e-04 1.001e-05 5.341e-06 9.345e-06
-1.943434e+00 1.450762e+00 0.000000e+00 -2.100762e-04 3.495e-05 1.418e-05 1.899e-05
-1.943434e+00 1.450762e+00 1.666667e-01 -2.149356e-04 4.253e-05 3.131e-05 2.716e-05
-1.943434e+00 1.450762e+00 1.250000e-01 -2.128096e-04 1.481e-05 6.184e-06 8.725e-06
-1.943434e+00 1.450762e+00 1.000000e-01 -2.118256e-04 1.362e-05 5.571e-06 3.755e-06
-1.943434e+00 1.450762e+00 8.333333e-02 -2.112911e-04 1.879e-05 8.001e-06 7.799e-06
-1.917172e+00 0.000000e+00 0.000000e+00 -9.596080e-16 1.710e-10 7.495e-16 8.443e-16
-1.917172e+00 0.000000e+00 1.666667e-01 1.641874e-15 2.813e-10 2.423e-15 1.140e-15
-1.917172e+00 0.000000e+00 1.250000e-01 5.037254e-16 1.055e-10 7.835e-16 3.452e-16
-1.917172e+00 0.000000e+00 1.000000e-01 -2.307463e-17 6.307e-11 4.715e-17 -1.415e-17
-1.917172e+00 0.000000e+00 8.333333e-02 -3.092376e-16 8.085e-11 2.421e-16 3.597e-16
-1.917172e+00 1.208970e-01 0.000000e+00 -3.986366e-05 2.963e-05 2.350e-05 1.047e-05
-1.917172e+00 1.208970e-01 1.666667e-01 2.173646e-05 4.619e-05 1.849e-05 2.834e-05
-1.917172e+00 1.208970e-01 1.250000e-01 -5.213591e-06 1.516e-05 7.117e-06 5.436e-06
-1.917172e+00 1.208970e-01 1.000000e-01 -1.768762e-05 7.871e-06 5.166e-06 3.825e-06
-1.917172e+00 1.208970e-01 8.333333e-02 -2.446363e-05 1.265e-05 1.091e-05 5.744e-06
-1.917172e+00 2.417940e-01 0.000000e+00 -4.528383e-05 1.650e-05 5.358e-06 4.619e-06
-1.917172e+00 2.417940e-01 1.666667e-01 -3.028774e-05 2.338e-05 1.392e-05 1.110e-05
-1.917172e+00 2.417940e-01 1.250000e-01 -3.684853e-05 6.337e-06 6.357e-06 4.056e-06
-1.917172e+00 2.417940e-01 1.000000e-01 -3.988524e-05 3.040e-06 2.981e-06 1.717e-06
-1.917172e+00 2.417940e-01 8.333333e-02 -4.153481e-05 6.812e-06 1.147e-06 9.048e-07
-1.917172e+00 3.626900e-01 0.000000e+00 -6.217250e-05 1.002e-05 2.995e-06 3.108e-06
-1.917172e+00 3.626900e-01 1.666667e-01 -6.954877e-05 1.174e-05 7.793e-06 5.969e-06
-1.917172e+00 3.626900e-01 1.250000e-01 -6.632165e-05 4.809e-06 2.450e-06 2.084e-06
-1.917172e+00 3.626900e-01 1.000000e-01 -6.482795e-05 4.672e-06 4.202e-07 1.407e-06
-1.917172e+00 3.626900e-01 8.333333e-02 -6.401656e-05 5.905e-06 9.247e-07 1.295e-06
-1.917172e+00 4.835870e-01 0.000000e+00 -8.294335e-05 1.275e-05 2.130e-06 3.208e-06
-1.917172e+00 4.835870e-01 1.666667e-01 -9.903453e-05 1.564e-05 1.360e-05 6.289e-06
-1.917172e+00 4.835870e-01 1.250000e-01 -9.199464e-05 8.411e-06 6.295e-06 3.490e-06
-1.917172e+00 4.835870e-01 1.000000e-01 -8.873617e-05 7.934e-06 2.877e-06 2.855e-06
-1.917172e+00 4.835870e-01 8.333333e-02 -8.696614e-05 8.831e-06 1.511e-06 2.755e-06
-1.917172e+00 7.253810e-01 0.000000e+00 -1.160451e-04 1.771e-05 4.446e-06 8.707e-06
-1.917172e+00 7.253810e-01 1.666667e-01 -1.442871e-04 2.253e-05 2.413e-05 1.076e-05
-1.917172e+00 7.253810e-01 1.250000e-01 -1.319312e-04 9.715e-06 9.839e-06 5.162e-06
-1.917172e+00 7.253810e-01 1.000000e-01 -1.262122e-04 8.723e-06 1.954e-06 2.909e-06
-1.917172e+00 7.253810e-01 8.333333e-02 -1.231056e-04 1.058e-05 1.439e-07 2.257e-06
-1.917172e+00 9.671740e-01 0.000000e+00 -1.363686e-04 1.731e-05 9.660e-06 1.024e-05
-1.917172e+00 9.671740e-01 1.666667e-01 -1.900993e-04 2.078e-05 7.687e-06 6.762e-06
-1.917172e+00 9.671740e-01 1.250000e-01 -1.665921e-04 7.859e-06 6.785e-06 4.661e-06
-1.917172e+00 9.671740e-01 1.000000e-01 -1.557116e-04 7.414e-06 7.498e-06 7.038e-06
-1.917172e+00 9.671740e-01 8.333333e-02 -1.498012e-04 9.741e-06 8.159e-06 8.017e-06
-1.917172e+00 1.208968e+00 0.000000e+00 -1.623815e-04 2.108e-05 2.009e-05 1.689e-05
-1.917172e+00 1.208968e+00 1.666667e-01 -2.316998e-04 3.503e-05 1.996e-05 2.793e-05
-1.917172e+00 1.208968e+00 1.250000e-01 -2.013731e-04 1.285e-05 9.756e-06 8.382e-06
-1.917172e+00 1.208968e+00 1.000000e-01 -1.873361e-04 7.250e-06 5.032e-06 7.104e-06
-1.917172e+00 1.208968e+00 8.333333e-02 -1.797111e-04 9.585e-06 6.731e-06 1.021e-05
-1.917172e+00 1.450762e+00 0.000000e+00 -2.280446e-04 3.475e-05 1.528e-05 2.046e-05
-1.917172e+00 1.450762e+00 1.666667e-01 -2.193245e-04 4.197e-05 3.311e-05 2.671e-05
-1.917172e+00 1.450762e+00 1.250000e-01 -2.231396e-04 1.446e-05 7.123e-06 8.996e-06
-1.917172e+00 1.450762e+00 1.000000e-01 -2.249054e-04 1.344e-05 5.655e-06 5.008e-06
-1.917172e+00 1.450762e+00 8.333333e-02 -2.258646e-04 1.865e-05 8.603e-06 8.200e-06
-1.890909e+00 0.000000e+00 0.000000e+00 -8.668489e-16 1.714e-10 7.102e-16 8.153e-16
-1.890909e+00 0.000000e+00 1.666667e-01 1.469002e-15 2.783e-10 2.313e-15 1.040e-15
-1.890909e+00 0.000000e+00 1.250000e-01 4.470674e-16 1.035e-10 7.428e-16 3.088e-16
-1.890909e+00 0.000000e+00 1.000000e-01 -2.594248e-17 6.234e-11 4.995e-17 -1.032e-18
-1.890909e+00 0.000000e+00 8.333333e-02 -2.828861e-16 8.101e-11 2.387e-16 3.525e-16
-1.890909e+00 1.208970e-01 0.000000e+00 -4.320771e-05 2.930e-05 2.393e-05 1.013e-05
-1.890909e+00 1.208970e-01 1.666667e-01 2.131076e-05 4.634e-05 1.975e-05 2.816e-05
-1.890909e+00 1.208970e-01 1.250000e-01 -6.916070e-06 1.549e-05 7.614e-06 5.045e-06
-1.890909e+00 1.208970e-01 1.000000e-01 -1.998106e-05 8.040e-06 5.656e-06 4.147e-06
-1.890909e+00 1.208970e-01 8.333333e-02 -2.707809e-05 1.254e-05 1.137e-05 6.016e-06
-1.890909e+00 2.417940e-01 0.000000e+00 -5.192818e-05 1.580e-05 5.104e-06 4.243e-06
-1.890909e+00 2.417940e-01 1.666667e-01 -3.056376e-05 2.226e-05 1.239e-05 9.895e-06
-1.890909e+00 2.417940e-01 1.250000e-01 -3.991069e-05 6.108e-06 5.603e-06 3.514e-06
-1.890909e+00 2.417940e-01 1.000000e-01 -4.423699e-05 3.146e-06 2.682e-06 1.431e-06
-1.890909e+00 2.417940e-01 8.333333e-02 -4.658707e-05 6.633e-06 1.099e-06 6.867e-07
-1.890909e+00 3.626900e-01 0.000000e+00 -7.185273e-05 9.243e-06 3.602e-06 3.449e-06
-1.890909e+00 3.626900e-01 1.666667e-01 -6.942992e-05 1.156e-05 6.939e-06 5.858e-06
-1.890909e+00 3.626900e-01 1.250000e-01 -7.048990e-05 4.900e-06 1.831e-06 1.719e-06
-1.890909e+00 3.626900e-01 1.000000e-01 -7.098052e-05 4.459e-06 8.613e-07 1.289e-06
-1.890909e+00 3.626900e-01 8.333333e-02 -7.124703e-05 5.478e-06 1.456e-06 1.745e-06
-1.890909e+00 4.835870e-01 0.000000e+00 -9.510719e-05 1.234e-05 1.502e-06 3.862e-06
-1.890909e+00 4.835870e-01 1.666667e-01 -9.871511e-05 1.471e-05 1.336e-05 6.118e-06
-1.890909e+00 4.835870e-01 1.250000e-01 -9.713665e-05 8.322e-06 6.658e-06 3.774e-06
-1.890909e+00 4.835870e-01 1.000000e-01 -9.640604e-05 7.990e-06 3.513e-06 3.673e-06
-1.890909e+00 4.835870e-01 8.333333e-02 -9.600917e-05 8.805e-06 2.324e-06 3.731e-06
-1.890909e+00 7.253810e-01 0.000000e+00 -1.310898e-04 1.788e-05 1.781e-06 7.146e-06
-1.890909e+00 7.253810e-01 1.666667e-01 -1.449899e-04 2.163e-05 2.348e-05 9.784e-06
-1.890909e+00 7.253810e-01 1.250000e-01 -1.389086e-04 9.492e-06 1.020e-05 5.276e-06
-1.890909e+00 7.253810e-01 1.000000e-01 -1.360938e-04 8.946e-06 2.758e-06 2.992e-06
-1.890909e+00 7.253810e-01 8.333333e-02 -1.345648e-04 1.088e-05 -2.846e-07 2.343e-06
-1.890909e+00 9.671740e-01 0.000000e+00 -1.523660e-04 1.702e-05 7.674e-06 1.082e-05
-1.890909e+00 9.671740e-01 1.666667e-01 -1.928559e-04 2.132e-05 8.977e-06 8.707e-06
-1.890909e+00 9.671740e-01 1.250000e-01 -1.751416e-04 8.020e-06 7.310e-06 4.857e-06
-1.890909e+00 9.671740e-01 1.000000e-01 -1.669424e-04 7.158e-06 6.884e-06 7.574e-06
-1.890909e+00 9.671740e-01 8.333333e-02 -1.624885e-04 9.410e-06 6.964e-06 8.582e-06
-1.890909e+00 1.208968e+00 0.000000e+00 -1.791773e-04 2.058e-05 2.311e-05 1.756e-05
-1.890909e+00 1.208968e+00 1.666667e-01 -2.354861e-04 3.515e-05 2.384e-05 3.149e-05
-1.890909e+00 1.208968e+00 1.250000e-01 -2.108510e-04 1.294e-05 1.095e-05 9.140e-06
-1.890909e+00 1.208968e+00 1.000000e-01 -1.994485e-04 6.952e-06 4.988e-06 7.452e-06
-1.890909e+00 1.208968e+00 8.333333e-02 -1.932545e-04 9.125e-06 8.065e-06 1.050e-05
-1.890909e+00 1.450762e+00 0.000000e+00 -2.464667e-04 3.453e-05 1.697e-05 2.182e-05
-1.890909e+00 1.450762e+00 1.666667e-01 -2.233951e-04 4.141e-05 3.462e-05 2.598e-05
-1.890909e+00 1.450762e+00 1.250000e-01 -2.334889e-04 1.411e-05 7.961e-06 9.108e-06
-1.890909e+00 1.450762e+00 1.000000e-01 -2.381609e-04 1.324e-05 5.702e-06 5.856e-06
-1.890909e+00 1.450762e+00 8.333333e-02 -2.406988e-04 1.850e-05 9.149e-06 8.585e-06
-1.864646e+00 0.000000e+00 0.000000e+00 -7.680061e-16 1.734e-10 6.664e-16 7.799e-16
-1.864646e+00 0.000000e+00 1.666667e-01 1.285644e-15 2.775e-10 2.186e-15 9.331e-16
-1.864646e+00 0.000000e+00 1.250000e-01 3.871721e-16 1.018e-10 6.966e-16 2.703e-16
-1.864646e+00 0.000000e+00 1.000000e-01 -2.869206e-17 6.163e-11 5.249e-17 7.541e-18
-1.864646e+00 0.000000e+00 8.333333e-02 -2.545936e-16 8.171e-11 2.337e-16 3.429e-16
-1.864646e+00 1.208970e-01 0.000000e+00 -4.660454e-05 2.894e-05 2.425e-05 9.721e-06
-1.864646e+00 1.208970e-01 1.666667e-01 2.066840e-05 4.643e-05 2.096e-05 2.784e-05
-1.864646e+00 1.208970e-01 1.250000e-01 -8.763511e-06 1.581e-05 8.095e-06 4.624e-06
-1.864646e+00 1.208970e-01 1.000000e-01 -2.238628e-05 8.233e-06 6.122e-06 4.443e-06
-1.864646e+00 1.208970e-01 8.333333e-02 -2.978631e-05 1.243e-05 1.178e-05 6.091e-06
-1.864646e+00 2.417940e-01 0.000000e+00 -5.878224e-05 1.520e-05 4.796e-06 3.841e-06
-1.864646e+00 2.417940e-01 1.666667e-01 -3.108076e-05 2.120e-05 1.078e-05 8.559e-06
-1.864646e+00 2.417940e-01 1.250000e-01 -4.320016e-05 5.909e-06 4.812e-06 2.924e-06
-1.864646e+00 2.417940e-01 1.000000e-01 -4.880970e-05 3.319e-06 2.372e-06 1.185e-06
-1.864646e+00 2.417940e-01 8.333333e-02 -5.185687e-05 6.525e-06 1.101e-06 4.753e-07
-1.864646e+00 3.626900e-01 0.000000e+00 -8.189303e-05 8.758e-06 4.223e-06 3.775e-06
-1.864646e+00 3.626900e-01 1.666667e-01 -6.948204e-05 1.180e-05 6.032e-06 5.722e-06
-1.864646e+00 3.626900e-01 1.250000e-01 -7.491185e-05 5.043e-06 1.194e-06 1.395e-06
-1.864646e+00 3.626900e-01 1.000000e-01 -7.742507e-05 4.273e-06 1.337e-06 1.144e-06
-1.864646e+00 3.626900e-01 8.333333e-02 -7.879028e-05 5.143e-06 1.991e-06 2.189e-06
-1.864646e+00 4.835870e-01 0.000000e+00 -1.077670e-04 1.224e-05 2.045e-06 5.163e-06
-1.864646e+00 4.835870e-01 1.666667e-01 -9.845495e-05 1.422e-05 1.305e-05 5.921e-06
-1.864646e+00 4.835870e-01 1.250000e-01 -1.025290e-04 8.263e-06 6.990e-06 4.221e-06
-1.864646e+00 4.835870e-01 1.000000e-01 -1.044146e-04 8.049e-06 4.143e-06 4.474e-06
-1.864646e+00 4.835870e-01 8.333333e-02 -1.054390e-04 8.854e-06 3.148e-06 4.684e-06
-1.864646e+00 7.253810e-01 0.000000e+00 -1.468054e-04 1.819e-05 -2.294e-07 5.593e-06
-1.864646e+00 7.253810e-01 1.666667e-01 -1.455473e-04 2.092e-05 2.278e-05 9.139e-06
-1.864646e+00 7.253810e-01 1.250000e-01 -1.460977e-04 9.274e-06 1.053e-05 5.379e-06
-1.864646e+00 7.253810e-01 1.000000e-01 -1.463525e-04 9.157e-06 3.610e-06 3.851e-06
-1.864646e+00 7.253810e-01 8.333333e-02 -1.464909e-04 1.119e-05 7.191e-07 3.066e-06
-1.864646e+00 9.671740e-01 0.000000e+00 -1.690900e-04 1.674e-05 9.915e-06 1.128e-05
-1.864646e+00 9.671740e-01 1.666667e-01 -1.952894e-04 2.198e-05 1.184e-05 1.054e-05
-1.864646e+00 9.671740e-01 1.250000e-01 -1.838271e-04 8.215e-06 7.774e-06 4.958e-06
-1.864646e+00 9.671740e-01 1.000000e-01 -1.785218e-04 6.877e-06 6.246e-06 7.539e-06
-1.864646e+00 9.671740e-01 8.333333e-02 -1.756398e-04 9.055e-06 5.764e-06 8.794e-06
-1.864646e+00 1.208968e+00 0.000000e+00 -1.966613e-04 2.008e-05 2.596e-05 1.784e-05
-1.864646e+00 1.208968e+00 1.666667e-01 -2.388154e-04 3.533e-05 2.740e-05 3.491e-05
-1.864646e+00 1.208968e+00 1.250000e-01 -2.203730e-04 1.304e-05 1.201e-05 9.855e-06
-1.864646e+00 1.208968e+00 1.000000e-01 -2.118368e-04 6.644e-06 4.893e-06 7.686e-06
-1.864646e+00 1.208968e+00 8.333333e-02 -2.071998e-04 8.644e-06 9.324e-06 1.078e-05
-1.864646e+00 1.450762e+00 0.000000e+00 -2.653179e-04 3.430e-05 1.853e-05 2.305e-05
-1.864646e+00 1.450762e+00 1.666667e-01 -2.271636e-04 4.086e-05 3.580e-05 2.495e-05
-1.864646e+00 1.450762e+00 1.250000e-01 -2.438561e-04 1.375e-05 8.678e-06 9.046e-06
-1.864646e+00 1.450762e+00 1.000000e-01 -2.515823e-04 1.304e-05 5.706e-06 5.566e-06
-1.864646e+00 1.450762e+00 8.333333e-02 -2.557793e-04 1.834e-05 9.626e-06 8.948e-06
-1.838384e+00 0.000000e+00 0.000000e+00 -6.640869e-16 1.773e-10 6.185e-16 7.387e-16
-1.838384e+00 0.000000e+00 1.666667e-01 1.093666e-15 2.790e-10 2.044e-15 8.204e-16
-1.838384e+00 0.000000e+00 1.250000e-01 3.246491e-16 1.004e-10 6.454e-16 2.302e-16
-1.838384e+00 0.000000e+00 1.000000e-01 -3.129586e-17 6.096e-11 5.426e-17 9.704e-18
-1.838384e+00 0.000000e+00 8.333333e-02 -2.246487e-16 8.298e-11 2.267e-16 3.311e-16
-1.838384e+00 1.208970e-01 0.000000e+00 -5.005410e-05 2.855e-05 2.451e-05 9.578e-06
-1.838384e+00 1.208970e-01 1.666667e-01 1.980796e-05 4.648e-05 2.213e-05 2.738e-05
-1.838384e+00 1.208970e-01 1.250000e-01 -1.075669e-05 1.613e-05 8.559e-06 4.178e-06
-1.838384e+00 1.208970e-01 1.000000e-01 -2.490376e-05 8.446e-06 6.560e-06 4.712e-06
-1.838384e+00 1.208970e-01 8.333333e-02 -3.258858e-05 1.233e-05 1.214e-05 6.133e-06
-1.838384e+00 2.417940e-01 0.000000e+00 -6.584237e-05 1.471e-05 4.440e-06 3.418e-06
-1.838384e+00 2.417940e-01 1.666667e-01 -3.184744e-05 2.022e-05 9.108e-06 7.100e-06
-1.838384e+00 2.417940e-01 1.250000e-01 -4.672022e-05 5.745e-06 3.991e-06 2.291e-06
-1.838384e+00 2.417940e-01 1.000000e-01 -5.360420e-05 3.550e-06 2.053e-06 9.151e-07
-1.838384e+00 2.417940e-01 8.333333e-02 -5.734364e-05 6.502e-06 1.145e-06 6.022e-07
-1.838384e+00 3.626900e-01 0.000000e+00 -9.228390e-05 8.649e-06 4.850e-06 4.081e-06
-1.838384e+00 3.626900e-01 1.666667e-01 -6.972261e-05 1.244e-05 5.082e-06 4.761e-06
-1.838384e+00 3.626900e-01 1.250000e-01 -7.959317e-05 5.229e-06 6.132e-07 1.081e-06
-1.838384e+00 3.626900e-01 1.000000e-01 -8.416184e-05 4.127e-06 1.805e-06 1.554e-06
-1.838384e+00 3.626900e-01 8.333333e-02 -8.664358e-05 4.934e-06 2.525e-06 2.583e-06
-1.838384e+00 4.835870e-01 0.000000e+00 -1.209076e-04 1.249e-05 3.312e-06 6.410e-06
-1.838384e+00 4.835870e-01 1.666667e-01 -9.827944e-05 1.422e-05 1.265e-05 5.705e-06
-1.838384e+00 4.835870e-01 1.250000e-01 -1.081793e-04 8.241e-06 7.286e-06 4.739e-06
-1.838384e+00 4.835870e-01 1.000000e-01 -1.127615e-04 8.115e-06 4.759e-06 5.247e-06
-1.838384e+00 4.835870e-01 8.333333e-02 -1.152506e-04 8.982e-06 3.972e-06 5.603e-06
-1.838384e+00 7.253810e-01 0.000000e+00 -1.631689e-04 1.863e-05 -1.241e-07 4.164e-06
-1.838384e+00 7.253810e-01 1.666667e-01 -1.459942e-04 2.041e-05 2.204e-05 7.760e-06
-1.838384e+00 7.253810e-01 1.250000e-01 -1.535082e-04 9.074e-06 1.083e-05 5.654e-06
-1.838384e+00 7.253810e-01 1.000000e-01 -1.569860e-04 9.358e-06 4.437e-06 4.767e-06
-1.838384e+00 7.253810e-01 8.333333e-02 -1.588753e-04 1.153e-05 1.694e-06 4.448e-06
-1.838384e+00 9.671740e-01 0.000000e+00 -1.865130e-04 1.650e-05 1.201e-05 1.161e-05
-1.838384e+00 9.671740e-01 1.666667e-01 -1.974348e-04 2.275e-05 1.450e-05 1.223e-05
-1.838384e+00 9.671740e-01 1.250000e-01 -1.926565e-04 8.445e-06 8.163e-06 5.309e-06
-1.838384e+00 9.671740e-01 1.000000e-01 -1.904448e-04 6.579e-06 5.587e-06 7.452e-06
-1.838384e+00 9.671740e-01 8.333333e-02 -1.892434e-04 8.683e-06 4.773e-06 8.712e-06
-1.838384e+00 1.208968e+00 0.000000e+00 -2.148055e-04 1.961e-05 2.860e-05 1.770e-05
-1.838384e+00 1.208968e+00 1.666667e-01 -2.417155e-04 3.555e-05 3.057e-05 3.808e-05
-1.838384e+00 1.208968e+00 1.250000e-01 -2.299424e-04 1.316e-05 1.291e-05 1.052e-05
-1.838384e+00 1.208968e+00 1.000000e-01 -2.244931e-04 6.333e-06 4.743e-06 7.775e-06
-1.838384e+00 1.208968e+00 8.333333e-02 -2.215330e-04 8.149e-06 1.049e-05 1.080e-05
-1.838384e+00 1.450762e+00 0.000000e+00 -2.845737e-04 3.406e-05 1.992e-05 2.412e-05
-1.838384e+00 1.450762e+00 1.666667e-01 -2.306463e-04 4.032e-05 3.660e-05 2.363e-05
-1.838384e+00 1.450762e+00 1.250000e-01 -2.542395e-04 1.341e-05 9.254e-06 8.793e-06
-1.838384e+00 1.450762e+00 1.000000e-01 -2.651598e-04 1.283e-05 5.661e-06 5.185e-06
-1.838384e+00 1.450762e+00 8.333333e-02 -2.710919e-04 1.817e-05 1.002e-05 9.288e-06
-1.812121e+00 0.000000e+00 0.000000e+00 -5.560988e-16 1.830e-10 5.671e-16 6.919e-16
-1.812121e+00 0.000000e+00 1.666667e-01 8.949359e-16 2.830e-10 1.887e-15 6.946e-16
-1.812121e+00 0.000000e+00 1.250000e-01 2.601082e-16 9.955e-11 5.898e-16 1.887e-16
-1.812121e+00 0.000000e+00 1.000000e-01 -3.372635e-17 6.037e-11 5.661e-17 2.078e-17
-1.812121e+00 0.000000e+00 8.333333e-02 -1.933402e-16 8.483e-11 2.151e-16 3.170e-16
-1.812121e+00 1.208970e-01 0.000000e+00 -5.355634e-05 2.814e-05 2.465e-05 9.909e-06
-1.812121e+00 1.208970e-01 1.666667e-01 1.872803e-05 4.647e-05 2.325e-05 2.678e-05
-1.812121e+00 1.208970e-01 1.250000e-01 -1.289638e-05 1.643e-05 9.001e-06 3.711e-06
-1.812121e+00 1.208970e-01 1.000000e-01 -2.753397e-05 8.674e-06 6.968e-06 4.950e-06
-1.812121e+00 1.208970e-01 8.333333e-02 -3.548525e-05 1.224e-05 1.243e-05 6.142e-06
-1.812121e+00 2.417940e-01 0.000000e+00 -7.310493e-05 1.438e-05 4.041e-06 2.980e-06
-1.812121e+00 2.417940e-01 1.666667e-01 -3.287250e-05 1.938e-05 7.394e-06 5.530e-06
-1.812121e+00 2.417940e-01 1.250000e-01 -5.047419e-05 5.620e-06 3.149e-06 1.783e-06
-1.812121e+00 2.417940e-01 1.000000e-01 -5.862126e-05 3.829e-06 1.740e-06 6.479e-07
-1.812121e+00 2.417940e-01 8.333333e-02 -6.304683e-05 6.573e-06 1.178e-06 6.608e-07
-1.812121e+00 3.626900e-01 0.000000e+00 -1.030158e-04 8.952e-06 5.474e-06 4.360e-06
-1.812121e+00 3.626900e-01 1.666667e-01 -7.016913e-05 1.342e-05 4.097e-06 3.904e-06
-1.812121e+00 3.626900e-01 1.250000e-01 -8.453957e-05 5.450e-06 9.019e-07 7.899e-07
-1.812121e+00 3.626900e-01 1.000000e-01 -9.119103e-05 4.031e-06 2.262e-06 2.052e-06
-1.812121e+00 3.626900e-01 8.333333e-02 -9.480417e-05 4.884e-06 3.051e-06 2.999e-06
-1.812121e+00 4.835870e-01 0.000000e+00 -1.345141e-04 1.307e-05 4.590e-06 7.586e-06
-1.812121e+00 4.835870e-01 1.666667e-01 -9.821399e-05 1.471e-05 1.218e-05 5.351e-06
-1.812121e+00 4.835870e-01 1.250000e-01 -1.140953e-04 8.257e-06 7.543e-06 5.238e-06
-1.812121e+00 4.835870e-01 1.000000e-01 -1.214461e-04 8.192e-06 5.354e-06 5.983e-06
-1.812121e+00 4.835870e-01 8.333333e-02 -1.254391e-04 9.190e-06 4.788e-06 6.472e-06
-1.812121e+00 7.253810e-01 0.000000e+00 -1.801573e-04 1.918e-05 4.630e-07 5.987e-06
-1.812121e+00 7.253810e-01 1.666667e-01 -1.463657e-04 2.015e-05 2.128e-05 9.990e-06
-1.812121e+00 7.253810e-01 1.250000e-01 -1.611495e-04 8.903e-06 1.110e-05 5.779e-06
-1.812121e+00 7.253810e-01 1.000000e-01 -1.679923e-04 9.555e-06 5.227e-06 5.675e-06
-1.812121e+00 7.253810e-01 8.333333e-02 -1.717094e-04 1.188e-05 2.627e-06 5.770e-06
-1.812121e+00 9.671740e-01 0.000000e+00 -2.046074e-04 1.630e-05 1.392e-05 1.119e-05
-1.812121e+00 9.671740e-01 1.666667e-01 -1.993274e-04 2.361e-05 1.691e-05 1.375e-05
-1.812121e+00 9.671740e-01 1.250000e-01 -2.016374e-04 8.712e-06 8.464e-06 5.244e-06
-1.812121e+00 9.671740e-01 1.000000e-01 -2.027066e-04 6.272e-06 4.913e-06 7.170e-06
-1.812121e+00 9.671740e-01 8.333333e-02 -2.032874e-04 8.301e-06 5.859e-06 8.357e-06
-1.812121e+00 1.208968e+00 0.000000e+00 -2.335821e-04 1.916e-05 3.100e-05 1.741e-05
-1.812121e+00 1.208968e+00 1.666667e-01 -2.442141e-04 3.583e-05 3.328e-05 4.097e-05
-1.812121e+00 1.208968e+00 1.250000e-01 -2.395626e-04 1.330e-05 1.363e-05 1.112e-05
-1.812121e+00 1.208968e+00 1.000000e-01 -2.374096e-04 6.027e-06 4.534e-06 7.712e-06
-1.812121e+00 1.208968e+00 8.333333e-02 -2.362401e-04 7.653e-06 1.154e-05 1.067e-05
-1.812121e+00 1.450762e+00 0.000000e+00 -3.042097e-04 3.383e-05 2.112e-05 2.501e-05
-1.812121e+00 1.450762e+00 1.666667e-01 -2.338593e-04 3.981e-05 3.697e-05 2.221e-05
-1.812121e+00 1.450762e+00 1.250000e-01 -2.646376e-04 1.308e-05 9.668e-06 8.334e-06
-1.812121e+00 1.450762e+00 1.000000e-01 -2.788835e-04 1.264e-05 5.564e-06 4.903e-06
-1.812121e+00 1.450762e+00 8.333333e-02 -2.866221e-04 1.800e-05 1.031e-05 9.600e-06
-1.785859e+00 0.000000e+00 0.000000e+00 -4.450493e-16 1.902e-10 5.125e-16 6.400e-16
-1.785859e+00 0.000000e+00 1.666667e-01 6.913210e-16 2.895e-10 1.717e-15 5.609e-16
-1.785859e+00 0.000000e+00 1.250000e-01 1.941590e-16 9.921e-11 5.302e-16 1.463e-16
-1.785859e+00 0.000000e+00 1.000000e-01 -3.595600e-17 5.988e-11 5.811e-17 3.175e-17
-1.785859e+00 0.000000e+00 8.333333e-02 -1.609567e-16 8.722e-11 2.022e-16 3.007e-16
-1.785859e+00 1.208970e-01 0.000000e+00 -5.711124e-05 2.771e-05 2.468e-05 1.021e-05
-1.785859e+00 1.208970e-01 1.666667e-01 1.742722e-05 4.643e-05 2.430e-05 2.607e-05
-1.785859e+00 1.208970e-01 1.250000e-01 -1.518336e-05 1.672e-05 9.417e-06 3.531e-06
-1.785859e+00 1.208970e-01 1.000000e-01 -3.027739e-05 8.911e-06 7.344e-06 5.156e-06
-1.785859e+00 1.208970e-01 8.333333e-02 -3.847662e-05 1.216e-05 1.267e-05 6.117e-06
-1.785859e+00 2.417940e-01 0.000000e+00 -8.056628e-05 1.424e-05 3.608e-06 2.536e-06
-1.785859e+00 2.417940e-01 1.666667e-01 -3.416464e-05 1.869e-05 5.655e-06 3.961e-06
-1.785859e+00 2.417940e-01 1.250000e-01 -5.446536e-05 5.534e-06 2.292e-06 1.432e-06
-1.785859e+00 2.417940e-01 1.000000e-01 -6.386169e-05 4.144e-06 1.432e-06 6.528e-07
-1.785859e+00 2.417940e-01 8.333333e-02 -6.896587e-05 6.739e-06 1.202e-06 7.671e-07
-1.785859e+00 3.626900e-01 0.000000e+00 -1.140794e-04 9.639e-06 6.090e-06 4.609e-06
-1.785859e+00 3.626900e-01 1.666667e-01 -7.083909e-05 1.466e-05 3.844e-06 3.280e-06
-1.785859e+00 3.626900e-01 1.250000e-01 -8.975672e-05 5.696e-06 1.166e-06 1.499e-06
-1.785859e+00 3.626900e-01 1.000000e-01 -9.851288e-05 3.996e-06 2.699e-06 2.536e-06
-1.785859e+00 3.626900e-01 8.333333e-02 -1.032693e-04 5.006e-06 3.561e-06 3.393e-06
-1.785859e+00 4.835870e-01 0.000000e+00 -1.485714e-04 1.394e-05 5.863e-06 8.671e-06
-1.785859e+00 4.835870e-01 1.666667e-01 -9.828398e-05 1.565e-05 1.163e-05 4.828e-06
-1.785859e+00 4.835870e-01 1.250000e-01 -1.202847e-04 8.313e-06 7.756e-06 5.711e-06
-1.785859e+00 4.835870e-01 1.000000e-01 -1.304679e-04 8.283e-06 5.919e-06 6.669e-06
-1.785859e+00 4.835870e-01 8.333333e-02 -1.359995e-04 9.477e-06 5.586e-06 7.281e-06
-1.785859e+00 7.253810e-01 0.000000e+00 -1.977473e-04 1.983e-05 1.173e-06 8.031e-06
-1.785859e+00 7.253810e-01 1.666667e-01 -1.466966e-04 2.013e-05 2.051e-05 1.025e-05
-1.785859e+00 7.253810e-01 1.250000e-01 -1.690313e-04 8.772e-06 1.132e-05 5.900e-06
-1.785859e+00 7.253810e-01 1.000000e-01 -1.793690e-04 9.750e-06 5.969e-06 6.535e-06
-1.785859e+00 7.253810e-01 8.333333e-02 -1.849846e-04 1.225e-05 3.503e-06 6.992e-06
-1.785859e+00 9.671740e-01 0.000000e+00 -2.233457e-04 1.613e-05 1.561e-05 1.161e-05
-1.785859e+00 9.671740e-01 1.666667e-01 -2.010023e-04 2.455e-05 1.903e-05 1.508e-05
-1.785859e+00 9.671740e-01 1.250000e-01 -2.107775e-04 9.015e-06 8.663e-06 4.949e-06
-1.785859e+00 9.671740e-01 1.000000e-01 -2.153021e-04 5.967e-06 4.225e-06 6.751e-06
-1.785859e+00 9.671740e-01 8.333333e-02 -2.177598e-04 7.918e-06 6.840e-06 7.867e-06
-1.785859e+00 1.208968e+00 0.000000e+00 -2.529629e-04 1.877e-05 3.312e-05 1.697e-05
-1.785859e+00 1.208968e+00 1.666667e-01 -2.463391e-04 3.616e-05 3.549e-05 4.353e-05
-1.785859e+00 1.208968e+00 1.250000e-01 -2.492370e-04 1.346e-05 1.414e-05 1.166e-05
-1.785859e+00 1.208968e+00 1.000000e-01 -2.505783e-04 5.738e-06 4.261e-06 7.484e-06
-1.785859e+00 1.208968e+00 8.333333e-02 -2.513070e-04 7.168e-06 1.246e-05 1.037e-05
-1.785859e+00 1.450762e+00 0.000000e+00 -3.242012e-04 3.360e-05 2.208e-05 2.571e-05
-1.785859e+00 1.450762e+00 1.666667e-01 -2.368190e-04 3.932e-05 3.760e-05 2.419e-05
-1.785859e+00 1.450762e+00 1.250000e-01 -2.750487e-04 1.277e-05 9.902e-06 7.653e-06
-1.785859e+00 1.450762e+00 1.000000e-01 -2.927436e-04 1.246e-05 5.408e-06 4.661e-06
-1.785859e+00 1.450762e+00 8.333333e-02 -3.023557e-04 1.785e-05 1.050e-05 9.880e-06
-1.759596e+00 0.000000e+00 0.000000e+00 -3.319458e-16 1.989e-10 4.553e-16 5.832e-16
-1.759596e+00 0.000000e+00 1.666667e-01 4.846889e-16 2.983e-10 1.534e-15 4.973e-16
-1.759596e+00 0.000000e+00 1.250000e-01 1.274112e-16 9.944e-11 4.671e-16 1.291e-16
-1.759596e+00 0.000000e+00 1.000000e-01 -3.795729e-17 5.951e-11 6.850e-17 4.250e-17
-1.759596e+00 0.000000e+00 8.333333e-02 -1.277871e-16 9.011e-11 1.882e-16 2.824e-16
-1.759596e+00 1.208970e-01 0.000000e+00 -6.071874e-05 2.726e-05 2.460e-05 1.046e-05
-1.759596e+00 1.208970e-01 1.666667e-01 1.590410e-05 4.635e-05 2.529e-05 2.523e-05
-1.759596e+00 1.208970e-01 1.250000e-01 -1.761840e-05 1.700e-05 9.804e-06 4.114e-06
-1.759596e+00 1.208970e-01 1.000000e-01 -3.313452e-05 9.153e-06 7.673e-06 5.328e-06
-1.759596e+00 1.208970e-01 8.333333e-02 -4.156303e-05 1.209e-05 1.284e-05 6.059e-06
-1.759596e+00 2.417940e-01 0.000000e+00 -8.822276e-05 1.429e-05 3.145e-06 2.091e-06
-1.759596e+00 2.417940e-01 1.666667e-01 -3.573254e-05 1.819e-05 3.910e-06 3.481e-06
-1.759596e+00 2.417940e-01 1.250000e-01 -5.869701e-05 5.488e-06 1.428e-06 1.091e-06
-1.759596e+00 2.417940e-01 1.000000e-01 -6.932628e-05 4.485e-06 1.121e-06 4.222e-07
-1.759596e+00 2.417940e-01 8.333333e-02 -7.510021e-05 6.995e-06 1.218e-06 8.747e-07
-1.759596e+00 3.626900e-01 0.000000e+00 -1.254650e-04 1.064e-05 6.763e-06 4.943e-06
-1.759596e+00 3.626900e-01 1.666667e-01 -7.175000e-05 1.608e-05 5.236e-06 2.421e-06
-1.759596e+00 3.626900e-01 1.250000e-01 -9.525032e-05 5.958e-06 1.473e-06 2.196e-06
-1.759596e+00 3.626900e-01 1.000000e-01 -1.061276e-04 4.029e-06 3.113e-06 2.995e-06
-1.759596e+00 3.626900e-01 8.333333e-02 -1.120363e-04 5.295e-06 4.057e-06 3.760e-06
-1.759596e+00 4.835870e-01 0.000000e+00 -1.630644e-04 1.503e-05 7.119e-06 9.649e-06
-1.759596e+00 4.835870e-01 1.666667e-01 -9.851483e-05 1.695e-05 1.100e-05 4.851e-06
-1.759596e+00 4.835870e-01 1.250000e-01 -1.267553e-04 8.409e-06 7.919e-06 6.152e-06
-1.759596e+00 4.835870e-01 1.000000e-01 -1.398265e-04 8.392e-06 6.447e-06 7.297e-06
-1.759596e+00 4.835870e-01 8.333333e-02 -1.469270e-04 9.837e-06 6.356e-06 8.016e-06
-1.759596e+00 7.253810e-01 0.000000e+00 -2.159159e-04 2.056e-05 2.010e-06 9.917e-06
-1.759596e+00 7.253810e-01 1.666667e-01 -1.470219e-04 2.036e-05 1.974e-05 1.038e-05
-1.759596e+00 7.253810e-01 1.250000e-01 -1.771631e-04 8.690e-06 1.150e-05 6.018e-06
-1.759596e+00 7.253810e-01 1.000000e-01 -1.911141e-04 9.948e-06 6.653e-06 7.336e-06
-1.759596e+00 7.253810e-01 8.333333e-02 -1.986924e-04 1.263e-05 4.310e-06 8.125e-06
-1.759596e+00 9.671740e-01 0.000000e+00 -2.427004e-04 1.601e-05 1.706e-05 1.236e-05
-1.759596e+00 9.671740e-01 1.666667e-01 -2.024945e-04 2.554e-05 2.069e-05 1.618e-05
-1.759596e+00 9.671740e-01 1.250000e-01 -2.200846e-04 9.353e-06 7.874e-06 4.498e-06
-1.759596e+00 9.671740e-01 1.000000e-01 -2.282263e-04 5.679e-06 4.033e-06 6.186e-06
-1.759596e+00 9.671740e-01 8.333333e-02 -2.326489e-04 7.545e-06 7.698e-06 7.235e-06
-1.759596e+00 1.208968e+00 0.000000e+00 -2.729201e-04 1.845e-05 3.491e-05 1.636e-05
-1.759596e+00 1.208968e+00 1.666667e-01 -2.481182e-04 3.654e-05 3.727e-05 4.572e-05
-1.759596e+00 1.208968e+00 1.250000e-01 -2.589690e-04 1.363e-05 1.446e-05 1.212e-05
-1.759596e+00 1.208968e+00 1.000000e-01 -2.639914e-04 5.477e-06 3.921e-06 7.077e-06
-1.759596e+00 1.208968e+00 8.333333e-02 -2.667196e-04 6.714e-06 1.324e-05 9.908e-06
-1.759596e+00 1.450762e+00 0.000000e+00 -3.445239e-04 3.339e-05 2.276e-05 2.555e-05
-1.759596e+00 1.450762e+00 1.666667e-01 -2.395415e-04 3.885e-05 3.763e-05 2.601e-05
-1.759596e+00 1.450762e+00 1.250000e-01 -2.854713e-04 1.249e-05 9.934e-06 6.734e-06
-1.759596e+00 1.450762e+00 1.000000e-01 -3.067302e-04 1.230e-05 5.188e-06 4.466e-06
-1.759596e+00 1.450762e+00 8.333333e-02 -3.182783e-04 1.771e-05 1.055e-05 9.916e-06
-1.733333e+00 0.000000e+00 0.000000e+00 -2.177957e-16 2.086e-10 4.020e-16 5.221e-16
-1.733333e+00 0.000000e+00 1.666667e-01 2.769070e-16 3.091e-10 1.341e-15 4.714e-16
-1.733333e+00 0.000000e+00 1.250000e-01 6.047459e-17 1.002e-10 4.011e-16 1.052e-16
-1.733333e+00 0.000000e+00 1.000000e-01 -3.970270e-17 5.926e-11 7.520e-17 5.291e-17
-1.733333e+00 0.000000e+00 8.333333e-02 -9.412000e-17 9.341e-11 1.732e-16 2.620e-16
-1.733333e+00 1.208970e-01 0.000000e+00 -6.437882e-05 2.682e-05 2.440e-05 1.045e-05
-1.733333e+00 1.208970e-01 1.666667e-01 1.415727e-05 4.624e-05 2.619e-05 2.428e-05
-1.733333e+00 1.208970e-01 1.250000e-01 -2.020227e-05 1.726e-05 1.016e-05 4.656e-06
-1.733333e+00 1.208970e-01 1.000000e-01 -3.610583e-05 9.396e-06 7.926e-06 5.462e-06
-1.733333e+00 1.208970e-01 8.333333e-02 -4.474480e-05 1.204e-05 1.296e-05 5.977e-06
-1.733333e+00 2.417940e-01 0.000000e+00 -9.607074e-05 1.454e-05 2.660e-06 1.653e-06
-1.733333e+00 2.417940e-01 1.666667e-01 -3.758491e-05 1.790e-05 2.175e-06 3.015e-06
-1.733333e+00 2.417940e-01 1.250000e-01 -6.317246e-05 5.481e-06 1.101e-06 7.630e-07
-1.733333e+00 2.417940e-01 1.000000e-01 -7.501584e-05 4.842e-06 1.007e-06 6.903e-07
-1.733333e+00 2.417940e-01 8.333333e-02 -8.144928e-05 7.332e-06 1.227e-06 9.844e-07
-1.733333e+00 3.626900e-01 0.000000e+00 -1.371633e-04 1.186e-05 7.423e-06 5.608e-06
-1.733333e+00 3.626900e-01 1.666667e-01 -7.291934e-05 1.761e-05 6.015e-06 2.482e-06
-1.733333e+00 3.626900e-01 1.250000e-01 -1.010261e-04 6.229e-06 2.127e-06 2.175e-06
-1.733333e+00 3.626900e-01 1.000000e-01 -1.140355e-04 4.130e-06 3.497e-06 3.428e-06
-1.733333e+00 3.626900e-01 8.333333e-02 -1.211023e-04 5.728e-06 4.539e-06 4.093e-06
-1.733333e+00 4.835870e-01 0.000000e+00 -1.779781e-04 1.630e-05 8.344e-06 1.050e-05
-1.733333e+00 4.835870e-01 1.666667e-01 -9.893192e-05 1.849e-05 1.030e-05 4.371e-06
-1.733333e+00 4.835870e-01 1.250000e-01 -1.335146e-04 8.541e-06 8.028e-06 6.555e-06
-1.733333e+00 4.835870e-01 1.000000e-01 -1.495214e-04 8.519e-06 6.930e-06 7.856e-06
-1.733333e+00 4.835870e-01 8.333333e-02 -1.582165e-04 1.026e-05 7.088e-06 8.664e-06
-1.733333e+00 7.253810e-01 0.000000e+00 -2.346401e-04 2.134e-05 2.978e-06 1.161e-05
-1.733333e+00 7.253810e-01 1.666667e-01 -1.473766e-04 2.081e-05 1.897e-05 1.027e-05
-1.733333e+00 7.253810e-01 1.250000e-01 -1.855544e-04 8.664e-06 1.163e-05 6.136e-06
-1.733333e+00 7.253810e-01 1.000000e-01 -2.032252e-04 1.015e-05 7.266e-06 8.070e-06
-1.733333e+00 7.253810e-01 8.333333e-02 -2.128242e-04 1.303e-05 5.033e-06 9.149e-06
-1.733333e+00 9.671740e-01 0.000000e+00 -2.626439e-04 1.593e-05 1.823e-05 1.224e-05
-1.733333e+00 9.671740e-01 1.666667e-01 -2.038391e-04 2.657e-05 2.188e-05 1.933e-05
-1.733333e+00 9.671740e-01 1.250000e-01 -2.295662e-04 9.725e-06 7.784e-06 3.880e-06
-1.733333e+00 9.671740e-01 1.000000e-01 -2.414742e-04 5.425e-06 4.572e-06 5.464e-06
-1.733333e+00 9.671740e-01 8.333333e-02 -2.479427e-04 7.197e-06 8.416e-06 6.452e-06
-1.733333e+00 1.208968e+00 0.000000e+00 -2.934257e-04 1.822e-05 3.425e-05 1.702e-05
-1.733333e+00 1.208968e+00 1.666667e-01 -2.495792e-04 3.698e-05 3.861e-05 4.750e-05
-1.733333e+00 1.208968e+00 1.250000e-01 -2.687620e-04 1.383e-05 1.462e-05 1.251e-05
-1.733333e+00 1.208968e+00 1.000000e-01 -2.776409e-04 5.260e-06 3.944e-06 6.478e-06
-1.733333e+00 1.208968e+00 8.333333e-02 -2.824641e-04 6.313e-06 1.384e-05 9.255e-06
-1.733333e+00 1.450762e+00 0.000000e+00 -3.651532e-04 3.321e-05 2.314e-05 2.453e-05
-1.733333e+00 1.450762e+00 1.666667e-01 -2.420431e-04 3.841e-05 3.684e-05 2.625e-05
-1.733333e+00 1.450762e+00 1.250000e-01 -2.959037e-04 1.224e-05 9.745e-06 5.562e-06
-1.733333e+00 1.450762e+00 1.000000e-01 -3.208335e-04 1.218e-05 4.900e-06 4.325e-06
-1.733333e+00 1.450762e+00 8.333333e-02 -3.343756e-04 1.761e-05 1.046e-05 9.622e-06
-1.707071e+00 0.000000e+00 0.000000e+00 -1.036064e-16 2.192e-10 3.688e-16 4.570e-16
-1.707071e+00 0.000000e+00 1.666667e-01 6.984279e-17 3.217e-10 1.139e-15 4.389e-16
-1.707071e+00 0.000000e+00 1.250000e-01 -6.041240e-18 1.016e-10 3.325e-16 1.217e-16
-1.707071e+00 0.000000e+00 1.000000e-01 -4.116471e-17 5.914e-11 7.909e-17 6.285e-17
-1.707071e+00 0.000000e+00 8.333333e-02 -6.024412e-17 9.702e-11 1.573e-16 2.397e-16
-1.707071e+00 1.208970e-01 0.000000e+00 -6.809142e-05 2.639e-05 2.408e-05 1.012e-05
-1.707071e+00 1.208970e-01 1.666667e-01 1.218532e-05 4.611e-05 2.700e-05 2.323e-05
-1.707071e+00 1.208970e-01 1.250000e-01 -2.293575e-05 1.750e-05 1.048e-05 5.149e-06
-1.707071e+00 1.208970e-01 1.000000e-01 -3.919179e-05 9.635e-06 8.137e-06 5.591e-06
-1.707071e+00 1.208970e-01 8.333333e-02 -4.802223e-05 1.199e-05 1.301e-05 5.870e-06
-1.707071e+00 2.417940e-01 0.000000e+00 -1.041066e-04 1.498e-05 2.275e-06 1.227e-06
-1.707071e+00 2.417940e-01 1.666667e-01 -3.973044e-05 1.784e-05 3.265e-06 2.566e-06
-1.707071e+00 2.417940e-01 1.250000e-01 -6.789499e-05 5.508e-06 1.867e-06 1.054e-06
-1.707071e+00 2.417940e-01 1.000000e-01 -8.093116e-05 5.206e-06 1.219e-06 1.039e-06
-1.707071e+00 2.417940e-01 8.333333e-02 -8.801253e-05 7.735e-06 1.232e-06 1.097e-06
-1.707071e+00 3.626900e-01 0.000000e+00 -1.491647e-04 1.324e-05 8.048e-06 5.717e-06
-1.707071e+00 3.626900e-01 1.666667e-01 -7.436461e-05 1.921e-05 7.551e-06 2.829e-06
-1.707071e+00 3.626900e-01 1.250000e-01 -1.070896e-04 6.501e-06 2.810e-06 2.727e-06
-1.707071e+00 3.626900e-01 1.000000e-01 -1.222366e-04 4.298e-06 3.845e-06 3.830e-06
-1.707071e+00 3.626900e-01 8.333333e-02 -1.304646e-04 6.275e-06 4.986e-06 4.388e-06
-1.707071e+00 4.835870e-01 0.000000e+00 -1.932974e-04 1.770e-05 9.523e-06 1.120e-05
-1.707071e+00 4.835870e-01 1.666667e-01 -9.956064e-05 2.020e-05 9.536e-06 3.887e-06
-1.707071e+00 4.835870e-01 1.250000e-01 -1.405705e-04 8.707e-06 8.079e-06 6.915e-06
-1.707071e+00 4.835870e-01 1.000000e-01 -1.595521e-04 8.669e-06 7.360e-06 8.336e-06
-1.707071e+00 4.835870e-01 8.333333e-02 -1.698632e-04 1.074e-05 7.774e-06 9.212e-06
-1.707071e+00 7.253810e-01 0.000000e+00 -2.538966e-04 2.218e-05 4.081e-06 1.307e-05
-1.707071e+00 7.253810e-01 1.666667e-01 -1.477956e-04 2.146e-05 1.823e-05 1.006e-05
-1.707071e+00 7.253810e-01 1.250000e-01 -1.942148e-04 8.701e-06 1.076e-05 6.264e-06
-1.707071e+00 7.253810e-01 1.000000e-01 -2.157003e-04 1.037e-05 7.798e-06 8.726e-06
-1.707071e+00 7.253810e-01 8.333333e-02 -2.273714e-04 1.343e-05 5.674e-06 1.005e-05
-1.707071e+00 9.671740e-01 0.000000e+00 -2.831487e-04 1.591e-05 1.908e-05 1.191e-05
-1.707071e+00 9.671740e-01 1.666667e-01 -2.050714e-04 2.761e-05 2.266e-05 1.996e-05
-1.707071e+00 9.671740e-01 1.250000e-01 -2.392302e-04 1.013e-05 7.556e-06 3.688e-06
-1.707071e+00 9.671740e-01 1.000000e-01 -2.550408e-04 5.226e-06 5.010e-06 4.574e-06
-1.707071e+00 9.671740e-01 8.333333e-02 -2.636293e-04 6.891e-06 8.978e-06 7.070e-06
-1.707071e+00 1.208968e+00 0.000000e+00 -3.144516e-04 1.809e-05 3.527e-05 1.786e-05
-1.707071e+00 1.208968e+00 1.666667e-01 -2.507500e-04 3.746e-05 3.925e-05 4.881e-05
-1.707071e+00 1.208968e+00 1.250000e-01 -2.786194e-04 1.403e-05 1.452e-05 1.280e-05
-1.707071e+00 1.208968e+00 1.000000e-01 -2.915190e-04 5.104e-06 4.093e-06 5.672e-06
-1.707071e+00 1.208968e+00 8.333333e-02 -2.985262e-04 5.995e-06 1.426e-05 8.406e-06
-1.707071e+00 1.450762e+00 0.000000e+00 -3.860645e-04 3.306e-05 2.314e-05 2.301e-05
-1.707071e+00 1.450762e+00 1.666667e-01 -2.443400e-04 3.800e-05 3.608e-05 2.706e-05
-1.707071e+00 1.450762e+00 1.250000e-01 -3.063445e-04 1.203e-05 9.314e-06 5.995e-06
-1.707071e+00 1.450762e+00 1.000000e-01 -3.350437e-04 1.211e-05 4.537e-06 4.245e-06
-1.707071e+00 1.450762e+00 8.333333e-02 -3.506334e-04 1.754e-05 1.022e-05 8.921e-06
-1.680808e+00 0.000000e+00 0.000000e+00 9.614530e-18 2.304e-10 3.651e-16 3.882e-16
-1.680808e+00 0.000000e+00 1.666667e-01 -1.346363e-16 3.355e-10 9.275e-16 4.273e-16
-1.680808e+00 0.000000e+00 1.250000e-01 -7.152657e-17 1.035e-10 2.620e-16 1.202e-16
-1.680808e+00 0.000000e+00 1.000000e-01 -4.231578e-17 5.914e-11 8.231e-17 7.221e-17
-1.680808e+00 0.000000e+00 8.333333e-02 -2.644818e-17 1.008e-10 1.522e-16 2.155e-16
-1.680808e+00 1.208970e-01 0.000000e+00 -7.185651e-05 2.597e-05 2.365e-05 1.025e-05
-1.680808e+00 1.208970e-01 1.666667e-01 9.986842e-06 4.596e-05 2.772e-05 2.208e-05
-1.680808e+00 1.208970e-01 1.250000e-01 -2.581962e-05 1.771e-05 9.738e-06 5.588e-06
-1.680808e+00 1.208970e-01 1.000000e-01 -4.239290e-05 9.865e-06 8.304e-06 5.647e-06
-1.680808e+00 1.208970e-01 8.333333e-02 -5.139567e-05 1.196e-05 1.299e-05 5.728e-06
-1.680808e+00 2.417940e-01 0.000000e+00 -1.123266e-04 1.560e-05 2.703e-06 8.217e-07
-1.680808e+00 2.417940e-01 1.666667e-01 -4.217782e-05 1.800e-05 5.170e-06 2.439e-06
-1.680808e+00 2.417940e-01 1.250000e-01 -7.286791e-05 5.565e-06 2.650e-06 1.664e-06
-1.680808e+00 2.417940e-01 1.000000e-01 -8.707304e-05 5.573e-06 1.483e-06 1.304e-06
-1.680808e+00 2.417940e-01 8.333333e-02 -9.478940e-05 8.191e-06 1.257e-06 1.212e-06
-1.680808e+00 3.626900e-01 0.000000e+00 -1.614597e-04 1.472e-05 8.629e-06 5.707e-06
-1.680808e+00 3.626900e-01 1.666667e-01 -7.610331e-05 2.083e-05 9.099e-06 3.089e-06
-1.680808e+00 3.626900e-01 1.250000e-01 -1.134467e-04 6.768e-06 3.522e-06 3.305e-06
-1.680808e+00 3.626900e-01 1.000000e-01 -1.307314e-04 4.526e-06 4.152e-06 4.188e-06
-1.680808e+00 3.626900e-01 8.333333e-02 -1.401206e-04 6.904e-06 5.390e-06 4.613e-06
-1.680808e+00 4.835870e-01 0.000000e+00 -2.090072e-04 1.917e-05 1.064e-05 1.174e-05
-1.680808e+00 4.835870e-01 1.666667e-01 -1.004264e-04 2.200e-05 8.702e-06 3.367e-06
-1.680808e+00 4.835870e-01 1.250000e-01 -1.479305e-04 8.900e-06 8.068e-06 7.226e-06
-1.680808e+00 4.835870e-01 1.000000e-01 -1.699181e-04 8.841e-06 7.730e-06 8.725e-06
-1.680808e+00 4.835870e-01 8.333333e-02 -1.818620e-04 1.127e-05 8.403e-06 9.648e-06
-1.680808e+00 7.253810e-01 0.000000e+00 -2.736625e-04 2.304e-05 5.324e-06 1.427e-05
-1.680808e+00 7.253810e-01 1.666667e-01 -1.483138e-04 2.225e-05 1.751e-05 9.739e-06
-1.680808e+00 7.253810e-01 1.250000e-01 -2.031539e-04 8.799e-06 1.080e-05 6.379e-06
-1.680808e+00 7.253810e-01 1.000000e-01 -2.285370e-04 1.060e-05 8.237e-06 9.287e-06
-1.680808e+00 7.253810e-01 8.333333e-02 -2.423253e-04 1.385e-05 6.340e-06 1.080e-05
-1.680808e+00 9.671740e-01 0.000000e+00 -3.041872e-04 1.594e-05 1.960e-05 1.152e-05
-1.680808e+00 9.671740e-01 1.666667e-01 -2.062263e-04 2.866e-05 2.298e-05 2.007e-05
-1.680808e+00 9.671740e-01 1.250000e-01 -2.490842e-04 1.056e-05 7.179e-06 3.458e-06
-1.680808e+00 9.671740e-01 1.000000e-01 -2.689213e-04 5.107e-06 5.334e-06 3.508e-06
-1.680808e+00 9.671740e-01 8.333333e-02 -2.796970e-04 6.647e-06 9.364e-06 7.805e-06
-1.680808e+00 1.208968e+00 0.000000e+00 -3.359699e-04 1.808e-05 3.586e-05 1.797e-05
-1.680808e+00 1.208968e+00 1.666667e-01 -2.516582e-04 3.798e-05 3.914e-05 4.963e-05
-1.680808e+00 1.208968e+00 1.250000e-01 -2.885446e-04 1.426e-05 1.411e-05 1.300e-05
-1.680808e+00 1.208968e+00 1.000000e-01 -3.056177e-04 5.030e-06 4.140e-06 4.646e-06
-1.680808e+00 1.208968e+00 8.333333e-02 -3.148920e-04 5.793e-06 1.426e-05 7.346e-06
-1.680808e+00 1.450762e+00 0.000000e+00 -4.072335e-04 3.295e-05 2.279e-05 2.123e-05
-1.680808e+00 1.450762e+00 1.666667e-01 -2.464484e-04 3.761e-05 3.462e-05 2.740e-05
-1.680808e+00 1.450762e+00 1.250000e-01 -3.167919e-04 1.186e-05 8.623e-06 6.484e-06
-1.680808e+00 1.450762e+00 1.000000e-01 -3.493508e-04 1.209e-05 4.096e-06 4.232e-06
-1.680808e+00 1.450762e+00 8.333333e-02 -3.670372e-04 1.752e-05 9.807e-06 8.194e-06
-1.654545e+00 0.000000e+00 0.000000e+00 1.208597e-16 2.418e-10 3.572e-16 3.162e-16
-1.654545e+00 0.000000e+00 1.666667e-01 -3.346628e-16 3.503e-10 7.091e-16 4.109e-16
-1.654545e+00 0.000000e+00 1.250000e-01 -1.353717e-16 1.058e-10 1.899e-16 1.171e-16
-1.654545e+00 0.000000e+00 1.000000e-01 -4.312839e-17 5.924e-11 8.479e-17 8.087e-17
-1.654545e+00 0.000000e+00 8.333333e-02 6.979095e-18 1.048e-10 1.464e-16 1.895e-16
-1.654545e+00 1.208970e-01 0.000000e+00 -7.567404e-05 2.559e-05 2.311e-05 1.035e-05
-1.654545e+00 1.208970e-01 1.666667e-01 7.560431e-06 4.579e-05 2.832e-05 2.085e-05
-1.654545e+00 1.208970e-01 1.250000e-01 -2.885465e-05 1.791e-05 1.002e-05 5.881e-06
-1.654545e+00 1.208970e-01 1.000000e-01 -4.570963e-05 1.008e-05 8.425e-06 5.660e-06
-1.654545e+00 1.208970e-01 8.333333e-02 -5.486543e-05 1.195e-05 1.291e-05 5.552e-06
-1.654545e+00 2.417940e-01 0.000000e+00 -1.207272e-04 1.635e-05 3.264e-06 1.327e-06
-1.654545e+00 2.417940e-01 1.666667e-01 -4.493576e-05 1.837e-05 7.105e-06 3.104e-06
-1.654545e+00 2.417940e-01 1.250000e-01 -7.809451e-05 5.646e-06 3.446e-06 2.023e-06
-1.654545e+00 2.417940e-01 1.000000e-01 -9.344227e-05 5.934e-06 1.752e-06 1.053e-06
-1.654545e+00 2.417940e-01 8.333333e-02 -1.017793e-04 8.684e-06 1.427e-06 1.330e-06
-1.654545e+00 3.626900e-01 0.000000e+00 -1.740388e-04 1.624e-05 9.157e-06 5.638e-06
-1.654545e+00 3.626900e-01 1.666667e-01 -7.815293e-05 2.244e-05 1.065e-05 3.736e-06
-1.654545e+00 3.626900e-01 1.250000e-01 -1.201030e-04 7.023e-06 4.259e-06 3.845e-06
-1.654545e+00 3.626900e-01 1.000000e-01 -1.395199e-04 4.804e-06 4.411e-06 4.503e-06
-1.654545e+00 3.626900e-01 8.333333e-02 -1.500673e-04 7.590e-06 5.746e-06 4.841e-06
-1.654545e+00 4.835870e-01 0.000000e+00 -2.250926e-04 2.069e-05 1.169e-05 1.210e-05
-1.654545e+00 4.835870e-01 1.666667e-01 -1.015546e-04 2.384e-05 7.803e-06 3.521e-06
-1.654545e+00 4.835870e-01 1.250000e-01 -1.556025e-04 9.114e-06 7.988e-06 7.481e-06
-1.654545e+00 4.835870e-01 1.000000e-01 -1.806189e-04 9.037e-06 8.031e-06 9.014e-06
-1.654545e+00 4.835870e-01 8.333333e-02 -1.942081e-04 1.184e-05 8.967e-06 9.958e-06
-1.654545e+00 7.253810e-01 0.000000e+00 -2.939146e-04 2.391e-05 6.710e-06 1.518e-05
-1.654545e+00 7.253810e-01 1.666667e-01 -1.489663e-04 2.316e-05 1.685e-05 9.285e-06
-1.654545e+00 7.253810e-01 1.250000e-01 -2.123812e-04 8.960e-06 1.079e-05 6.508e-06
-1.654545e+00 7.253810e-01 1.000000e-01 -2.417332e-04 1.084e-05 8.573e-06 9.743e-06
-1.654545e+00 7.253810e-01 8.333333e-02 -2.576775e-04 1.427e-05 6.878e-06 1.139e-05
-1.654545e+00 9.671740e-01 0.000000e+00 -3.257319e-04 1.603e-05 1.974e-05 1.251e-05
-1.654545e+00 9.671740e-01 1.666667e-01 -2.073391e-04 2.969e-05 2.279e-05 1.983e-05
-1.654545e+00 9.671740e-01 1.250000e-01 -2.591359e-04 1.101e-05 6.640e-06 3.190e-06
-1.654545e+00 9.671740e-01 1.000000e-01 -2.831105e-04 5.089e-06 5.531e-06 4.133e-06
-1.654545e+00 9.671740e-01 8.333333e-02 -2.961337e-04 6.488e-06 9.560e-06 7.127e-06
-1.654545e+00 1.208968e+00 0.000000e+00 -3.579527e-04 1.821e-05 3.598e-05 1.803e-05
-1.654545e+00 1.208968e+00 1.666667e-01 -2.523318e-04 3.853e-05 3.822e-05 4.991e-05
-1.654545e+00 1.208968e+00 1.250000e-01 -2.985409e-04 1.449e-05 1.340e-05 1.310e-05
-1.654545e+00 1.208968e+00 1.000000e-01 -3.199291e-04 5.054e-06 4.075e-06 3.386e-06
-1.654545e+00 1.208968e+00 8.333333e-02 -3.315474e-04 5.740e-06 1.380e-05 6.079e-06
-1.654545e+00 1.450762e+00 0.000000e+00 -4.286355e-04 3.290e-05 2.203e-05 1.919e-05
-1.654545e+00 1.450762e+00 1.666667e-01 -2.483846e-04 3.723e-05 3.243e-05 2.723e-05
-1.654545e+00 1.450762e+00 1.250000e-01 -3.272444e-04 1.173e-05 7.650e-06 6.872e-06
-1.654545e+00 1.450762e+00 1.000000e-01 -3.637452e-04 1.213e-05 3.570e-06 4.322e-06
-1.654545e+00 1.450762e+00 8.333333e-02 -3.835728e-04 1.756e-05 9.212e-06 7.443e-06
-1.628283e+00 0.000000e+00 0.000000e+00 2.291218e-16 2.531e-10 3.449e-16 2.413e-16
-1.628283e+00 0.000000e+00 1.666667e-01 -5.283693e-16 3.655e-10 4.846e-16 4.003e-16
-1.628283e+00 0.000000e+00 1.250000e-01 -1.969670e-16 1.085e-10 1.195e-16 1.124e-16
-1.628283e+00 0.000000e+00 1.000000e-01 -4.357502e-17 5.941e-11 8.647e-17 8.872e-17
-1.628283e+00 0.000000e+00 8.333333e-02 3.974900e-17 1.087e-10 1.417e-16 1.617e-16
-1.628283e+00 1.208970e-01 0.000000e+00 -7.954399e-05 2.524e-05 2.245e-05 1.043e-05
-1.628283e+00 1.208970e-01 1.666667e-01 4.904677e-06 4.563e-05 2.882e-05 1.953e-05
-1.628283e+00 1.208970e-01 1.250000e-01 -3.204161e-05 1.808e-05 1.026e-05 6.026e-06
-1.628283e+00 1.208970e-01 1.000000e-01 -4.914247e-05 1.029e-05 8.497e-06 5.629e-06
-1.628283e+00 1.208970e-01 8.333333e-02 -5.843182e-05 1.195e-05 1.276e-05 5.341e-06
-1.628283e+00 2.417940e-01 0.000000e+00 -1.293047e-04 1.721e-05 3.202e-06 1.870e-06
-1.628283e+00 2.417940e-01 1.666667e-01 -4.801294e-05 1.892e-05 9.060e-06 4.610e-06
-1.628283e+00 2.417940e-01 1.250000e-01 -8.357808e-05 5.744e-06 3.873e-06 2.790e-06
-1.628283e+00 2.417940e-01 1.000000e-01 -1.000397e-04 6.285e-06 2.025e-06 1.479e-06
-1.628283e+00 2.417940e-01 8.333333e-02 -1.089817e-04 9.201e-06 1.570e-06 1.453e-06
-1.628283e+00 3.626900e-01 0.000000e+00 -1.868926e-04 1.778e-05 9.623e-06 5.507e-06
-1.628283e+00 3.626900e-01 1.666667e-01 -8.053097e-05 2.400e-05 1.219e-05 4.655e-06
-1.628283e+00 3.626900e-01 1.250000e-01 -1.270642e-04 7.263e-06 5.021e-06 4.341e-06
-1.628283e+00 3.626900e-01 1.000000e-01 -1.486024e-04 5.124e-06 4.616e-06 4.766e-06
-1.628283e+00 3.626900e-01 8.333333e-02 -1.603022e-04 8.312e-06 6.045e-06 4.989e-06
-1.628283e+00 4.835870e-01 0.000000e+00 -2.415385e-04 2.222e-05 1.265e-05 1.226e-05
-1.628283e+00 4.835870e-01 1.666667e-01 -1.029706e-04 2.567e-05 6.841e-06 3.734e-06
-1.628283e+00 4.835870e-01 1.250000e-01 -1.635941e-04 9.343e-06 7.837e-06 7.674e-06
-1.628283e+00 4.835870e-01 1.000000e-01 -1.916541e-04 9.256e-06 8.281e-06 9.192e-06
-1.628283e+00 4.835870e-01 8.333333e-02 -2.068965e-04 1.243e-05 9.455e-06 1.013e-05
-1.628283e+00 7.253810e-01 0.000000e+00 -3.146297e-04 2.478e-05 8.243e-06 1.575e-05
-1.628283e+00 7.253810e-01 1.666667e-01 -1.497879e-04 2.414e-05 1.623e-05 8.691e-06
-1.628283e+00 7.253810e-01 1.250000e-01 -2.219062e-04 9.178e-06 1.072e-05 6.645e-06
-1.628283e+00 7.253810e-01 1.000000e-01 -2.552867e-04 1.110e-05 8.795e-06 1.008e-05
-1.628283e+00 7.253810e-01 8.333333e-02 -2.734193e-04 1.470e-05 7.274e-06 1.179e-05
-1.628283e+00 9.671740e-01 0.000000e+00 -3.477553e-04 1.618e-05 1.947e-05 1.316e-05
-1.628283e+00 9.671740e-01 1.666667e-01 -2.084448e-04 3.071e-05 2.204e-05 1.922e-05
-1.628283e+00 9.671740e-01 1.250000e-01 -2.693931e-04 1.150e-05 5.925e-06 2.832e-06
-1.628283e+00 9.671740e-01 1.000000e-01 -2.976035e-04 5.191e-06 5.591e-06 4.674e-06
-1.628283e+00 9.671740e-01 8.333333e-02 -3.129277e-04 6.437e-06 9.546e-06 6.866e-06
-1.628283e+00 1.208968e+00 0.000000e+00 -3.803719e-04 1.847e-05 3.559e-05 1.776e-05
-1.628283e+00 1.208968e+00 1.666667e-01 -2.527984e-04 3.912e-05 3.642e-05 4.960e-05
-1.628283e+00 1.208968e+00 1.250000e-01 -3.086118e-04 1.474e-05 1.233e-05 1.308e-05
-1.628283e+00 1.208968e+00 1.000000e-01 -3.344454e-04 5.192e-06 3.882e-06 1.879e-06
-1.628283e+00 1.208968e+00 8.333333e-02 -3.484785e-04 5.863e-06 1.357e-05 5.425e-06
-1.628283e+00 1.450762e+00 0.000000e+00 -4.502461e-04 3.292e-05 2.082e-05 1.688e-05
-1.628283e+00 1.450762e+00 1.666667e-01 -2.501647e-04 3.687e-05 2.945e-05 2.649e-05
-1.628283e+00 1.450762e+00 1.250000e-01 -3.377003e-04 1.165e-05 6.498e-06 6.631e-06
-1.628283e+00 1.450762e+00 1.000000e-01 -3.782168e-04 1.226e-05 3.388e-06 3.844e-06
-1.628283e+00 1.450762e+00 8.333333e-02 -4.002258e-04 1.767e-05 8.422e-06 6.671e-06
-1.602020e+00 0.000000e+00 0.000000e+00 3.333932e-16 2.642e-10 3.280e-16 1.639e-16
-1.602020e+00 0.000000e+00 1.666667e-01 -7.138883e-16 3.809e-10 4.079e-16 3.765e-16
-1.602020e+00 0.000000e+00 1.250000e-01 -2.557027e-16 1.115e-10 1.580e-16 1.059e-16
-1.602020e+00 0.000000e+00 1.000000e-01 -4.362815e-17 5.962e-11 8.729e-17 9.563e-17
-1.602020e+00 0.000000e+00 8.333333e-02 7.157281e-17 1.125e-10 1.351e-16 1.322e-16
-1.602020e+00 1.208970e-01 0.000000e+00 -8.346630e-05 2.495e-05 2.168e-05 1.047e-05
-1.602020e+00 1.208970e-01 1.666667e-01 2.018172e-06 4.546e-05 2.919e-05 1.813e-05
-1.602020e+00 1.208970e-01 1.250000e-01 -3.538129e-05 1.822e-05 1.046e-05 6.232e-06
-1.602020e+00 1.208970e-01 1.000000e-01 -5.269189e-05 1.048e-05 8.518e-06 5.550e-06
-1.602020e+00 1.208970e-01 8.333333e-02 -6.209518e-05 1.196e-05 1.254e-05 5.096e-06
-1.602020e+00 2.417940e-01 0.000000e+00 -1.380554e-04 1.815e-05 3.649e-06 1.562e-06
-1.602020e+00 2.417940e-01 1.666667e-01 -5.141807e-05 1.962e-05 9.596e-06 6.016e-06
-1.602020e+00 2.417940e-01 1.250000e-01 -8.932192e-05 5.853e-06 4.719e-06 3.515e-06
-1.602020e+00 2.417940e-01 1.000000e-01 -1.068660e-04 6.622e-06 2.303e-06 2.228e-06
-1.602020e+00 2.417940e-01 8.333333e-02 -1.163961e-04 9.730e-06 1.684e-06 1.581e-06
-1.602020e+00 3.626900e-01 0.000000e+00 -2.000115e-04 1.931e-05 1.002e-05 5.310e-06
-1.602020e+00 3.626900e-01 1.666667e-01 -8.325492e-05 2.550e-05 1.372e-05 5.417e-06
-1.602020e+00 3.626900e-01 1.250000e-01 -1.343359e-04 7.482e-06 5.805e-06 4.784e-06
-1.602020e+00 3.626900e-01 1.000000e-01 -1.579792e-04 5.475e-06 4.763e-06 4.973e-06
-1.602020e+00 3.626900e-01 8.333333e-02 -1.708224e-04 9.051e-06 6.283e-06 5.076e-06
-1.602020e+00 4.835870e-01 0.000000e+00 -2.583298e-04 2.375e-05 1.352e-05 1.220e-05
-1.602020e+00 4.835870e-01 1.666667e-01 -1.046999e-04 2.746e-05 5.905e-06 4.001e-06
-1.602020e+00 4.835870e-01 1.250000e-01 -1.719130e-04 9.580e-06 7.578e-06 7.801e-06
-1.602020e+00 4.835870e-01 1.000000e-01 -2.030230e-04 9.499e-06 8.451e-06 9.249e-06
-1.602020e+00 4.835870e-01 8.333333e-02 -2.199223e-04 1.305e-05 9.857e-06 1.015e-05
-1.602020e+00 7.253810e-01 0.000000e+00 -3.357850e-04 2.565e-05 9.928e-06 1.595e-05
-1.602020e+00 7.253810e-01 1.666667e-01 -1.508136e-04 2.515e-05 1.568e-05 7.944e-06
-1.602020e+00 7.253810e-01 1.250000e-01 -2.317386e-04 9.447e-06 1.059e-05 6.791e-06
-1.602020e+00 7.253810e-01 1.000000e-01 -2.691953e-04 1.139e-05 8.890e-06 1.029e-05
-1.602020e+00 7.253810e-01 8.333333e-02 -2.895421e-04 1.514e-05 7.512e-06 1.199e-05
-1.602020e+00 9.671740e-01 0.000000e+00 -3.702298e-04 1.640e-05 1.877e-05 1.341e-05
-1.602020e+00 9.671740e-01 1.666667e-01 -2.095785e-04 3.168e-05 2.068e-05 1.820e-05
-1.602020e+00 9.671740e-01 1.250000e-01 -2.798635e-04 1.200e-05 5.021e-06 2.466e-06
-1.602020e+00 9.671740e-01 1.000000e-01 -3.123953e-04 5.424e-06 5.271e-06 4.157e-06
-1.602020e+00 9.671740e-01 8.333333e-02 -3.300670e-04 6.512e-06 9.307e-06 5.628e-06
-1.602020e+00 1.208968e+00 0.000000e+00 -4.031996e-04 1.889e-05 3.465e-05 1.715e-05
-1.602020e+00 1.208968e+00 1.666667e-01 -2.530858e-04 3.973e-05 3.367e-05 4.866e-05
-1.602020e+00 1.208968e+00 1.250000e-01 -3.187606e-04 1.500e-05 1.083e-05 1.295e-05
-1.602020e+00 1.208968e+00 1.000000e-01 -3.491586e-04 5.453e-06 3.575e-06 7.806e-07
-1.602020e+00 1.208968e+00 8.333333e-02 -3.656711e-04 6.176e-06 1.309e-05 5.724e-06
-1.602020e+00 1.450762e+00 0.000000e+00 -4.720408e-04 3.302e-05 1.913e-05 1.428e-05
-1.602020e+00 1.450762e+00 1.666667e-01 -2.518051e-04 3.651e-05 2.563e-05 2.514e-05
-1.602020e+00 1.450762e+00 1.250000e-01 -3.481582e-04 1.161e-05 4.789e-06 6.635e-06
-1.602020e+00 1.450762e+00 1.000000e-01 -3.927559e-04 1.246e-05 5.198e-06 2.182e-06
-1.602020e+00 1.450762e+00 8.333333e-02 -4.169819e-04 1.786e-05 7.403e-06 5.878e-06
-1.575758e+00 0.000000e+00 0.000000e+00 4.326666e-16 2.748e-10 3.062e-16 1.326e-16
-1.575758e+00 0.000000e+00 1.666667e-01 -8.893524e-16 3.961e-10 4.845e-16 4.119e-16
-1.575758e+00 0.000000e+00 1.250000e-01 -3.109691e-16 1.147e-10 1.948e-16 1.021e-16
-1.575758e+00 0.000000e+00 1.000000e-01 -4.326026e-17 5.985e-11 8.718e-17 1.015e-16
-1.575758e+00 0.000000e+00 8.333333e-02 1.021618e-16 1.161e-10 1.267e-16 1.011e-16
-1.575758e+00 1.208970e-01 0.000000e+00 -8.744094e-05 2.471e-05 2.080e-05 1.047e-05
-1.575758e+00 1.208970e-01 1.666667e-01 -1.100494e-06 4.531e-05 2.942e-05 1.667e-05
-1.575758e+00 1.208970e-01 1.250000e-01 -3.887444e-05 1.833e-05 1.063e-05 6.356e-06
-1.575758e+00 1.208970e-01 1.000000e-01 -5.635838e-05 1.064e-05 8.484e-06 5.421e-06
-1.575758e+00 1.208970e-01 8.333333e-02 -6.585583e-05 1.200e-05 1.225e-05 4.817e-06
-1.575758e+00 2.417940e-01 0.000000e+00 -1.469758e-04 1.915e-05 4.038e-06 2.222e-06
-1.575758e+00 2.417940e-01 1.666667e-01 -5.515984e-05 2.044e-05 1.163e-05 7.303e-06
-1.575758e+00 2.417940e-01 1.250000e-01 -9.532934e-05 5.966e-06 5.568e-06 4.191e-06
-1.575758e+00 2.417940e-01 1.000000e-01 -1.139221e-04 6.941e-06 2.584e-06 2.673e-06
-1.575758e+00 2.417940e-01 8.333333e-02 -1.240218e-04 1.026e-05 1.766e-06 1.713e-06
-1.575758e+00 3.626900e-01 0.000000e+00 -2.133862e-04 2.081e-05 1.010e-05 5.042e-06
-1.575758e+00 3.626900e-01 1.666667e-01 -8.634228e-05 2.692e-05 1.522e-05 5.758e-06
-1.575758e+00 3.626900e-01 1.250000e-01 -1.419240e-04 7.677e-06 6.609e-06 5.168e-06
-1.575758e+00 3.626900e-01 1.000000e-01 -1.676504e-04 5.849e-06 4.843e-06 5.123e-06
-1.575758e+00 3.626900e-01 8.333333e-02 -1.816252e-04 9.796e-06 6.435e-06 5.098e-06
-1.575758e+00 4.835870e-01 0.000000e+00 -2.754515e-04 2.525e-05 1.426e-05 1.190e-05
-1.575758e+00 4.835870e-01 1.666667e-01 -1.067678e-04 2.917e-05 6.479e-06 4.076e-06
-1.575758e+00 4.835870e-01 1.250000e-01 -1.805669e-04 9.818e-06 7.274e-06 7.855e-06
-1.575758e+00 4.835870e-01 1.000000e-01 -2.147253e-04 9.762e-06 8.448e-06 9.174e-06
-1.575758e+00 4.835870e-01 8.333333e-02 -2.332805e-04 1.368e-05 1.017e-05 1.001e-05
-1.575758e+00 7.253810e-01 0.000000e+00 -3.573571e-04 2.650e-05 1.177e-05 1.576e-05
-1.575758e+00 7.253810e-01 1.666667e-01 -1.520784e-04 2.616e-05 1.521e-05 7.032e-06
-1.575758e+00 7.253810e-01 1.250000e-01 -2.418878e-04 9.760e-06 1.039e-05 6.950e-06
-1.575758e+00 7.253810e-01 1.000000e-01 -2.834568e-04 1.170e-05 8.159e-06 1.035e-05
-1.575758e+00 7.253810e-01 8.333333e-02 -3.060374e-04 1.558e-05 7.782e-06 1.197e-05
-1.575758e+00 9.671740e-01 0.000000e+00 -3.931278e-04 1.668e-05 1.759e-05 1.324e-05
-1.575758e+00 9.671740e-01 1.666667e-01 -2.107755e-04 3.263e-05 1.866e-05 1.676e-05
-1.575758e+00 9.671740e-01 1.250000e-01 -2.905546e-04 1.252e-05 4.253e-06 1.839e-06
-1.575758e+00 9.671740e-01 1.000000e-01 -3.274810e-04 5.788e-06 5.066e-06 3.048e-06
-1.575758e+00 9.671740e-01 8.333333e-02 -3.475397e-04 6.728e-06 8.822e-06 5.129e-06
-1.575758e+00 1.208968e+00 0.000000e+00 -4.264078e-04 1.946e-05 3.312e-05 1.618e-05
-1.575758e+00 1.208968e+00 1.666667e-01 -2.532219e-04 4.036e-05 2.970e-05 4.705e-05
-1.575758e+00 1.208968e+00 1.250000e-01 -3.289907e-04 1.527e-05 8.936e-06 1.270e-05
-1.575758e+00 1.208968e+00 1.000000e-01 -3.640608e-04 5.841e-06 3.193e-06 1.612e-06
-1.575758e+00 1.208968e+00 8.333333e-02 -3.831113e-04 6.676e-06 1.234e-05 5.749e-06
-1.575758e+00 1.450762e+00 0.000000e+00 -4.939950e-04 3.322e-05 1.692e-05 1.137e-05
-1.575758e+00 1.450762e+00 1.666667e-01 -2.533220e-04 3.616e-05 2.090e-05 2.313e-05
-1.575758e+00 1.450762e+00 1.250000e-01 -3.586164e-04 1.163e-05 7.682e-06 6.487e-06
-1.575758e+00 1.450762e+00 1.000000e-01 -4.073527e-04 1.277e-05 7.374e-06 4.559e-06
-1.575758e+00 1.450762e+00 8.333333e-02 -4.338267e-04 1.815e-05 7.189e-06 5.067e-06
-1.549495e+00 0.000000e+00 0.000000e+00 5.259344e-16 2.847e-10 2.794e-16 1.676e-16
-1.549495e+00 0.000000e+00 1.666667e-01 -1.052894e-15 4.107e-10 5.935e-16 3.732e-16
-1.549495e+00 0.000000e+00 1.250000e-01 -3.621566e-16 1.180e-10 2.287e-16 1.474e-16
-1.549495e+00 0.000000e+00 1.000000e-01 -4.244380e-17 6.005e-11 8.608e-17 1.062e-16
-1.549495e+00 0.000000e+00 8.333333e-02 1.312273e-16 1.194e-10 1.162e-16 6.848e-17
-1.549495e+00 1.208970e-01 0.000000e+00 -9.146787e-05 2.455e-05 1.980e-05 1.045e-05
-1.549495e+00 1.208970e-01 1.666667e-01 -4.452729e-06 4.516e-05 2.801e-05 1.515e-05
-1.549495e+00 1.208970e-01 1.250000e-01 -4.252185e-05 1.841e-05 1.074e-05 6.389e-06
-1.549495e+00 1.208970e-01 1.000000e-01 -6.014242e-05 1.079e-05 8.395e-06 5.189e-06
-1.549495e+00 1.208970e-01 8.333333e-02 -6.971408e-05 1.205e-05 1.188e-05 4.489e-06
-1.549495e+00 2.417940e-01 0.000000e+00 -1.560622e-04 2.016e-05 4.362e-06 2.883e-06
-1.549495e+00 2.417940e-01 1.666667e-01 -5.924694e-05 2.134e-05 1.365e-05 8.454e-06
-1.549495e+00 2.417940e-01 1.250000e-01 -1.016036e-04 6.078e-06 6.417e-06 4.810e-06
-1.549495e+00 2.417940e-01 1.000000e-01 -1.212087e-04 7.239e-06 3.058e-06 2.962e-06
-1.549495e+00 2.417940e-01 8.333333e-02 -1.318584e-04 1.078e-05 1.812e-06 1.852e-06
-1.549495e+00 3.626900e-01 0.000000e+00 -2.270070e-04 2.227e-05 1.037e-05 4.699e-06
-1.549495e+00 3.626900e-01 1.666667e-01 -8.981054e-05 2.825e-05 1.662e-05 6.638e-06
-1.549495e+00 3.626900e-01 1.250000e-01 -1.498340e-04 7.845e-06 7.432e-06 5.486e-06
-1.549495e+00 3.626900e-01 1.000000e-01 -1.776163e-04 6.238e-06 4.855e-06 5.203e-06
-1.549495e+00 3.626900e-01 8.333333e-02 -1.927079e-04 1.054e-05 6.527e-06 5.065e-06
-1.549495e+00 4.835870e-01 0.000000e+00 -2.928884e-04 2.671e-05 1.292e-05 1.135e-05
-1.549495e+00 4.835870e-01 1.666667e-01 -1.091997e-04 3.080e-05 7.126e-06 4.145e-06
-1.549495e+00 4.835870e-01 1.250000e-01 -1.895635e-04 1.005e-05 6.885e-06 7.829e-06
-1.549495e+00 4.835870e-01 1.000000e-01 -2.267605e-04 1.005e-05 8.403e-06 8.958e-06
-1.549495e+00 4.835870e-01 8.333333e-02 -2.469662e-04 1.431e-05 9.861e-06 9.688e-06
-1.549495e+00 7.253810e-01 0.000000e+00 -3.793231e-04 2.732e-05 1.377e-05 1.512e-05
-1.549495e+00 7.253810e-01 1.666667e-01 -1.536172e-04 2.715e-05 1.483e-05 5.943e-06
-1.549495e+00 7.253810e-01 1.250000e-01 -2.523635e-04 1.011e-05 1.012e-05 7.456e-06
-1.549495e+00 7.253810e-01 1.000000e-01 -2.980689e-04 1.204e-05 7.944e-06 1.027e-05
-1.549495e+00 7.253810e-01 8.333333e-02 -3.228966e-04 1.604e-05 9.287e-06 1.172e-05
-1.549495e+00 9.671740e-01 0.000000e+00 -4.164219e-04 1.703e-05 1.591e-05 1.262e-05
-1.549495e+00 9.671740e-01 1.666667e-01 -2.120707e-04 3.352e-05 1.593e-05 1.485e-05
-1.549495e+00 9.671740e-01 1.250000e-01 -3.014744e-04 1.307e-05 6.392e-06 1.487e-06
-1.549495e+00 9.671740e-01 1.000000e-01 -3.428555e-04 6.277e-06 4.821e-06 5.491e-06
-1.549495e+00 9.671740e-01 8.333333e-02 -3.653341e-04 7.088e-06 8.081e-06 5.365e-06
-1.549495e+00 1.208968e+00 0.000000e+00 -4.499685e-04 2.020e-05 3.097e-05 1.482e-05
-1.549495e+00 1.208968e+00 1.666667e-01 -2.532344e-04 4.102e-05 2.462e-05 4.472e-05
-1.549495e+00 1.208968e+00 1.250000e-01 -3.393056e-04 1.556e-05 9.317e-06 1.231e-05
-1.549495e+00 1.208968e+00 1.000000e-01 -3.791442e-04 6.352e-06 4.259e-06 1.699e-06
-1.549495e+00 1.208968e+00 8.333333e-02 -4.007850e-04 7.350e-06 1.130e-05 6.099e-06
-1.549495e+00 1.450762e+00 0.000000e+00 -5.160842e-04 3.354e-05 1.416e-05 1.236e-05
-1.549495e+00 1.450762e+00 1.666667e-01 -2.547315e-04 3.581e-05 1.522e-05 2.041e-05
-1.549495e+00 1.450762e+00 1.250000e-01 -3.690733e-04 1.170e-05 1.107e-05 6.728e-06
-1.549495e+00 1.450762e+00 1.000000e-01 -4.219972e-04 1.318e-05 9.895e-06 5.426e-06
-1.549495e+00 1.450762e+00 8.333333e-02 -4.507460e-04 1.855e-05 9.249e-06 8.142e-06
-1.523232e+00 0.000000e+00 0.000000e+00 6.121418e-16 2.936e-10 2.474e-16 2.167e-16
-1.523232e+00 0.000000e+00 1.666667e-01 -1.202577e-15 4.245e-10 6.936e-16 4.941e-16
-1.523232e+00 0.000000e+00 1.250000e-01 -4.086376e-16 1.213e-10 2.593e-16 2.066e-16
-1.523232e+00 0.000000e+00 1.000000e-01 -4.115702e-17 6.019e-11 8.392e-17 1.096e-16
-1.523232e+00 0.000000e+00 8.333333e-02 1.584621e-16 1.223e-10 1.037e-16 5.083e-17
-1.523232e+00 1.208970e-01 0.000000e+00 -9.554474e-05 2.447e-05 1.869e-05 1.039e-05
-1.523232e+00 1.208970e-01 1.666667e-01 -8.045385e-06 4.504e-05 2.809e-05 1.357e-05
-1.523232e+00 1.208970e-01 1.250000e-01 -4.632635e-05 1.846e-05 1.081e-05 6.324e-06
-1.523232e+00 1.208970e-01 1.000000e-01 -6.404497e-05 1.091e-05 8.247e-06 4.940e-06
-1.523232e+00 1.208970e-01 8.333333e-02 -7.366990e-05 1.212e-05 1.144e-05 4.083e-06
-1.523232e+00 2.417940e-01 0.000000e+00 -1.653100e-04 2.118e-05 4.611e-06 1.652e-06
-1.523232e+00 2.417940e-01 1.666667e-01 -6.369382e-05 2.228e-05 1.566e-05 1.043e-05
-1.523232e+00 2.417940e-01 1.250000e-01 -1.081509e-04 6.183e-06 7.263e-06 5.511e-06
-1.523232e+00 2.417940e-01 1.000000e-01 -1.287282e-04 7.512e-06 3.378e-06 3.233e-06
-1.523232e+00 2.417940e-01 8.333333e-02 -1.399059e-04 1.129e-05 1.818e-06 1.995e-06
-1.523232e+00 3.626900e-01 0.000000e+00 -2.408689e-04 2.366e-05 1.055e-05 4.287e-06
-1.523232e+00 3.626900e-01 1.666667e-01 -9.368030e-05 2.946e-05 1.794e-05 6.912e-06
-1.523232e+00 3.626900e-01 1.250000e-01 -1.580753e-04 7.985e-06 8.274e-06 5.728e-06
-1.523232e+00 3.626900e-01 1.000000e-01 -1.878810e-04 6.635e-06 4.793e-06 5.204e-06
-1.523232e+00 3.626900e-01 8.333333e-02 -2.040718e-04 1.126e-05 6.539e-06 4.940e-06
-1.523232e+00 4.835870e-01 0.000000e+00 -3.106364e-04 2.812e-05 1.339e-05 1.051e-05
-1.523232e+00 4.835870e-01 1.666667e-01 -1.120206e-04 3.231e-05 7.757e-06 4.269e-06
-1.523232e+00 4.835870e-01 1.250000e-01 -1.989150e-04 1.027e-05 7.155e-06 7.714e-06
-1.523232e+00 4.835870e-01 1.000000e-01 -2.391347e-04 1.035e-05 8.311e-06 8.582e-06
-1.523232e+00 4.835870e-01 8.333333e-02 -2.609825e-04 1.495e-05 9.923e-06 9.171e-06
-1.523232e+00 7.253810e-01 0.000000e+00 -4.016740e-04 2.813e-05 1.531e-05 1.400e-05
-1.523232e+00 7.253810e-01 1.666667e-01 -1.554627e-04 2.810e-05 1.454e-05 4.667e-06
-1.523232e+00 7.253810e-01 1.250000e-01 -2.631801e-04 1.049e-05 9.784e-06 7.669e-06
-1.523232e+00 7.253810e-01 1.000000e-01 -3.130379e-04 1.240e-05 9.393e-06 1.001e-05
-1.523232e+00 7.253810e-01 8.333333e-02 -3.401212e-04 1.651e-05 1.120e-05 1.119e-05
-1.523232e+00 9.671740e-01 0.000000e+00 -4.400938e-04 1.746e-05 1.369e-05 1.149e-05
-1.523232e+00 9.671740e-01 1.666667e-01 -2.134993e-04 3.437e-05 1.254e-05 1.246e-05
-1.523232e+00 9.671740e-01 1.250000e-01 -3.126344e-04 1.363e-05 8.829e-06 1.210e-06
-1.523232e+00 9.671740e-01 1.000000e-01 -3.585198e-04 6.878e-06 7.112e-06 6.097e-06
-1.523232e+00 9.671740e-01 8.333333e-02 -3.834452e-04 7.588e-06 7.067e-06 5.425e-06
-1.523232e+00 1.208968e+00 0.000000e+00 -4.738612e-04 2.109e-05 2.817e-05 1.341e-05
-1.523232e+00 1.208968e+00 1.666667e-01 -2.531492e-04 4.170e-05 2.325e-05 4.164e-05
-1.523232e+00 1.208968e+00 1.250000e-01 -3.497107e-04 1.588e-05 1.207e-05 1.178e-05
-1.523232e+00 1.208968e+00 1.000000e-01 -3.944049e-04 6.985e-06 6.896e-06 2.819e-06
-1.523232e+00 1.208968e+00 8.333333e-02 -4.186832e-04 8.182e-06 9.952e-06 6.364e-06
-1.523232e+00 1.450762e+00 0.000000e+00 -5.382927e-04 3.400e-05 1.082e-05 1.114e-05
-1.523232e+00 1.450762e+00 1.666667e-01 -2.560533e-04 3.547e-05 1.916e-05 1.904e-05
-1.523232e+00 1.450762e+00 1.250000e-01 -3.795330e-04 1.183e-05 1.479e-05 6.342e-06
-1.523232e+00 1.450762e+00 1.000000e-01 -4.366865e-04 1.370e-05 1.277e-05 5.958e-06
-1.523232e+00 1.450762e+00 8.333333e-02 -4.677328e-04 1.907e-05 1.167e-05 7.540e-06
-1.496970e+00 0.000000e+00 0.000000e+00 6.899871e-16 3.013e-10 2.949e-16 2.683e-16
-1.496970e+00 0.000000e+00 1.666667e-01 -1.336166e-15 4.369e-10 7.830e-16 6.874e-16
-1.496970e+00 0.000000e+00 1.250000e-01 -4.497241e-16 1.245e-10 2.861e-16 2.864e-16
-1.496970e+00 0.000000e+00 1.000000e-01 -3.942804e-17 6.023e-11 8.168e-17 1.115e-16
-1.496970e+00 0.000000e+00 8.333333e-02 1.834488e-16 1.247e-10 8.922e-17 4.417e-17
-1.496970e+00 1.208970e-01 0.000000e+00 -9.965650e-05 2.449e-05 1.745e-05 1.031e-05
-1.496970e+00 1.208970e-01 1.666667e-01 -1.191154e-05 4.494e-05 2.808e-05 1.191e-05
-1.496970e+00 1.208970e-01 1.250000e-01 -5.029996e-05 1.847e-05 1.084e-05 6.488e-06
-1.496970e+00 1.208970e-01 1.000000e-01 -6.806831e-05 1.100e-05 8.039e-06 4.613e-06
-1.496970e+00 1.208970e-01 8.333333e-02 -7.772026e-05 1.221e-05 1.091e-05 3.676e-06
-1.496970e+00 2.417940e-01 0.000000e+00 -1.747109e-04 2.218e-05 4.772e-06 1.672e-06
-1.496970e+00 2.417940e-01 1.666667e-01 -6.854267e-05 2.324e-05 1.767e-05 1.123e-05
-1.496970e+00 2.417940e-01 1.250000e-01 -1.149913e-04 6.274e-06 8.120e-06 5.926e-06
-1.496970e+00 2.417940e-01 1.000000e-01 -1.364903e-04 7.758e-06 3.699e-06 3.473e-06
-1.496970e+00 2.417940e-01 8.333333e-02 -1.481688e-04 1.177e-05 2.027e-06 2.140e-06
-1.496970e+00 3.626900e-01 0.000000e+00 -2.549877e-04 2.498e-05 1.065e-05 3.813e-06
-1.496970e+00 3.626900e-01 1.666667e-01 -9.798738e-05 3.055e-05 1.923e-05 7.546e-06
-1.496970e+00 3.626900e-01 1.250000e-01 -1.666750e-04 8.092e-06 9.157e-06 5.886e-06
-1.496970e+00 3.626900e-01 1.000000e-01 -1.984676e-04 7.035e-06 4.676e-06 5.117e-06
-1.496970e+00 3.626900e-01 8.333333e-02 -2.157376e-04 1.196e-05 6.489e-06 4.700e-06
-1.496970e+00 4.835870e-01 0.000000e+00 -3.287389e-04 2.946e-05 1.377e-05 1.078e-05
-1.496970e+00 4.835870e-01 1.666667e-01 -1.152541e-04 3.369e-05 8.367e-06 5.348e-06
-1.496970e+00 4.835870e-01 1.250000e-01 -2.086537e-04 1.048e-05 8.122e-06 7.479e-06
-1.496970e+00 4.835870e-01 1.000000e-01 -2.518844e-04 1.066e-05 8.172e-06 8.835e-06
-1.496970e+00 4.835870e-01 8.333333e-02 -2.753677e-04 1.558e-05 9.909e-06 9.429e-06
-1.496970e+00 7.253810e-01 0.000000e+00 -4.244628e-04 2.890e-05 1.774e-05 1.261e-05
-1.496970e+00 7.253810e-01 1.666667e-01 -1.576344e-04 2.899e-05 1.434e-05 4.696e-06
-1.496970e+00 7.253810e-01 1.250000e-01 -2.743718e-04 1.089e-05 9.400e-06 7.862e-06
-1.496970e+00 7.253810e-01 1.000000e-01 -3.284046e-04 1.278e-05 1.142e-05 9.764e-06
-1.496970e+00 7.253810e-01 8.333333e-02 -3.577557e-04 1.698e-05 1.335e-05 1.063e-05
-1.496970e+00 9.671740e-01 0.000000e+00 -4.641618e-04 1.797e-05 1.097e-05 9.785e-06
-1.496970e+00 9.671740e-01 1.666667e-01 -2.150893e-04 3.518e-05 1.557e-05 9.570e-06
-1.496970e+00 9.671740e-01 1.250000e-01 -3.240585e-04 1.422e-05 1.157e-05 2.531e-06
-1.496970e+00 9.671740e-01 1.000000e-01 -3.744957e-04 7.582e-06 9.723e-06 6.627e-06
-1.496970e+00 9.671740e-01 8.333333e-02 -4.018937e-04 8.221e-06 8.717e-06 8.852e-06
-1.496970e+00 1.208968e+00 0.000000e+00 -4.980879e-04 2.215e-05 2.470e-05 1.109e-05
-1.496970e+00 1.208968e+00 1.666667e-01 -2.529761e-04 4.240e-05 2.669e-05 3.777e-05
-1.496970e+00 1.208968e+00 1.250000e-01 -3.602125e-04 1.622e-05 1.519e-05 1.110e-05
-1.496970e+00 1.208968e+00 1.000000e-01 -4.098476e-04 7.733e-06 9.866e-06 4.030e-06
-1.496970e+00 1.208968e+00 8.333333e-02 -4.368099e-04 9.156e-06 8.303e-06 6.453e-06
-1.496970e+00 1.450762e+00 0.000000e+00 -5.606293e-04 3.463e-05 1.088e-05 7.543e-06
-1.496970e+00 1.450762e+00 1.666667e-01 -2.573025e-04 3.514e-05 2.509e-05 1.495e-05
-1.496970e+00 1.450762e+00 1.250000e-01 -3.900080e-04 1.204e-05 1.891e-05 6.036e-06
-1.496970e+00 1.450762e+00 1.000000e-01 -4.514317e-04 1.436e-05 1.605e-05 6.579e-06
-1.496970e+00 1.450762e+00 8.333333e-02 -4.847976e-04 1.974e-05 1.450e-05 6.873e-06
-1.470707e+00 0.000000e+00 0.000000e+00 7.585429e-16 3.076e-10 3.773e-16 3.157e-16
-1.470707e+00 0.000000e+00 1.666667e-01 -1.452015e-15 4.479e-10 8.609e-16 9.238e-16
-1.470707e+00 0.000000e+00 1.250000e-01 -4.848959e-16 1.276e-10 3.088e-16 3.650e-16
-1.470707e+00 0.000000e+00 1.000000e-01 -3.725792e-17 6.013e-11 7.875e-17 1.118e-16
-1.470707e+00 0.000000e+00 8.333333e-02 2.059034e-16 1.265e-10 7.238e-17 4.334e-17
-1.470707e+00 1.208970e-01 0.000000e+00 -1.038137e-04 2.461e-05 1.609e-05 1.020e-05
-1.470707e+00 1.208970e-01 1.666667e-01 -1.602135e-05 4.488e-05 2.792e-05 1.107e-05
-1.470707e+00 1.208970e-01 1.250000e-01 -5.443048e-05 1.845e-05 1.081e-05 6.211e-06
-1.470707e+00 1.208970e-01 1.000000e-01 -7.220843e-05 1.107e-05 7.766e-06 4.247e-06
-1.470707e+00 1.208970e-01 8.333333e-02 -8.186558e-05 1.233e-05 1.031e-05 3.285e-06
-1.470707e+00 2.417940e-01 0.000000e+00 -1.842717e-04 2.315e-05 4.845e-06 2.032e-06
-1.470707e+00 2.417940e-01 1.666667e-01 -7.376957e-05 2.419e-05 1.965e-05 1.182e-05
-1.470707e+00 2.417940e-01 1.250000e-01 -1.221142e-04 6.349e-06 8.969e-06 6.259e-06
-1.470707e+00 2.417940e-01 1.000000e-01 -1.444909e-04 7.977e-06 4.283e-06 3.685e-06
-1.470707e+00 2.417940e-01 8.333333e-02 -1.566461e-04 1.222e-05 2.353e-06 2.287e-06
-1.470707e+00 3.626900e-01 0.000000e+00 -2.693259e-04 2.621e-05 1.063e-05 3.333e-06
-1.470707e+00 3.626900e-01 1.666667e-01 -1.027356e-04 3.151e-05 2.047e-05 8.096e-06
-1.470707e+00 3.626900e-01 1.250000e-01 -1.756188e-04 8.168e-06 1.006e-05 5.922e-06
-1.470707e+00 3.626900e-01 1.000000e-01 -2.093534e-04 7.433e-06 5.238e-06 4.916e-06
-1.470707e+00 3.626900e-01 8.333333e-02 -2.276783e-04 1.264e-05 6.331e-06 4.402e-06
-1.470707e+00 4.835870e-01 0.000000e+00 -3.471039e-04 3.074e-05 1.395e-05 9.286e-06
-1.470707e+00 4.835870e-01 1.666667e-01 -1.189351e-04 3.494e-05 8.964e-06 5.937e-06
-1.470707e+00 4.835870e-01 1.250000e-01 -2.187590e-04 1.066e-05 9.145e-06 7.402e-06
-1.470707e+00 4.835870e-01 1.000000e-01 -2.649632e-04 1.098e-05 9.201e-06 8.080e-06
-1.470707e+00 4.835870e-01 8.333333e-02 -2.900617e-04 1.619e-05 9.738e-06 8.449e-06
-1.470707e+00 7.253810e-01 0.000000e+00 -4.475598e-04 2.965e-05 2.034e-05 1.038e-05
-1.470707e+00 7.253810e-01 1.666667e-01 -1.601781e-04 2.980e-05 1.426e-05 6.851e-06
-1.470707e+00 7.253810e-01 1.250000e-01 -2.859075e-04 1.130e-05 9.678e-06 8.076e-06
-1.470707e+00 7.253810e-01 1.000000e-01 -3.441023e-04 1.320e-05 1.362e-05 9.107e-06
-1.470707e+00 7.253810e-01 8.333333e-02 -3.757143e-04 1.746e-05 1.567e-05 9.495e-06
-1.470707e+00 9.671740e-01 0.000000e+00 -4.885244e-04 1.857e-05 8.953e-06 8.688e-06
-1.470707e+00 9.671740e-01 1.666667e-01 -2.168525e-04 3.595e-05 1.899e-05 6.094e-06
-1.470707e+00 9.671740e-01 1.250000e-01 -3.357090e-04 1.484e-05 1.460e-05 4.517e-06
-1.470707e+00 9.671740e-01 1.000000e-01 -3.907225e-04 8.378e-06 1.257e-05 7.132e-06
-1.470707e+00 9.671740e-01 8.333333e-02 -4.206065e-04 8.977e-06 1.146e-05 8.553e-06
-1.470707e+00 1.208968e+00 0.000000e+00 -5.225448e-04 2.337e-05 2.041e-05 8.281e-06
-1.470707e+00 1.208968e+00 1.666667e-01 -2.527231e-04 4.314e-05 3.056e-05 3.304e-05
-1.470707e+00 1.208968e+00 1.250000e-01 -3.707701e-04 1.660e-05 1.864e-05 1.029e-05
-1.470707e+00 1.208968e+00 1.000000e-01 -4.254090e-04 8.596e-06 1.313e-05 5.391e-06
-1.470707e+00 1.208968e+00 8.333333e-02 -4.550894e-04 1.026e-05 1.002e-05 6.524e-06
-1.470707e+00 1.450762e+00 0.000000e+00 -5.829723e-04 3.546e-05 1.295e-05 3.618e-06
-1.470707e+00 1.450762e+00 1.666667e-01 -2.584035e-04 3.484e-05 3.136e-05 1.410e-05
-1.470707e+00 1.450762e+00 1.250000e-01 -4.004024e-04 1.233e-05 2.337e-05 8.731e-06
-1.470707e+00 1.450762e+00 1.000000e-01 -4.661276e-04 1.515e-05 1.967e-05 7.390e-06
-1.470707e+00 1.450762e+00 8.333333e-02 -5.018301e-04 2.056e-05 1.766e-05 6.238e-06
-1.444444e+00 0.000000e+00 0.000000e+00 8.136518e-16 3.120e-10 4.823e-16 3.580e-16
-1.444444e+00 0.000000e+00 1.666667e-01 -1.543049e-15 4.566e-10 9.241e-16 1.066e-15
-1.444444e+00 0.000000e+00 1.250000e-01 -5.119921e-16 1.303e-10 3.263e-16 4.434e-16
-1.444444e+00 0.000000e+00 1.000000e-01 -3.476028e-17 5.979e-11 7.454e-17 1.102e-16
-1.444444e+00 0.000000e+00 8.333333e-02 2.244768e-16 1.275e-10 7.702e-17 5.905e-17
-1.444444e+00 1.208970e-01 0.000000e+00 -1.080414e-04 2.482e-05 1.467e-05 1.002e-05
-1.444444e+00 1.208970e-01 1.666667e-01 -2.037880e-05 4.478e-05 2.739e-05 1.038e-05
-1.444444e+00 1.208970e-01 1.250000e-01 -5.873118e-05 1.835e-05 1.061e-05 5.808e-06
-1.444444e+00 1.208970e-01 1.000000e-01 -7.648286e-05 1.110e-05 7.441e-06 3.820e-06
-1.444444e+00 1.208970e-01 8.333333e-02 -8.612575e-05 1.246e-05 9.641e-06 2.866e-06
-1.444444e+00 2.417940e-01 0.000000e+00 -1.940554e-04 2.402e-05 5.573e-06 2.272e-06
-1.444444e+00 2.417940e-01 1.666667e-01 -7.940934e-05 2.506e-05 2.160e-05 1.223e-05
-1.444444e+00 2.417940e-01 1.250000e-01 -1.295670e-04 6.390e-06 9.851e-06 6.535e-06
-1.444444e+00 2.417940e-01 1.000000e-01 -1.527829e-04 8.158e-06 5.011e-06 3.898e-06
-1.444444e+00 2.417940e-01 8.333333e-02 -1.653939e-04 1.263e-05 2.786e-06 2.466e-06
-1.444444e+00 3.626900e-01 0.000000e+00 -2.838756e-04 2.731e-05 1.032e-05 2.742e-06
-1.444444e+00 3.626900e-01 1.666667e-01 -1.080181e-04 3.228e-05 2.172e-05 8.608e-06
-1.444444e+00 3.626900e-01 1.250000e-01 -1.849557e-04 8.201e-06 1.102e-05 5.898e-06
-1.444444e+00 3.626900e-01 1.000000e-01 -2.205669e-04 7.822e-06 6.063e-06 4.651e-06
-1.444444e+00 3.626900e-01 8.333333e-02 -2.399112e-04 1.326e-05 5.913e-06 4.002e-06
-1.444444e+00 4.835870e-01 0.000000e+00 -3.656206e-04 3.190e-05 1.366e-05 7.480e-06
-1.444444e+00 4.835870e-01 1.666667e-01 -1.232117e-04 3.598e-05 9.768e-06 6.633e-06
-1.444444e+00 4.835870e-01 1.250000e-01 -2.292656e-04 1.081e-05 1.025e-05 7.004e-06
-1.444444e+00 4.835870e-01 1.000000e-01 -2.783534e-04 1.132e-05 1.049e-05 7.175e-06
-1.444444e+00 4.835870e-01 8.333333e-02 -3.050183e-04 1.679e-05 1.046e-05 7.268e-06
-1.444444e+00 7.253810e-01 0.000000e+00 -4.707790e-04 3.035e-05 2.294e-05 7.518e-06
-1.444444e+00 7.253810e-01 1.666667e-01 -1.632254e-04 3.048e-05 1.444e-05 9.322e-06
-1.444444e+00 7.253810e-01 1.250000e-01 -2.977801e-04 1.172e-05 1.185e-05 8.394e-06
-1.444444e+00 7.253810e-01 1.000000e-01 -3.600597e-04 1.364e-05 1.592e-05 8.293e-06
-1.444444e+00 7.253810e-01 8.333333e-02 -3.938906e-04 1.796e-05 1.806e-05 8.056e-06
-1.444444e+00 9.671740e-01 0.000000e+00 -5.130479e-04 1.925e-05 1.148e-05 8.909e-06
-1.444444e+00 9.671740e-01 1.666667e-01 -2.187495e-04 3.666e-05 2.275e-05 5.179e-06
-1.444444e+00 9.671740e-01 1.250000e-01 -3.475050e-04 1.549e-05 1.784e-05 6.926e-06
-1.444444e+00 9.671740e-01 1.000000e-01 -4.071005e-04 9.276e-06 1.556e-05 7.640e-06
-1.444444e+00 9.671740e-01 8.333333e-02 -4.394733e-04 9.858e-06 1.433e-05 8.028e-06
-1.444444e+00 1.208968e+00 0.000000e+00 -5.470850e-04 2.478e-05 1.481e-05 4.783e-06
-1.444444e+00 1.208968e+00 1.666667e-01 -2.521826e-04 4.392e-05 3.465e-05 2.651e-05
-1.444444e+00 1.208968e+00 1.250000e-01 -3.812024e-04 1.705e-05 2.227e-05 9.868e-06
-1.444444e+00 1.208968e+00 1.000000e-01 -4.409202e-04 9.599e-06 1.653e-05 6.955e-06
-1.444444e+00 1.208968e+00 8.333333e-02 -4.733594e-04 1.152e-05 1.329e-05 6.564e-06
-1.444444e+00 1.450762e+00 0.000000e+00 -6.050492e-04 3.652e-05 1.603e-05 5.392e-06
-1.444444e+00 1.450762e+00 1.666667e-01 -2.588928e-04 3.450e-05 3.929e-05 2.491e-05
-1.444444e+00 1.450762e+00 1.250000e-01 -4.103362e-04 1.273e-05 2.912e-05 1.298e-05
-1.444444e+00 1.450762e+00 1.000000e-01 -4.804329e-04 1.614e-05 2.441e-05 8.465e-06
-1.444444e+00 1.450762e+00 8.333333e-02 -5.185101e-04 2.160e-05 2.185e-05 5.637e-06
-1.418182e+00 0.000000e+00 0.000000e+00 8.542074e-16 3.142e-10 6.150e-16 3.957e-16
-1.418182e+00 0.000000e+00 1.666667e-01 -1.607391e-15 4.627e-10 9.731e-16 1.168e-15
-1.418182e+00 0.000000e+00 1.250000e-01 -5.304415e-16 1.325e-10 3.388e-16 4.697e-16
-1.418182e+00 0.000000e+00 1.000000e-01 -3.196787e-17 5.919e-11 6.897e-17 1.121e-16
-1.418182e+00 0.000000e+00 8.333333e-02 2.388079e-16 1.276e-10 1.101e-16 7.436e-17
-1.418182e+00 1.208970e-01 0.000000e+00 -1.123334e-04 2.511e-05 1.316e-05 9.735e-06
-1.418182e+00 1.208970e-01 1.666667e-01 -2.490498e-05 4.465e-05 2.645e-05 9.518e-06
-1.418182e+00 1.208970e-01 1.250000e-01 -6.315493e-05 1.819e-05 1.022e-05 5.280e-06
-1.418182e+00 1.208970e-01 1.000000e-01 -8.085919e-05 1.109e-05 7.029e-06 3.326e-06
-1.418182e+00 1.208970e-01 8.333333e-02 -9.047632e-05 1.260e-05 8.882e-06 2.408e-06
-1.418182e+00 2.417940e-01 0.000000e+00 -2.040313e-04 2.480e-05 5.379e-06 2.414e-06
-1.418182e+00 2.417940e-01 1.666667e-01 -8.535964e-05 2.581e-05 2.340e-05 1.247e-05
-1.418182e+00 2.417940e-01 1.250000e-01 -1.372785e-04 6.392e-06 1.069e-05 6.754e-06
-1.418182e+00 2.417940e-01 1.000000e-01 -1.613095e-04 8.300e-06 5.784e-06 4.109e-06
-1.418182e+00 2.417940e-01 8.333333e-02 -1.743634e-04 1.297e-05 3.279e-06 2.672e-06
-1.418182e+00 3.626900e-01 0.000000e+00 -2.984940e-04 2.826e-05 9.763e-06 2.162e-06
-1.418182e+00 3.626900e-01 1.666667e-01 -1.137271e-04 3.283e-05 2.284e-05 9.060e-06
-1.418182e+00 3.626900e-01 1.250000e-01 -1.945626e-04 8.192e-06 1.190e-05 5.811e-06
-1.418182e+00 3.626900e-01 1.000000e-01 -2.319779e-04 8.199e-06 6.840e-06 4.313e-06
-1.418182e+00 3.626900e-01 8.333333e-02 -2.523023e-04 1.383e-05 5.274e-06 3.530e-06
-1.418182e+00 4.835870e-01 0.000000e+00 -3.840083e-04 3.295e-05 1.287e-05 5.368e-06
-1.418182e+00 4.835870e-01 1.666667e-01 -1.279624e-04 3.680e-05 1.139e-05 7.402e-06
-1.418182e+00 4.835870e-01 1.250000e-01 -2.399825e-04 1.091e-05 1.125e-05 6.512e-06
-1.418182e+00 4.835870e-01 1.000000e-01 -2.918318e-04 1.166e-05 1.163e-05 6.100e-06
-1.418182e+00 4.835870e-01 8.333333e-02 -3.199968e-04 1.735e-05 1.168e-05 5.877e-06
-1.418182e+00 7.253810e-01 0.000000e+00 -4.936792e-04 3.101e-05 2.512e-05 4.005e-06
-1.418182e+00 7.253810e-01 1.666667e-01 -1.664989e-04 3.100e-05 1.502e-05 1.017e-05
-1.418182e+00 7.253810e-01 1.250000e-01 -3.096403e-04 1.214e-05 1.384e-05 8.711e-06
-1.418182e+00 7.253810e-01 1.000000e-01 -3.758943e-04 1.413e-05 1.795e-05 7.242e-06
-1.418182e+00 7.253810e-01 8.333333e-02 -4.118841e-04 1.848e-05 2.015e-05 6.253e-06
-1.418182e+00 9.671740e-01 0.000000e+00 -5.372395e-04 2.004e-05 1.358e-05 5.160e-06
-1.418182e+00 9.671740e-01 1.666667e-01 -2.202018e-04 3.733e-05 2.626e-05 1.266e-05
-1.418182e+00 9.671740e-01 1.250000e-01 -3.589058e-04 1.619e-05 2.075e-05 9.539e-06
-1.418182e+00 9.671740e-01 1.000000e-01 -4.231059e-04 1.028e-05 1.820e-05 7.963e-06
-1.418182e+00 9.671740e-01 8.333333e-02 -4.579801e-04 1.087e-05 1.681e-05 7.106e-06
-1.418182e+00 1.208968e+00 0.000000e+00 -5.711110e-04 2.640e-05 9.344e-06 7.129e-07
-1.418182e+00 1.208968e+00 1.666667e-01 -2.504402e-04 4.476e-05 3.886e-05 2.273e-05
-1.418182e+00 1.208968e+00 1.250000e-01 -3.907337e-04 1.757e-05 2.563e-05 1.294e-05
-1.418182e+00 1.208968e+00 1.000000e-01 -4.556695e-04 1.076e-05 1.951e-05 8.410e-06
-1.418182e+00 1.208968e+00 8.333333e-02 -4.909433e-04 1.296e-05 1.618e-05 6.312e-06
-1.418182e+00 1.450762e+00 0.000000e+00 -6.260934e-04 3.788e-05 1.902e-05 1.003e-05
-1.418182e+00 1.450762e+00 1.666667e-01 -2.573284e-04 3.414e-05 4.663e-05 3.653e-05
-1.418182e+00 1.450762e+00 1.250000e-01 -4.186631e-04 1.328e-05 3.455e-05 1.739e-05
-1.418182e+00 1.450762e+00 1.000000e-01 -4.933380e-04 1.736e-05 2.896e-05 9.371e-06
-1.418182e+00 1.450762e+00 8.333333e-02 -5.339021e-04 2.289e-05 2.592e-05 6.653e-06
-1.391919e+00 0.000000e+00 0.000000e+00 8.810366e-16 3.145e-10 7.484e-16 4.291e-16
-1.391919e+00 0.000000e+00 1.666667e-01 -1.646646e-15 4.662e-10 1.009e-15 1.361e-15
-1.391919e+00 0.000000e+00 1.250000e-01 -5.407849e-16 1.341e-10 3.465e-16 5.127e-16
-1.391919e+00 0.000000e+00 1.000000e-01 -2.892915e-17 5.836e-11 6.216e-17 1.039e-16
-1.391919e+00 0.000000e+00 8.333333e-02 2.491160e-16 1.269e-10 1.509e-16 8.921e-17
-1.391919e+00 1.208970e-01 0.000000e+00 -1.166590e-04 2.547e-05 1.152e-05 9.311e-06
-1.391919e+00 1.208970e-01 1.666667e-01 -2.947240e-05 4.449e-05 2.512e-05 8.728e-06
-1.391919e+00 1.208970e-01 1.250000e-01 -6.761655e-05 1.797e-05 9.492e-06 4.636e-06
-1.391919e+00 1.208970e-01 1.000000e-01 -8.527184e-05 1.104e-05 6.461e-06 2.754e-06
-1.391919e+00 1.208970e-01 8.333333e-02 -9.486237e-05 1.276e-05 7.976e-06 1.891e-06
-1.391919e+00 2.417940e-01 0.000000e+00 -2.141130e-04 2.547e-05 5.129e-06 2.533e-06
-1.391919e+00 2.417940e-01 1.666667e-01 -9.143195e-05 2.645e-05 2.485e-05 1.253e-05
-1.391919e+00 2.417940e-01 1.250000e-01 -1.451049e-04 6.361e-06 1.135e-05 6.890e-06
-1.391919e+00 2.417940e-01 1.000000e-01 -1.699478e-04 8.413e-06 6.478e-06 4.264e-06
-1.391919e+00 2.417940e-01 8.333333e-02 -1.834427e-04 1.327e-05 3.725e-06 2.400e-06
-1.391919e+00 3.626900e-01 0.000000e+00 -3.129592e-04 2.908e-05 8.976e-06 1.794e-06
-1.391919e+00 3.626900e-01 1.666667e-01 -1.196381e-04 3.320e-05 2.360e-05 9.721e-06
-1.391919e+00 3.626900e-01 1.250000e-01 -2.042161e-04 8.149e-06 1.249e-05 5.594e-06
-1.391919e+00 3.626900e-01 1.000000e-01 -2.433636e-04 8.567e-06 7.347e-06 3.862e-06
-1.391919e+00 3.626900e-01 8.333333e-02 -2.646289e-04 1.436e-05 4.687e-06 2.954e-06
-1.391919e+00 4.835870e-01 0.000000e+00 -4.018853e-04 3.389e-05 1.330e-05 3.052e-06
-1.391919e+00 4.835870e-01 1.666667e-01 -1.329189e-04 3.741e-05 1.173e-05 8.021e-06
-1.391919e+00 4.835870e-01 1.250000e-01 -2.505917e-04 1.097e-05 1.180e-05 5.847e-06
-1.391919e+00 4.835870e-01 1.000000e-01 -3.050574e-04 1.201e-05 1.230e-05 4.841e-06
-1.391919e+00 4.835870e-01 8.333333e-02 -3.346437e-04 1.790e-05 1.239e-05 4.294e-06
-1.391919e+00 7.253810e-01 0.000000e+00 -5.156898e-04 3.168e-05 2.635e-05 5.767e-06
-1.391919e+00 7.253810e-01 1.666667e-01 -1.694865e-04 3.138e-05 1.632e-05 1.266e-05
-1.391919e+00 7.253810e-01 1.250000e-01 -3.209505e-04 1.257e-05 1.511e-05 8.844e-06
-1.391919e+00 7.253810e-01 1.000000e-01 -3.910566e-04 1.466e-05 1.918e-05 5.899e-06
-1.391919e+00 7.253810e-01 8.333333e-02 -4.291390e-04 1.904e-05 2.138e-05 4.099e-06
-1.391919e+00 9.671740e-01 0.000000e+00 -5.604562e-04 2.098e-05 1.465e-05 8.642e-06
-1.391919e+00 9.671740e-01 1.666667e-01 -2.203140e-04 3.799e-05 2.860e-05 2.044e-05
-1.391919e+00 9.671740e-01 1.250000e-01 -3.691262e-04 1.696e-05 2.255e-05 1.199e-05
-1.391919e+00 9.671740e-01 1.000000e-01 -4.380050e-04 1.141e-05 1.975e-05 7.898e-06
-1.391919e+00 9.671740e-01 8.333333e-02 -4.754207e-04 1.203e-05 1.823e-05 5.675e-06
-1.391919e+00 1.208968e+00 0.000000e+00 -5.938192e-04 2.828e-05 1.122e-05 -6.352e-07
-1.391919e+00 1.208968e+00 1.666667e-01 -2.462351e-04 4.570e-05 4.060e-05 3.247e-05
-1.391919e+00 1.208968e+00 1.250000e-01 -3.983031e-04 1.820e-05 2.794e-05 1.744e-05
-1.391919e+00 1.208968e+00 1.000000e-01 -4.686889e-04 1.210e-05 2.203e-05 9.401e-06
-1.391919e+00 1.208968e+00 8.333333e-02 -5.069232e-04 1.459e-05 1.872e-05 5.408e-06
-1.391919e+00 1.450762e+00 0.000000e+00 -6.451250e-04 3.959e-05 2.095e-05 1.700e-05
-1.391919e+00 1.450762e+00 1.666667e-01 -2.517872e-04 3.382e-05 5.074e-05 4.773e-05
-1.391919e+00 1.450762e+00 1.250000e-01 -4.238725e-04 1.401e-05 3.760e-05 2.128e-05
-1.391919e+00 1.450762e+00 1.000000e-01 -5.035234e-04 1.882e-05 3.150e-05 9.684e-06
-1.391919e+00 1.450762e+00 8.333333e-02 -5.467905e-04 2.446e-05 2.819e-05 8.786e-06
-1.365657e+00 0.000000e+00 0.000000e+00 8.928069e-16 3.125e-10 8.736e-16 4.560e-16
-1.365657e+00 0.000000e+00 1.666667e-01 -1.657114e-15 4.667e-10 1.026e-15 1.481e-15
-1.365657e+00 0.000000e+00 1.250000e-01 -5.415236e-16 1.351e-10 3.478e-16 5.181e-16
-1.365657e+00 0.000000e+00 1.000000e-01 -2.516460e-17 5.734e-11 5.373e-17 9.171e-17
-1.365657e+00 0.000000e+00 8.333333e-02 2.553267e-16 1.253e-10 1.917e-16 1.032e-16
-1.365657e+00 1.208970e-01 0.000000e+00 -1.209915e-04 2.588e-05 9.693e-06 8.719e-06
-1.365657e+00 1.208970e-01 1.666667e-01 -3.402738e-05 4.432e-05 2.321e-05 7.717e-06
-1.365657e+00 1.208970e-01 1.250000e-01 -7.207418e-05 1.769e-05 8.768e-06 3.843e-06
-1.365657e+00 1.208970e-01 1.000000e-01 -8.968441e-05 1.096e-05 5.631e-06 2.067e-06
-1.365657e+00 1.208970e-01 8.333333e-02 -9.925046e-05 1.292e-05 6.823e-06 1.308e-06
-1.365657e+00 2.417940e-01 0.000000e+00 -2.241957e-04 2.604e-05 4.887e-06 2.730e-06
-1.365657e+00 2.417940e-01 1.666667e-01 -9.753312e-05 2.696e-05 2.565e-05 1.231e-05
-1.365657e+00 2.417940e-01 1.250000e-01 -1.529480e-04 6.301e-06 1.205e-05 6.854e-06
-1.365657e+00 2.417940e-01 1.000000e-01 -1.785972e-04 8.504e-06 6.952e-06 4.288e-06
-1.365657e+00 2.417940e-01 8.333333e-02 -1.925300e-04 1.353e-05 3.994e-06 1.439e-06
-1.365657e+00 3.626900e-01 0.000000e+00 -3.270748e-04 2.977e-05 8.061e-06 1.795e-06
-1.365657e+00 3.626900e-01 1.666667e-01 -1.255956e-04 3.338e-05 2.360e-05 1.007e-05
-1.365657e+00 3.626900e-01 1.250000e-01 -2.137428e-04 8.081e-06 1.249e-05 5.134e-06
-1.365657e+00 3.626900e-01 1.000000e-01 -2.545423e-04 8.928e-06 7.646e-06 3.218e-06
-1.365657e+00 3.626900e-01 8.333333e-02 -2.767050e-04 1.484e-05 5.190e-06 2.208e-06
-1.365657e+00 4.835870e-01 0.000000e+00 -4.189635e-04 3.474e-05 1.269e-05 5.431e-07
-1.365657e+00 4.835870e-01 1.666667e-01 -1.378292e-04 3.781e-05 1.127e-05 8.247e-06
-1.365657e+00 4.835870e-01 1.250000e-01 -2.608255e-04 1.100e-05 1.158e-05 4.876e-06
-1.365657e+00 4.835870e-01 1.000000e-01 -3.177552e-04 1.238e-05 1.217e-05 3.316e-06
-1.365657e+00 4.835870e-01 8.333333e-02 -3.486800e-04 1.843e-05 1.233e-05 2.469e-06
-1.365657e+00 7.253810e-01 0.000000e+00 -5.363691e-04 3.238e-05 2.629e-05 9.607e-06
-1.365657e+00 7.253810e-01 1.666667e-01 -1.716114e-04 3.166e-05 1.849e-05 1.586e-05
-1.365657e+00 7.253810e-01 1.250000e-01 -3.311929e-04 1.301e-05 1.519e-05 8.591e-06
-1.365657e+00 7.253810e-01 1.000000e-01 -4.050564e-04 1.527e-05 1.919e-05 4.147e-06
-1.365657e+00 7.253810e-01 8.333333e-02 -4.451797e-04 1.967e-05 2.136e-05 2.810e-06
-1.365657e+00 9.671740e-01 0.000000e+00 -5.821201e-04 2.210e-05 1.443e-05 1.533e-05
-1.365657e+00 9.671740e-01 1.666667e-01 -2.180540e-04 3.869e-05 2.906e-05 2.802e-05
-1.365657e+00 9.671740e-01 1.250000e-01 -3.773329e-04 1.781e-05 2.266e-05 1.396e-05
-1.365657e+00 9.671740e-01 1.000000e-01 -4.510563e-04 1.265e-05 1.970e-05 7.251e-06
-1.365657e+00 9.671740e-01 8.333333e-02 -4.911036e-04 1.334e-05 1.809e-05 6.002e-06
-1.365657e+00 1.208968e+00 0.000000e+00 -6.144504e-04 3.045e-05 1.227e-05 7.281e-06
-1.365657e+00 1.208968e+00 1.666667e-01 -2.380195e-04 4.677e-05 3.954e-05 4.404e-05
-1.365657e+00 1.208968e+00 1.250000e-01 -4.027080e-04 1.897e-05 2.801e-05 2.107e-05
-1.365657e+00 1.208968e+00 1.000000e-01 -4.789353e-04 1.364e-05 2.249e-05 9.650e-06
-1.365657e+00 1.208968e+00 8.333333e-02 -5.203427e-04 1.643e-05 1.936e-05 4.119e-06
-1.365657e+00 1.450762e+00 0.000000e+00 -6.611605e-04 4.177e-05 2.591e-05 2.408e-05
-1.365657e+00 1.450762e+00 1.666667e-01 -2.401015e-04 3.361e-05 5.006e-05 5.755e-05
-1.365657e+00 1.450762e+00 1.250000e-01 -4.243148e-04 1.496e-05 3.713e-05 2.412e-05
-1.365657e+00 1.450762e+00 1.000000e-01 -5.095793e-04 2.057e-05 3.109e-05 9.069e-06
-1.365657e+00 1.450762e+00 8.333333e-02 -5.558958e-04 2.638e-05 2.781e-05 1.032e-05
-1.339394e+00 0.000000e+00 0.000000e+00 8.883418e-16 3.082e-10 9.903e-16 4.744e-16
-1.339394e+00 0.000000e+00 1.666667e-01 -1.635449e-15 4.640e-10 1.021e-15 1.505e-15
-1.339394e+00 0.000000e+00 1.250000e-01 -5.312903e-16 1.353e-10 3.411e-16 5.009e-16
-1.339394e+00 0.000000e+00 1.000000e-01 -2.022273e-17 5.617e-11 4.331e-17 5.690e-17
-1.339394e+00 0.000000e+00 8.333333e-02 2.573942e-16 1.228e-10 2.319e-16 1.160e-16
-1.339394e+00 1.208970e-01 0.000000e+00 -1.252813e-04 2.634e-05 7.601e-06 7.952e-06
-1.339394e+00 1.208970e-01 1.666667e-01 -3.851146e-05 4.413e-05 2.092e-05 6.470e-06
-1.339394e+00 1.208970e-01 1.250000e-01 -7.647327e-05 1.737e-05 8.219e-06 2.882e-06
-1.339394e+00 1.208970e-01 1.000000e-01 -9.404417e-05 1.086e-05 4.484e-06 1.242e-06
-1.339394e+00 1.208970e-01 8.333333e-02 -1.035889e-04 1.309e-05 5.375e-06 7.896e-07
-1.339394e+00 2.417940e-01 0.000000e+00 -2.341305e-04 2.653e-05 4.676e-06 3.049e-06
-1.339394e+00 2.417940e-01 1.666667e-01 -1.035363e-04 2.736e-05 2.563e-05 1.176e-05
-1.339394e+00 2.417940e-01 1.250000e-01 -1.606713e-04 6.218e-06 1.248e-05 6.588e-06
-1.339394e+00 2.417940e-01 1.000000e-01 -1.871166e-04 8.580e-06 7.111e-06 4.146e-06
-1.339394e+00 2.417940e-01 8.333333e-02 -2.014820e-04 1.375e-05 4.007e-06 1.073e-06
-1.339394e+00 3.626900e-01 0.000000e+00 -3.406059e-04 3.036e-05 7.048e-06 2.168e-06
-1.339394e+00 3.626900e-01 1.666667e-01 -1.313647e-04 3.341e-05 2.265e-05 1.038e-05
-1.339394e+00 3.626900e-01 1.250000e-01 -2.229077e-04 7.996e-06 1.224e-05 4.380e-06
-1.339394e+00 3.626900e-01 1.000000e-01 -2.652791e-04 9.284e-06 7.729e-06 2.350e-06
-1.339394e+00 3.626900e-01 8.333333e-02 -2.882956e-04 1.528e-05 5.251e-06 1.274e-06
-1.339394e+00 4.835870e-01 0.000000e+00 -4.349289e-04 3.552e-05 1.268e-05 -2.124e-06
-1.339394e+00 4.835870e-01 1.666667e-01 -1.423069e-04 3.805e-05 9.814e-06 7.972e-06
-1.339394e+00 4.835870e-01 1.250000e-01 -2.703290e-04 1.100e-05 1.047e-05 3.555e-06
-1.339394e+00 4.835870e-01 1.000000e-01 -3.295850e-04 1.276e-05 1.121e-05 1.511e-06
-1.339394e+00 4.835870e-01 8.333333e-02 -3.617734e-04 1.896e-05 1.145e-05 4.003e-07
-1.339394e+00 7.253810e-01 0.000000e+00 -5.552257e-04 3.317e-05 2.496e-05 1.378e-05
-1.339394e+00 7.253810e-01 1.666667e-01 -1.720579e-04 3.190e-05 2.141e-05 1.861e-05
-1.339394e+00 7.253810e-01 1.250000e-01 -3.396938e-04 1.348e-05 1.400e-05 7.903e-06
-1.339394e+00 7.253810e-01 1.000000e-01 -4.172853e-04 1.594e-05 1.795e-05 1.989e-06
-1.339394e+00 7.253810e-01 8.333333e-02 -4.594337e-04 2.037e-05 2.009e-05 4.816e-06
-1.339394e+00 9.671740e-01 0.000000e+00 -6.015370e-04 2.348e-05 1.520e-05 2.225e-05
-1.339394e+00 9.671740e-01 1.666667e-01 -2.120290e-04 3.947e-05 3.256e-05 3.561e-05
-1.339394e+00 9.671740e-01 1.250000e-01 -3.824388e-04 1.876e-05 2.114e-05 1.539e-05
-1.339394e+00 9.671740e-01 1.000000e-01 -4.613141e-04 1.403e-05 1.832e-05 6.032e-06
-1.339394e+00 9.671740e-01 8.333333e-02 -5.041600e-04 1.482e-05 1.692e-05 8.550e-06
-1.339394e+00 1.208968e+00 0.000000e+00 -6.320860e-04 3.295e-05 1.688e-05 1.543e-05
-1.339394e+00 1.208968e+00 1.666667e-01 -2.236940e-04 4.799e-05 3.599e-05 5.447e-05
-1.339394e+00 1.208968e+00 1.250000e-01 -4.023655e-04 1.991e-05 2.590e-05 2.358e-05
-1.339394e+00 1.208968e+00 1.000000e-01 -4.850649e-04 1.541e-05 2.104e-05 9.175e-06
-1.339394e+00 1.208968e+00 8.333333e-02 -5.299880e-04 1.852e-05 1.824e-05 6.093e-06
-1.339394e+00 1.450762e+00 0.000000e+00 -6.730102e-04 4.451e-05 3.279e-05 3.115e-05
-1.339394e+00 1.450762e+00 1.666667e-01 -2.193934e-04 3.364e-05 5.012e-05 6.053e-05
-1.339394e+00 1.450762e+00 1.250000e-01 -4.178508e-04 1.615e-05 3.343e-05 2.586e-05
-1.339394e+00 1.450762e+00 1.000000e-01 -5.097082e-04 2.263e-05 2.803e-05 7.578e-06
-1.339394e+00 1.450762e+00 8.333333e-02 -5.596060e-04 2.867e-05 2.509e-05 1.130e-05
-1.313131e+00 0.000000e+00 0.000000e+00 8.690344e-16 3.017e-10 1.098e-15 4.862e-16
-1.313131e+00 0.000000e+00 1.666667e-01 -1.584566e-15 4.583e-10 9.964e-16 1.497e-15
-1.313131e+00 0.000000e+00 1.250000e-01 -5.111160e-16 1.349e-10 3.270e-16 4.708e-16
-1.313131e+00 0.000000e+00 1.000000e-01 -1.426183e-17 5.495e-11 3.118e-17 2.912e-17
-1.313131e+00 0.000000e+00 8.333333e-02 2.556342e-16 1.196e-10 2.712e-16 1.286e-16
-1.313131e+00 1.208970e-01 0.000000e+00 -1.294443e-04 2.685e-05 5.285e-06 6.971e-06
-1.313131e+00 1.208970e-01 1.666667e-01 -4.281970e-05 4.398e-05 1.899e-05 5.017e-06
-1.313131e+00 1.208970e-01 1.250000e-01 -8.071795e-05 1.703e-05 7.633e-06 1.773e-06
-1.313131e+00 1.208970e-01 1.000000e-01 -9.825943e-05 1.074e-05 3.063e-06 2.959e-07
-1.313131e+00 1.208970e-01 8.333333e-02 -1.077881e-04 1.326e-05 3.675e-06 5.495e-07
-1.313131e+00 2.417940e-01 0.000000e+00 -2.437420e-04 2.694e-05 4.491e-06 3.459e-06
-1.313131e+00 2.417940e-01 1.666667e-01 -1.092194e-04 2.765e-05 2.522e-05 1.089e-05
-1.313131e+00 2.417940e-01 1.250000e-01 -1.680730e-04 6.128e-06 1.252e-05 6.114e-06
-1.313131e+00 2.417940e-01 1.000000e-01 -1.953138e-04 8.656e-06 6.993e-06 3.852e-06
-1.313131e+00 2.417940e-01 8.333333e-02 -2.101113e-04 1.394e-05 3.799e-06 1.125e-06
-1.313131e+00 3.626900e-01 0.000000e+00 -3.532988e-04 3.087e-05 5.939e-06 1.861e-06
-1.313131e+00 3.626900e-01 1.666667e-01 -1.365836e-04 3.333e-05 2.158e-05 1.073e-05
-1.313131e+00 3.626900e-01 1.250000e-01 -2.313965e-04 7.914e-06 1.178e-05 3.623e-06
-1.313131e+00 3.626900e-01 1.000000e-01 -2.752813e-04 9.644e-06 7.367e-06 1.284e-06
-1.313131e+00 3.626900e-01 8.333333e-02 -2.991200e-04 1.569e-05 4.923e-06 1.781e-07
-1.313131e+00 4.835870e-01 0.000000e+00 -4.494483e-04 3.627e-05 1.142e-05 -4.079e-06
-1.313131e+00 4.835870e-01 1.666667e-01 -1.458276e-04 3.819e-05 7.500e-06 7.410e-06
-1.313131e+00 4.835870e-01 1.250000e-01 -2.786616e-04 1.099e-05 8.872e-06 2.189e-06
-1.313131e+00 4.835870e-01 1.000000e-01 -3.401448e-04 1.316e-05 9.760e-06 -5.299e-07
-1.313131e+00 4.835870e-01 8.333333e-02 -3.735431e-04 1.949e-05 1.019e-05 -1.686e-06
-1.313131e+00 7.253810e-01 0.000000e+00 -5.717379e-04 3.408e-05 2.348e-05 1.815e-05
-1.313131e+00 7.253810e-01 1.666667e-01 -1.698882e-04 3.219e-05 2.502e-05 2.088e-05
-1.313131e+00 7.253810e-01 1.250000e-01 -3.456975e-04 1.401e-05 1.176e-05 6.816e-06
-1.313131e+00 7.253810e-01 1.000000e-01 -4.270720e-04 1.670e-05 1.563e-05 2.396e-06
-1.313131e+00 7.253810e-01 8.333333e-02 -4.712755e-04 2.118e-05 1.773e-05 7.211e-06
-1.313131e+00 9.671740e-01 0.000000e+00 -6.179717e-04 2.514e-05 2.159e-05 2.925e-05
-1.313131e+00 9.671740e-01 1.666667e-01 -2.007591e-04 4.039e-05 4.383e-05 4.215e-05
-1.313131e+00 9.671740e-01 1.250000e-01 -3.832896e-04 1.983e-05 1.846e-05 1.628e-05
-1.313131e+00 9.671740e-01 1.000000e-01 -4.677752e-04 1.555e-05 1.626e-05 4.753e-06
-1.313131e+00 9.671740e-01 8.333333e-02 -5.136686e-04 1.648e-05 1.507e-05 1.098e-05
-1.313131e+00 1.208968e+00 0.000000e+00 -6.457759e-04 3.581e-05 2.372e-05 2.365e-05
-1.313131e+00 1.208968e+00 1.666667e-01 -2.010821e-04 4.940e-05 4.183e-05 6.290e-05
-1.313131e+00 1.208968e+00 1.250000e-01 -3.956356e-04 2.102e-05 2.192e-05 2.576e-05
-1.313131e+00 1.208968e+00 1.000000e-01 -4.856861e-04 1.740e-05 1.796e-05 8.047e-06
-1.313131e+00 1.208968e+00 8.333333e-02 -5.346024e-04 2.086e-05 1.562e-05 7.810e-06
-1.313131e+00 1.450762e+00 0.000000e+00 -6.795028e-04 4.788e-05 3.984e-05 3.808e-05
-1.313131e+00 1.450762e+00 1.666667e-01 -1.866538e-04 3.405e-05 6.850e-05 6.759e-05
-1.313131e+00 1.450762e+00 1.250000e-01 -4.022752e-04 1.761e-05 2.696e-05 2.646e-05
-1.313131e+00 1.450762e+00 1.000000e-01 -5.020772e-04 2.500e-05 2.268e-05 5.300e-06
-1.313131e+00 1.450762e+00 8.333333e-02 -5.562906e-04 3.137e-05 2.036e-05 1.185e-05
-1.286869e+00 0.000000e+00 0.000000e+00 8.363154e-16 2.934e-10 1.196e-15 4.919e-16
-1.286869e+00 0.000000e+00 1.666667e-01 -1.507473e-15 4.498e-10 9.534e-16 1.460e-15
-1.286869e+00 0.000000e+00 1.250000e-01 -4.820657e-16 1.339e-10 3.065e-16 4.292e-16
-1.286869e+00 0.000000e+00 1.000000e-01 -7.448481e-18 5.380e-11 4.771e-17 4.246e-17
-1.286869e+00 0.000000e+00 8.333333e-02 2.503683e-16 1.157e-10 3.093e-16 1.448e-16
-1.286869e+00 1.208970e-01 0.000000e+00 -1.333956e-04 2.741e-05 3.912e-06 5.950e-06
-1.286869e+00 1.208970e-01 1.666667e-01 -4.684664e-05 4.387e-05 1.710e-05 3.389e-06
-1.286869e+00 1.208970e-01 1.250000e-01 -8.471180e-05 1.667e-05 6.924e-06 1.012e-06
-1.286869e+00 1.208970e-01 1.000000e-01 -1.022380e-04 1.061e-05 2.269e-06 1.055e-07
-1.286869e+00 1.208970e-01 8.333333e-02 -1.117583e-04 1.345e-05 1.772e-06 2.678e-07
-1.286869e+00 2.417940e-01 0.000000e+00 -2.528542e-04 2.730e-05 4.326e-06 3.928e-06
-1.286869e+00 2.417940e-01 1.666667e-01 -1.143591e-04 2.787e-05 2.528e-05 9.741e-06
-1.286869e+00 2.417940e-01 1.250000e-01 -1.749507e-04 6.047e-06 1.223e-05 5.452e-06
-1.286869e+00 2.417940e-01 1.000000e-01 -2.029959e-04 8.746e-06 6.639e-06 3.425e-06
-1.286869e+00 2.417940e-01 8.333333e-02 -2.182304e-04 1.413e-05 3.410e-06 1.131e-06
-1.286869e+00 3.626900e-01 0.000000e+00 -3.648995e-04 3.134e-05 4.744e-06 1.508e-06
-1.286869e+00 3.626900e-01 1.666667e-01 -1.408893e-04 3.321e-05 1.981e-05 1.096e-05
-1.286869e+00 3.626900e-01 1.250000e-01 -2.388938e-04 7.850e-06 1.083e-05 4.127e-06
-1.286869e+00 3.626900e-01 1.000000e-01 -2.842558e-04 1.001e-05 6.619e-06 9.333e-07
-1.286869e+00 3.626900e-01 8.333333e-02 -3.088969e-04 1.611e-05 4.259e-06 -7.309e-07
-1.286869e+00 4.835870e-01 0.000000e+00 -4.621889e-04 3.704e-05 1.103e-05 -2.168e-06
-1.286869e+00 4.835870e-01 1.666667e-01 -1.478652e-04 3.830e-05 5.126e-06 6.757e-06
-1.286869e+00 4.835870e-01 1.250000e-01 -2.853818e-04 1.099e-05 6.923e-06 2.193e-06
-1.286869e+00 4.835870e-01 1.000000e-01 -3.490323e-04 1.359e-05 8.289e-06 3.101e-07
-1.286869e+00 4.835870e-01 8.333333e-02 -3.836079e-04 2.004e-05 8.832e-06 -8.415e-07
-1.286869e+00 7.253810e-01 0.000000e+00 -5.853844e-04 3.518e-05 2.134e-05 2.259e-05
-1.286869e+00 7.253810e-01 1.666667e-01 -1.641641e-04 3.260e-05 2.885e-05 2.263e-05
-1.286869e+00 7.253810e-01 1.250000e-01 -3.484480e-04 1.461e-05 8.616e-06 5.364e-06
-1.286869e+00 7.253810e-01 1.000000e-01 -4.337451e-04 1.754e-05 1.280e-05 3.883e-06
-1.286869e+00 7.253810e-01 8.333333e-02 -4.800793e-04 2.210e-05 1.525e-05 9.600e-06
-1.286869e+00 9.671740e-01 0.000000e+00 -6.306894e-04 2.712e-05 2.823e-05 3.617e-05
-1.286869e+00 9.671740e-01 1.666667e-01 -1.827643e-04 4.150e-05 5.530e-05 4.794e-05
-1.286869e+00 9.671740e-01 1.250000e-01 -3.787315e-04 2.102e-05 1.529e-05 1.663e-05
-1.286869e+00 9.671740e-01 1.000000e-01 -4.694363e-04 1.721e-05 1.317e-05 3.313e-06
-1.286869e+00 9.671740e-01 8.333333e-02 -5.187081e-04 1.832e-05 1.219e-05 1.330e-05
-1.286869e+00 1.208968e+00 0.000000e+00 -6.545707e-04 3.905e-05 3.116e-05 3.177e-05
-1.286869e+00 1.208968e+00 1.666667e-01 -1.680086e-04 5.102e-05 5.971e-05 7.002e-05
-1.286869e+00 1.208968e+00 1.250000e-01 -3.808795e-04 2.234e-05 1.944e-05 2.691e-05
-1.286869e+00 1.208968e+00 1.000000e-01 -4.794083e-04 1.962e-05 1.352e-05 6.331e-06
-1.286869e+00 1.208968e+00 8.333333e-02 -5.329302e-04 2.347e-05 1.173e-05 9.328e-06
-1.286869e+00 1.450762e+00 0.000000e+00 -6.794688e-04 5.193e-05 4.684e-05 4.470e-05
-1.286869e+00 1.450762e+00 1.666667e-01 -1.388749e-04 3.497e-05 8.731e-05 7.290e-05
-1.286869e+00 1.450762e+00 1.250000e-01 -3.753847e-04 1.933e-05 2.935e-05 2.586e-05
-1.286869e+00 1.450762e+00 1.000000e-01 -4.848550e-04 2.770e-05 1.544e-05 2.321e-06
-1.286869e+00 1.450762e+00 8.333333e-02 -5.443203e-04 3.449e-05 1.522e-05 1.205e-05
-1.260606e+00 0.000000e+00 0.000000e+00 7.916154e-16 2.835e-10 1.285e-15 5.085e-16
-1.260606e+00 0.000000e+00 1.666667e-01 -1.407175e-15 4.391e-10 9.730e-16 1.396e-15
-1.260606e+00 0.000000e+00 1.250000e-01 -4.452044e-16 1.324e-10 3.095e-16 3.777e-16
-1.260606e+00 0.000000e+00 1.000000e-01 5.077031e-20 5.282e-11 9.375e-17 3.991e-17
-1.260606e+00 0.000000e+00 8.333333e-02 2.419177e-16 1.114e-10 3.498e-16 1.765e-16
-1.260606e+00 1.208970e-01 0.000000e+00 -1.370505e-04 2.801e-05 4.049e-06 4.838e-06
-1.260606e+00 1.208970e-01 1.666667e-01 -5.048679e-05 4.385e-05 1.491e-05 2.932e-06
-1.260606e+00 1.208970e-01 1.250000e-01 -8.835843e-05 1.632e-05 6.252e-06 1.007e-06
-1.260606e+00 1.208970e-01 1.000000e-01 -1.058876e-04 1.048e-05 2.248e-06 1.448e-06
-1.260606e+00 1.208970e-01 8.333333e-02 -1.154096e-04 1.366e-05 2.628e-06 1.102e-06
-1.260606e+00 2.417940e-01 0.000000e+00 -2.612913e-04 2.762e-05 4.177e-06 4.426e-06
-1.260606e+00 2.417940e-01 1.666667e-01 -1.187323e-04 2.802e-05 2.479e-05 8.345e-06
-1.260606e+00 2.417940e-01 1.250000e-01 -1.811018e-04 5.992e-06 1.173e-05 4.626e-06
-1.260606e+00 2.417940e-01 1.000000e-01 -2.099700e-04 8.864e-06 6.092e-06 2.880e-06
-1.260606e+00 2.417940e-01 8.333333e-02 -2.256515e-04 1.432e-05 3.116e-06 1.940e-06
-1.260606e+00 3.626900e-01 0.000000e+00 -3.751540e-04 3.183e-05 4.729e-06 1.751e-06
-1.260606e+00 3.626900e-01 1.666667e-01 -1.439187e-04 3.308e-05 1.784e-05 1.111e-05
-1.260606e+00 3.626900e-01 1.250000e-01 -2.450842e-04 7.821e-06 9.481e-06 4.730e-06
-1.260606e+00 3.626900e-01 1.000000e-01 -2.919093e-04 1.041e-05 5.544e-06 1.802e-06
-1.260606e+00 3.626900e-01 8.333333e-02 -3.173452e-04 1.653e-05 3.315e-06 1.888e-07
-1.260606e+00 4.835870e-01 0.000000e+00 -4.728178e-04 3.788e-05 1.221e-05 -9.838e-07
-1.260606e+00 4.835870e-01 1.666667e-01 -1.478939e-04 3.845e-05 2.420e-06 5.244e-06
-1.260606e+00 4.835870e-01 1.250000e-01 -2.900481e-04 1.101e-05 4.667e-06 3.028e-06
-1.260606e+00 4.835870e-01 1.000000e-01 -3.558452e-04 1.406e-05 6.321e-06 1.687e-06
-1.260606e+00 4.835870e-01 8.333333e-02 -3.915868e-04 2.065e-05 7.848e-06 8.707e-07
-1.260606e+00 7.253810e-01 0.000000e+00 -5.956437e-04 3.651e-05 2.455e-05 2.696e-05
-1.260606e+00 7.253810e-01 1.666667e-01 -1.539469e-04 3.323e-05 3.263e-05 2.381e-05
-1.260606e+00 7.253810e-01 1.250000e-01 -3.471892e-04 1.528e-05 6.825e-06 3.582e-06
-1.260606e+00 7.253810e-01 1.000000e-01 -4.366328e-04 1.849e-05 9.668e-06 5.336e-06
-1.260606e+00 7.253810e-01 8.333333e-02 -4.852195e-04 2.316e-05 1.234e-05 1.194e-05
-1.260606e+00 9.671740e-01 0.000000e+00 -6.389550e-04 2.944e-05 3.493e-05 4.284e-05
-1.260606e+00 9.671740e-01 1.666667e-01 -1.565648e-04 4.282e-05 6.650e-05 5.284e-05
-1.260606e+00 9.671740e-01 1.250000e-01 -3.676105e-04 2.235e-05 1.866e-05 1.645e-05
-1.260606e+00 9.671740e-01 1.000000e-01 -4.652945e-04 1.902e-05 9.193e-06 3.477e-06
-1.260606e+00 9.671740e-01 8.333333e-02 -5.183575e-04 2.036e-05 1.262e-05 1.550e-05
-1.260606e+00 1.208968e+00 0.000000e+00 -6.575209e-04 4.269e-05 3.861e-05 3.962e-05
-1.260606e+00 1.208968e+00 1.666667e-01 -1.222984e-04 5.286e-05 7.739e-05 7.639e-05
-1.260606e+00 1.208968e+00 1.250000e-01 -3.564582e-04 2.386e-05 2.600e-05 2.725e-05
-1.260606e+00 1.208968e+00 1.000000e-01 -4.648408e-04 2.208e-05 7.991e-06 4.096e-06
-1.260606e+00 1.208968e+00 8.333333e-02 -5.237153e-04 2.635e-05 8.972e-06 1.070e-05
-1.260606e+00 1.450762e+00 0.000000e+00 -6.717385e-04 5.668e-05 5.359e-05 5.082e-05
-1.260606e+00 1.450762e+00 1.666667e-01 -7.304921e-05 3.652e-05 1.057e-04 7.631e-05
-1.260606e+00 1.450762e+00 1.250000e-01 -3.349758e-04 2.131e-05 3.704e-05 2.420e-05
-1.260606e+00 1.450762e+00 1.000000e-01 -4.562104e-04 3.071e-05 7.009e-06 7.425e-07
-1.260606e+00 1.450762e+00 8.333333e-02 -5.220662e-04 3.803e-05 1.970e-05 1.202e-05
-1.234343e+00 0.000000e+00 0.000000e+00 7.363651e-16 2.723e-10 1.358e-15 5.411e-16
-1.234343e+00 0.000000e+00 1.666667e-01 -1.286679e-15 4.264e-10 1.150e-15 1.309e-15
-1.234343e+00 0.000000e+00 1.250000e-01 -4.015970e-16 1.304e-10 3.605e-16 3.198e-16
-1.234343e+00 0.000000e+00 1.000000e-01 8.069361e-18 5.212e-11 1.174e-16 5.205e-17
-1.234343e+00 0.000000e+00 8.333333e-02 2.306042e-16 1.067e-10 3.906e-16 2.114e-16
-1.234343e+00 1.208970e-01 0.000000e+00 -1.403244e-04 2.864e-05 5.283e-06 3.812e-06
-1.234343e+00 1.208970e-01 1.666667e-01 -5.363466e-05 4.391e-05 1.273e-05 2.096e-06
-1.234343e+00 1.208970e-01 1.250000e-01 -9.156142e-05 1.601e-05 5.556e-06 2.417e-06
-1.234343e+00 1.208970e-01 1.000000e-01 -1.091161e-04 1.037e-05 3.095e-06 2.663e-06
-1.234343e+00 1.208970e-01 8.333333e-02 -1.186520e-04 1.388e-05 3.622e-06 3.127e-06
-1.234343e+00 2.417940e-01 0.000000e+00 -2.688775e-04 2.793e-05 4.037e-06 4.919e-06
-1.234343e+00 2.417940e-01 1.666667e-01 -1.221156e-04 2.812e-05 2.372e-05 6.733e-06
-1.234343e+00 2.417940e-01 1.250000e-01 -1.863239e-04 5.979e-06 1.119e-05 3.657e-06
-1.234343e+00 2.417940e-01 1.000000e-01 -2.160432e-04 9.023e-06 5.392e-06 2.233e-06
-1.234343e+00 2.417940e-01 8.333333e-02 -2.321870e-04 1.453e-05 2.348e-06 2.304e-06
-1.234343e+00 3.626900e-01 0.000000e+00 -3.838085e-04 3.236e-05 5.944e-06 2.533e-06
-1.234343e+00 3.626900e-01 1.666667e-01 -1.453087e-04 3.301e-05 1.536e-05 1.093e-05
-1.234343e+00 3.626900e-01 1.250000e-01 -2.496524e-04 7.840e-06 7.784e-06 5.359e-06
-1.234343e+00 3.626900e-01 1.000000e-01 -2.979486e-04 1.083e-05 4.280e-06 2.684e-06
-1.234343e+00 3.626900e-01 8.333333e-02 -3.241835e-04 1.699e-05 3.798e-06 1.339e-06
-1.234343e+00 4.835870e-01 0.000000e+00 -4.810021e-04 3.882e-05 1.500e-05 1.544e-06
-1.234343e+00 4.835870e-01 1.666667e-01 -1.453876e-04 3.870e-05 6.158e-07 4.540e-06
-1.234343e+00 4.835870e-01 1.250000e-01 -2.922189e-04 1.107e-05 4.582e-06 3.833e-06
-1.234343e+00 4.835870e-01 1.000000e-01 -3.601809e-04 1.458e-05 8.390e-06 3.067e-06
-1.234343e+00 4.835870e-01 8.333333e-02 -3.970985e-04 2.131e-05 1.041e-05 2.602e-06
-1.234343e+00 7.253810e-01 0.000000e+00 -6.019943e-04 3.812e-05 2.947e-05 3.111e-05
-1.234343e+00 7.253810e-01 1.666667e-01 -1.382983e-04 3.413e-05 3.609e-05 2.439e-05
-1.234343e+00 7.253810e-01 1.250000e-01 -3.411653e-04 1.605e-05 6.940e-06 1.576e-06
-1.234343e+00 7.253810e-01 1.000000e-01 -4.350637e-04 1.954e-05 9.589e-06 6.759e-06
-1.234343e+00 7.253810e-01 8.333333e-02 -4.860703e-04 2.436e-05 1.569e-05 1.420e-05
-1.234343e+00 9.671740e-01 0.000000e+00 -6.420337e-04 3.212e-05 4.152e-05 4.911e-05
-1.234343e+00 9.671740e-01 1.666667e-01 -1.206806e-04 4.437e-05 7.693e-05 5.530e-05
-1.234343e+00 9.671740e-01 1.250000e-01 -3.487726e-04 2.381e-05 2.179e-05 1.574e-05
-1.234343e+00 9.671740e-01 1.000000e-01 -4.543466e-04 2.098e-05 5.420e-06 3.734e-06
-1.234343e+00 9.671740e-01 8.333333e-02 -5.116955e-04 2.259e-05 1.645e-05 1.751e-05
-1.234343e+00 1.208968e+00 0.000000e+00 -6.536773e-04 4.675e-05 4.587e-05 4.704e-05
-1.234343e+00 1.208968e+00 1.666667e-01 -6.177610e-05 5.491e-05 9.413e-05 7.982e-05
-1.234343e+00 1.208968e+00 1.250000e-01 -3.207329e-04 2.558e-05 3.223e-05 2.688e-05
-1.234343e+00 1.208968e+00 1.000000e-01 -4.405928e-04 2.477e-05 4.060e-06 2.311e-06
-1.234343e+00 1.208968e+00 8.333333e-02 -5.057020e-04 2.951e-05 1.305e-05 1.182e-05
-1.234343e+00 1.450762e+00 0.000000e+00 -6.551425e-04 6.215e-05 5.989e-05 5.637e-05
-1.234343e+00 1.450762e+00 1.666667e-01 1.383097e-05 3.875e-05 1.229e-04 7.768e-05
-1.234343e+00 1.450762e+00 1.250000e-01 -2.788449e-04 2.354e-05 4.428e-05 2.201e-05
-1.234343e+00 1.450762e+00 1.000000e-01 -4.143121e-04 3.404e-05 9.269e-06 3.283e-06
-1.234343e+00 1.450762e+00 8.333333e-02 -4.878992e-04 4.199e-05 2.437e-05 1.249e-05
-1.208081e+00 0.000000e+00 0.000000e+00 6.719951e-16 2.602e-10 1.413e-15 6.159e-16
-1.208081e+00 0.000000e+00 1.666667e-01 -1.148989e-15 4.121e-10 1.317e-15 1.201e-15
-1.208081e+00 0.000000e+00 1.250000e-01 -3.523086e-16 1.282e-10 4.080e-16 2.598e-16
-1.208081e+00 0.000000e+00 1.000000e-01 1.644073e-17 5.180e-11 1.655e-16 4.933e-17
-1.208081e+00 0.000000e+00 8.333333e-02 2.167490e-16 1.020e-10 4.330e-16 2.437e-16
-1.208081e+00 1.208970e-01 0.000000e+00 -1.431325e-04 2.929e-05 5.987e-06 5.451e-06
-1.208081e+00 1.208970e-01 1.666667e-01 -5.618477e-05 4.409e-05 1.050e-05 2.917e-06
-1.208081e+00 1.208970e-01 1.250000e-01 -9.422439e-05 1.574e-05 4.838e-06 4.099e-06
-1.208081e+00 1.208970e-01 1.000000e-01 -1.118313e-04 1.027e-05 4.352e-06 4.539e-06
-1.208081e+00 1.208970e-01 8.333333e-02 -1.213955e-04 1.411e-05 4.650e-06 4.769e-06
-1.208081e+00 2.417940e-01 0.000000e+00 -2.754370e-04 2.824e-05 3.902e-06 5.130e-06
-1.208081e+00 2.417940e-01 1.666667e-01 -1.242859e-04 2.819e-05 2.229e-05 5.745e-06
-1.208081e+00 2.417940e-01 1.250000e-01 -1.904145e-04 6.022e-06 1.018e-05 2.670e-06
-1.208081e+00 2.417940e-01 1.000000e-01 -2.210226e-04 9.236e-06 4.582e-06 1.488e-06
-1.208081e+00 2.417940e-01 8.333333e-02 -2.376492e-04 1.477e-05 2.145e-06 1.754e-06
-1.208081e+00 3.626900e-01 0.000000e+00 -3.906090e-04 3.297e-05 7.162e-06 3.406e-06
-1.208081e+00 3.626900e-01 1.666667e-01 -1.446962e-04 3.302e-05 1.247e-05 1.100e-05
-1.208081e+00 3.626900e-01 1.250000e-01 -2.522830e-04 7.918e-06 6.055e-06 6.009e-06
-1.208081e+00 3.626900e-01 1.000000e-01 -3.020804e-04 1.129e-05 4.421e-06 3.571e-06
-1.208081e+00 3.626900e-01 8.333333e-02 -3.291308e-04 1.749e-05 5.260e-06 2.392e-06
-1.208081e+00 4.835870e-01 0.000000e+00 -4.864090e-04 3.991e-05 1.767e-05 4.065e-06
-1.208081e+00 4.835870e-01 1.666667e-01 -1.398204e-04 3.911e-05 2.676e-06 6.838e-06
-1.208081e+00 4.835870e-01 1.250000e-01 -2.914529e-04 1.119e-05 7.024e-06 4.547e-06
-1.208081e+00 4.835870e-01 1.000000e-01 -3.616371e-04 1.515e-05 1.090e-05 4.445e-06
-1.208081e+00 4.835870e-01 8.333333e-02 -3.997618e-04 2.205e-05 1.297e-05 4.329e-06
-1.208081e+00 7.253810e-01 0.000000e+00 -6.039150e-04 4.002e-05 3.419e-05 3.493e-05
-1.208081e+00 7.253810e-01 1.666667e-01 -1.162797e-04 3.536e-05 3.914e-05 2.448e-05
-1.208081e+00 7.253810e-01 1.250000e-01 -3.296201e-04 1.692e-05 6.904e-06 3.683e-06
-1.208081e+00 7.253810e-01 1.000000e-01 -4.283663e-04 2.071e-05 1.277e-05 8.155e-06
-1.208081e+00 7.253810e-01 8.333333e-02 -4.820062e-04 2.573e-05 1.932e-05 1.633e-05
-1.208081e+00 9.671740e-01 0.000000e+00 -6.391906e-04 3.514e-05 4.781e-05 5.481e-05
-1.208081e+00 9.671740e-01 1.666667e-01 -7.363204e-05 4.614e-05 8.611e-05 5.782e-05
-1.208081e+00 9.671740e-01 1.250000e-01 -3.210639e-04 2.540e-05 2.445e-05 1.451e-05
-1.208081e+00 9.671740e-01 1.000000e-01 -4.355895e-04 2.310e-05 8.129e-06 5.107e-06
-1.208081e+00 9.671740e-01 8.333333e-02 -4.978009e-04 2.502e-05 2.030e-05 1.949e-05
-1.208081e+00 1.208968e+00 0.000000e+00 -6.420902e-04 5.121e-05 5.272e-05 5.386e-05
-1.208081e+00 1.208968e+00 1.666667e-01 1.573335e-05 5.718e-05 1.092e-04 8.186e-05
-1.208081e+00 1.208968e+00 1.250000e-01 -2.720645e-04 2.750e-05 3.778e-05 2.550e-05
-1.208081e+00 1.208968e+00 1.000000e-01 -4.052737e-04 2.770e-05 4.912e-06 5.104e-06
-1.208081e+00 1.208968e+00 8.333333e-02 -4.776343e-04 3.294e-05 1.728e-05 1.390e-05
-1.208081e+00 1.450762e+00 0.000000e+00 -6.285112e-04 6.830e-05 6.553e-05 6.118e-05
-1.208081e+00 1.450762e+00 1.666667e-01 1.247733e-04 4.167e-05 1.379e-04 7.686e-05
-1.208081e+00 1.450762e+00 1.250000e-01 -2.047887e-04 2.601e-05 5.067e-05 1.843e-05
-1.208081e+00 1.450762e+00 1.000000e-01 -3.573288e-04 3.767e-05 1.311e-05 1.361e-05
-1.208081e+00 1.450762e+00 8.333333e-02 -4.401901e-04 4.636e-05 2.913e-05 1.224e-05
-1.181818e+00 0.000000e+00 0.000000e+00 5.999360e-16 2.476e-10 1.456e-15 6.860e-16
-1.181818e+00 0.000000e+00 1.666667e-01 -9.971132e-16 3.966e-10 1.471e-15 1.075e-15
-1.181818e+00 0.000000e+00 1.250000e-01 -2.984041e-16 1.257e-10 4.510e-16 1.940e-16
-1.181818e+00 0.000000e+00 1.000000e-01 2.499832e-17 5.192e-11 2.136e-16 6.750e-17
-1.181818e+00 0.000000e+00 8.333333e-02 2.006737e-16 9.736e-11 4.746e-16 2.744e-16
-1.181818e+00 1.208970e-01 0.000000e+00 -1.453900e-04 2.995e-05 6.696e-06 8.162e-06
-1.181818e+00 1.208970e-01 1.666667e-01 -5.803165e-05 4.439e-05 8.213e-06 4.132e-06
-1.181818e+00 1.208970e-01 1.250000e-01 -9.625093e-05 1.553e-05 5.237e-06 5.890e-06
-1.181818e+00 1.208970e-01 1.000000e-01 -1.139410e-04 1.021e-05 5.639e-06 6.315e-06
-1.181818e+00 1.208970e-01 8.333333e-02 -1.235504e-04 1.434e-05 5.699e-06 6.545e-06
-1.181818e+00 2.417940e-01 0.000000e+00 -2.807940e-04 2.857e-05 3.766e-06 5.766e-06
-1.181818e+00 2.417940e-01 1.666667e-01 -1.250200e-04 2.823e-05 2.054e-05 6.138e-06
-1.181818e+00 2.417940e-01 1.250000e-01 -1.931711e-04 6.132e-06 9.030e-06 3.143e-06
-1.181818e+00 2.417940e-01 1.000000e-01 -2.247153e-04 9.511e-06 3.702e-06 1.708e-06
-1.181818e+00 2.417940e-01 8.333333e-02 -2.418505e-04 1.505e-05 2.129e-06 1.150e-06
-1.181818e+00 3.626900e-01 0.000000e+00 -3.953016e-04 3.369e-05 8.328e-06 4.327e-06
-1.181818e+00 3.626900e-01 1.666667e-01 -1.417180e-04 3.316e-05 9.820e-06 1.114e-05
-1.181818e+00 3.626900e-01 1.250000e-01 -2.526608e-04 8.060e-06 4.807e-06 6.547e-06
-1.181818e+00 3.626900e-01 1.000000e-01 -3.040115e-04 1.180e-05 6.048e-06 4.634e-06
-1.181818e+00 3.626900e-01 8.333333e-02 -3.319057e-04 1.806e-05 6.744e-06 3.483e-06
-1.181818e+00 4.835870e-01 0.000000e+00 -4.887056e-04 4.119e-05 2.018e-05 6.517e-06
-1.181818e+00 4.835870e-01 1.666667e-01 -1.306662e-04 3.972e-05 5.015e-06 9.707e-06
-1.181818e+00 4.835870e-01 1.250000e-01 -2.873085e-04 1.136e-05 9.567e-06 5.448e-06
-1.181818e+00 4.835870e-01 1.000000e-01 -3.598114e-04 1.578e-05 1.342e-05 6.198e-06
-1.181818e+00 4.835870e-01 8.333333e-02 -3.991958e-04 2.288e-05 1.548e-05 6.029e-06
-1.181818e+00 7.253810e-01 0.000000e+00 -6.008842e-04 4.224e-05 3.846e-05 3.826e-05
-1.181818e+00 7.253810e-01 1.666667e-01 -8.695276e-05 3.691e-05 4.155e-05 2.386e-05
-1.181818e+00 7.253810e-01 1.250000e-01 -3.117978e-04 1.788e-05 6.633e-06 7.350e-06
-1.181818e+00 7.253810e-01 1.000000e-01 -4.158689e-04 2.199e-05 1.596e-05 9.529e-06
-1.181818e+00 7.253810e-01 8.333333e-02 -4.724013e-04 2.728e-05 2.283e-05 1.831e-05
-1.181818e+00 9.671740e-01 0.000000e+00 -6.296906e-04 3.852e-05 5.345e-05 5.980e-05
-1.181818e+00 9.671740e-01 1.666667e-01 -1.393909e-05 4.813e-05 9.354e-05 5.906e-05
-1.181818e+00 9.671740e-01 1.250000e-01 -2.833304e-04 2.711e-05 2.646e-05 1.274e-05
-1.181818e+00 9.671740e-01 1.000000e-01 -4.080201e-04 2.538e-05 1.109e-05 6.049e-06
-1.181818e+00 9.671740e-01 8.333333e-02 -4.757528e-04 2.765e-05 2.403e-05 2.137e-05
-1.181818e+00 1.208968e+00 0.000000e+00 -6.218104e-04 5.609e-05 5.896e-05 5.991e-05
-1.181818e+00 1.208968e+00 1.666667e-01 1.124052e-04 5.963e-05 1.220e-04 8.209e-05
-1.181818e+00 1.208968e+00 1.250000e-01 -2.088142e-04 2.960e-05 4.258e-05 2.417e-05
-1.181818e+00 1.208968e+00 1.000000e-01 -3.574928e-04 3.086e-05 5.683e-06 1.227e-05
-1.181818e+00 1.208968e+00 8.333333e-02 -4.382565e-04 3.665e-05 2.162e-05 1.524e-05
-1.181818e+00 1.450762e+00 0.000000e+00 -5.906750e-04 7.512e-05 7.030e-05 6.492e-05
-1.181818e+00 1.450762e+00 1.666667e-01 2.627853e-04 4.524e-05 1.500e-04 7.556e-05
-1.181818e+00 1.450762e+00 1.250000e-01 -1.106036e-04 2.870e-05 5.578e-05 3.078e-05
-1.181818e+00 1.450762e+00 1.000000e-01 -2.834293e-04 4.160e-05 1.882e-05 2.474e-05
-1.181818e+00 1.450762e+00 8.333333e-02 -3.773099e-04 5.112e-05 3.384e-05 2.146e-05
-1.155556e+00 0.000000e+00 0.000000e+00 5.216186e-16 2.349e-10 1.485e-15 7.502e-16
-1.155556e+00 0.000000e+00 1.666667e-01 -8.340565e-16 3.805e-10 1.402e-15 9.555e-16
-1.155556e+00 0.000000e+00 1.250000e-01 -2.409486e-16 1.230e-10 3.968e-16 1.240e-16
-1.155556e+00 0.000000e+00 1.000000e-01 3.357558e-17 5.251e-11 2.609e-16 8.560e-17
-1.155556e+00 0.000000e+00 8.333333e-02 1.826998e-16 9.309e-11 5.044e-16 3.026e-16
-1.155556e+00 1.208970e-01 0.000000e+00 -1.470123e-04 3.061e-05 7.404e-06 1.082e-05
-1.155556e+00 1.208970e-01 1.666667e-01 -5.906980e-05 4.481e-05 6.644e-06 5.399e-06
-1.155556e+00 1.208970e-01 1.250000e-01 -9.754463e-05 1.541e-05 6.764e-06 7.751e-06
-1.155556e+00 1.208970e-01 1.000000e-01 -1.153530e-04 1.018e-05 6.838e-06 8.558e-06
-1.155556e+00 1.208970e-01 8.333333e-02 -1.250266e-04 1.459e-05 6.893e-06 8.996e-06
-1.155556e+00 2.417940e-01 0.000000e+00 -2.847725e-04 2.893e-05 3.625e-06 6.061e-06
-1.155556e+00 2.417940e-01 1.666667e-01 -1.240945e-04 2.825e-05 1.854e-05 7.233e-06
-1.155556e+00 2.417940e-01 1.250000e-01 -1.943911e-04 6.313e-06 7.777e-06 3.750e-06
-1.155556e+00 2.417940e-01 1.000000e-01 -2.269285e-04 9.855e-06 4.987e-06 2.048e-06
-1.155556e+00 2.417940e-01 8.333333e-02 -2.446030e-04 1.538e-05 2.139e-06 1.213e-06
-1.155556e+00 3.626900e-01 0.000000e+00 -3.976324e-04 3.456e-05 9.417e-06 5.254e-06
-1.155556e+00 3.626900e-01 1.666667e-01 -1.360111e-04 3.345e-05 6.991e-06 1.140e-05
-1.155556e+00 3.626900e-01 1.250000e-01 -2.504704e-04 8.269e-06 6.798e-06 7.282e-06
-1.155556e+00 3.626900e-01 1.000000e-01 -3.034487e-04 1.236e-05 7.697e-06 5.549e-06
-1.155556e+00 3.626900e-01 8.333333e-02 -3.322271e-04 1.871e-05 8.223e-06 4.489e-06
-1.155556e+00 4.835870e-01 0.000000e+00 -4.875590e-04 4.267e-05 2.246e-05 8.839e-06
-1.155556e+00 4.835870e-01 1.666667e-01 -1.173992e-04 4.056e-05 7.604e-06 1.338e-05
-1.155556e+00 4.835870e-01 1.250000e-01 -2.793441e-04 1.161e-05 1.217e-05 7.051e-06
-1.155556e+00 4.835870e-01 1.000000e-01 -3.543015e-04 1.648e-05 1.589e-05 7.500e-06
-1.155556e+00 4.835870e-01 8.333333e-02 -3.950190e-04 2.383e-05 1.789e-05 8.151e-06
-1.155556e+00 7.253810e-01 0.000000e+00 -5.923805e-04 4.479e-05 4.239e-05 4.098e-05
-1.155556e+00 7.253810e-01 1.666667e-01 -4.937897e-05 3.879e-05 4.262e-05 2.261e-05
-1.155556e+00 7.253810e-01 1.250000e-01 -2.869422e-04 1.894e-05 6.275e-06 1.190e-05
-1.155556e+00 7.253810e-01 1.000000e-01 -3.969000e-04 2.340e-05 1.909e-05 1.122e-05
-1.155556e+00 7.253810e-01 8.333333e-02 -4.566301e-04 2.899e-05 2.618e-05 2.008e-05
-1.155556e+00 9.671740e-01 0.000000e+00 -6.127990e-04 4.224e-05 5.827e-05 6.390e-05
-1.155556e+00 9.671740e-01 1.666667e-01 5.987809e-05 5.029e-05 9.875e-05 5.888e-05
-1.155556e+00 9.671740e-01 1.250000e-01 -2.344181e-04 2.894e-05 2.759e-05 1.191e-05
-1.155556e+00 9.671740e-01 1.000000e-01 -3.706353e-04 2.782e-05 1.435e-05 1.127e-05
-1.155556e+00 9.671740e-01 8.333333e-02 -4.446297e-04 3.050e-05 2.793e-05 2.315e-05
-1.155556e+00 1.208968e+00 0.000000e+00 -5.918885e-04 6.138e-05 6.437e-05 6.496e-05
-1.155556e+00 1.208968e+00 1.666667e-01 2.304146e-04 6.225e-05 1.316e-04 8.017e-05
-1.155556e+00 1.208968e+00 1.250000e-01 -1.293430e-04 3.187e-05 4.580e-05 2.271e-05
-1.155556e+00 1.208968e+00 1.000000e-01 -2.958594e-04 3.426e-05 8.686e-06 1.943e-05
-1.155556e+00 1.208968e+00 8.333333e-02 -3.863127e-04 4.065e-05 2.574e-05 1.788e-05
-1.155556e+00 1.450762e+00 0.000000e+00 -5.404644e-04 8.258e-05 7.401e-05 6.760e-05
-1.155556e+00 1.450762e+00 1.666667e-01 4.308747e-04 4.941e-05 1.583e-04 6.850e-05
-1.155556e+00 1.450762e+00 1.250000e-01 5.913852e-06 3.160e-05 6.118e-05 4.427e-05
-1.155556e+00 1.450762e+00 1.000000e-01 -1.907823e-04 4.582e-05 2.370e-05 3.592e-05
-1.155556e+00 1.450762e+00 8.333333e-02 -2.976296e-04 5.627e-05 3.973e-05 3.139e-05
-1.129293e+00 0.000000e+00 0.000000e+00 4.384735e-16 2.226e-10 1.502e-15 8.074e-16
-1.129293e+00 0.000000e+00 1.666667e-01 -6.628253e-16 3.641e-10 1.278e-15 8.235e-16
-1.129293e+00 0.000000e+00 1.250000e-01 -1.810071e-16 1.203e-10 3.366e-16 5.100e-17
-1.129293e+00 0.000000e+00 1.000000e-01 4.200593e-17 5.358e-11 3.066e-16 1.033e-16
-1.129293e+00 0.000000e+00 8.333333e-02 1.631488e-16 8.940e-11 5.276e-16 3.282e-16
-1.129293e+00 1.208970e-01 0.000000e+00 -1.479145e-04 3.124e-05 8.105e-06 1.301e-05
-1.129293e+00 1.208970e-01 1.666667e-01 -5.919375e-05 4.533e-05 8.662e-06 6.012e-06
-1.129293e+00 1.208970e-01 1.250000e-01 -9.800909e-05 1.537e-05 8.299e-06 8.524e-06
-1.129293e+00 1.208970e-01 1.000000e-01 -1.159751e-04 1.019e-05 8.130e-06 1.051e-05
-1.129293e+00 1.208970e-01 8.333333e-02 -1.257343e-04 1.483e-05 8.090e-06 1.141e-05
-1.129293e+00 2.417940e-01 0.000000e+00 -2.871969e-04 2.933e-05 3.472e-06 6.224e-06
-1.129293e+00 2.417940e-01 1.666667e-01 -1.212863e-04 2.826e-05 1.635e-05 8.397e-06
-1.129293e+00 2.417940e-01 1.250000e-01 -1.938722e-04 6.569e-06 6.474e-06 4.439e-06
-1.129293e+00 2.417940e-01 1.000000e-01 -2.274691e-04 1.027e-05 4.828e-06 2.582e-06
-1.129293e+00 2.417940e-01 8.333333e-02 -2.457193e-04 1.577e-05 2.515e-06 1.562e-06
-1.129293e+00 3.626900e-01 0.000000e+00 -3.973475e-04 3.560e-05 1.040e-05 5.262e-06
-1.129293e+00 3.626900e-01 1.666667e-01 -1.272124e-04 3.389e-05 7.936e-06 1.183e-05
-1.129293e+00 3.626900e-01 1.250000e-01 -2.453965e-04 8.541e-06 8.842e-06 8.313e-06
-1.129293e+00 3.626900e-01 1.000000e-01 -3.000989e-04 1.299e-05 9.353e-06 6.592e-06
-1.129293e+00 3.626900e-01 8.333333e-02 -3.298137e-04 1.945e-05 9.667e-06 5.657e-06
-1.129293e+00 4.835870e-01 0.000000e+00 -4.826363e-04 4.439e-05 2.446e-05 1.097e-05
-1.129293e+00 4.835870e-01 1.666667e-01 -9.949328e-05 4.163e-05 1.052e-05 1.572e-05
-1.129293e+00 4.835870e-01 1.250000e-01 -2.671184e-04 1.192e-05 1.479e-05 1.044e-05
-1.129293e+00 4.835870e-01 1.000000e-01 -3.447048e-04 1.727e-05 1.827e-05 8.688e-06
-1.129293e+00 4.835870e-01 8.333333e-02 -3.868506e-04 2.489e-05 2.016e-05 9.601e-06
-1.129293e+00 7.253810e-01 0.000000e+00 -5.778826e-04 4.767e-05 4.563e-05 4.209e-05
-1.129293e+00 7.253810e-01 1.666667e-01 -2.619874e-06 4.098e-05 4.240e-05 2.479e-05
-1.129293e+00 7.253810e-01 1.250000e-01 -2.542973e-04 2.009e-05 9.047e-06 1.639e-05
-1.129293e+00 7.253810e-01 1.000000e-01 -3.707880e-04 2.493e-05 2.213e-05 1.257e-05
-1.129293e+00 7.253810e-01 8.333333e-02 -4.340669e-04 3.090e-05 2.923e-05 2.098e-05
-1.129293e+00 9.671740e-01 0.000000e+00 -5.877808e-04 4.630e-05 6.312e-05 6.696e-05
-1.129293e+00 9.671740e-01 1.666667e-01 1.492994e-04 5.260e-05 1.012e-04 5.715e-05
-1.129293e+00 9.671740e-01 1.250000e-01 -1.731732e-04 3.089e-05 2.766e-05 1.758e-05
-1.129293e+00 9.671740e-01 1.000000e-01 -3.224319e-04 3.043e-05 1.747e-05 1.669e-05
-1.129293e+00 9.671740e-01 8.333333e-02 -4.035107e-04 3.355e-05 3.141e-05 2.511e-05
-1.129293e+00 1.208968e+00 0.000000e+00 -5.513749e-04 6.709e-05 6.870e-05 6.893e-05
-1.129293e+00 1.208968e+00 1.666667e-01 3.719369e-04 6.499e-05 1.374e-04 7.594e-05
-1.129293e+00 1.208968e+00 1.250000e-01 -3.201203e-05 3.431e-05 4.735e-05 3.014e-05
-1.129293e+00 1.208968e+00 1.000000e-01 -2.189827e-04 3.789e-05 1.250e-05 2.632e-05
-1.129293e+00 1.208968e+00 8.333333e-02 -3.205470e-04 4.492e-05 2.968e-05 2.386e-05
-1.129293e+00 1.450762e+00 0.000000e+00 -4.767098e-04 9.065e-05 7.643e-05 6.913e-05
-1.129293e+00 1.450762e+00 1.666667e-01 6.320492e-04 5.412e-05 1.620e-04 7.945e-05
-1.129293e+00 1.450762e+00 1.250000e-01 1.469671e-04 3.468e-05 6.239e-05 5.734e-05
-1.129293e+00 1.450762e+00 1.000000e-01 -7.755656e-05 5.032e-05 2.870e-05 4.679e-05
-1.129293e+00 1.450762e+00 8.333333e-02 -1.995200e-04 6.179e-05 4.393e-05 4.106e-05
-1.103030e+00 0.000000e+00 0.000000e+00 3.519313e-16 2.112e-10 1.504e-15 8.441e-16
-1.103030e+00 0.000000e+00 1.666667e-01 -4.864255e-16 3.480e-10 1.347e-15 6.814e-16
-1.103030e+00 0.000000e+00 1.250000e-01 -1.196444e-16 1.175e-10 3.517e-16 -2.347e-17
-1.103030e+00 0.000000e+00 1.000000e-01 5.012283e-17 5.508e-11 3.497e-16 1.203e-16
-1.103030e+00 0.000000e+00 8.333333e-02 1.423421e-16 8.653e-11 5.464e-16 3.497e-16
-1.103030e+00 1.208970e-01 0.000000e+00 -1.480121e-04 3.184e-05 8.792e-06 1.554e-05
-1.103030e+00 1.208970e-01 1.666667e-01 -5.829802e-05 4.596e-05 1.063e-05 6.764e-06
-1.103030e+00 1.208970e-01 1.250000e-01 -9.754792e-05 1.544e-05 9.807e-06 1.011e-05
-1.103030e+00 1.208970e-01 1.000000e-01 -1.157150e-04 1.023e-05 9.424e-06 1.238e-05
-1.103030e+00 1.208970e-01 8.333333e-02 -1.255836e-04 1.506e-05 9.275e-06 1.361e-05
-1.103030e+00 2.417940e-01 0.000000e+00 -2.878913e-04 2.979e-05 3.302e-06 6.224e-06
-1.103030e+00 2.417940e-01 1.666667e-01 -1.163721e-04 2.825e-05 1.403e-05 9.573e-06
-1.103030e+00 2.417940e-01 1.250000e-01 -1.914118e-04 6.895e-06 5.167e-06 4.959e-06
-1.103030e+00 2.417940e-01 1.000000e-01 -2.261444e-04 1.077e-05 4.707e-06 3.212e-06
-1.103030e+00 2.417940e-01 8.333333e-02 -2.450115e-04 1.623e-05 3.028e-06 2.117e-06
-1.103030e+00 3.626900e-01 0.000000e+00 -3.941929e-04 3.682e-05 1.126e-05 6.020e-06
-1.103030e+00 3.626900e-01 1.666667e-01 -1.149588e-04 3.449e-05 1.107e-05 1.234e-05
-1.103030e+00 3.626900e-01 1.250000e-01 -2.371237e-04 8.869e-06 1.102e-05 9.214e-06
-1.103030e+00 3.626900e-01 1.000000e-01 -2.936687e-04 1.370e-05 1.097e-05 7.692e-06
-1.103030e+00 3.626900e-01 8.333333e-02 -3.243844e-04 2.031e-05 1.105e-05 6.865e-06
-1.103030e+00 4.835870e-01 0.000000e+00 -4.736047e-04 4.634e-05 2.613e-05 1.310e-05
-1.103030e+00 4.835870e-01 1.666667e-01 -7.642253e-05 4.295e-05 1.377e-05 1.930e-05
-1.103030e+00 4.835870e-01 1.250000e-01 -2.501897e-04 1.230e-05 1.738e-05 1.378e-05
-1.103030e+00 4.835870e-01 1.000000e-01 -3.306191e-04 1.814e-05 2.051e-05 1.123e-05
-1.103030e+00 4.835870e-01 8.333333e-02 -3.743092e-04 2.609e-05 2.223e-05 1.087e-05
-1.103030e+00 7.253810e-01 0.000000e+00 -5.568690e-04 5.087e-05 4.848e-05 4.335e-05
-1.103030e+00 7.253810e-01 1.666667e-01 5.426299e-05 4.342e-05 4.097e-05 2.766e-05
-1.103030e+00 7.253810e-01 1.250000e-01 -2.131072e-04 2.132e-05 1.210e-05 2.067e-05
-1.103030e+00 7.253810e-01 1.000000e-01 -3.368615e-04 2.660e-05 2.500e-05 1.664e-05
-1.103030e+00 7.253810e-01 8.333333e-02 -4.040860e-04 3.298e-05 3.217e-05 2.227e-05
-1.103030e+00 9.671740e-01 0.000000e+00 -5.539010e-04 5.069e-05 6.642e-05 6.881e-05
-1.103030e+00 9.671740e-01 1.666667e-01 2.558046e-04 5.501e-05 1.005e-04 5.374e-05
-1.103030e+00 9.671740e-01 1.250000e-01 -9.844159e-05 3.293e-05 2.668e-05 2.281e-05
-1.103030e+00 9.671740e-01 1.000000e-01 -2.624070e-04 3.321e-05 2.054e-05 2.181e-05
-1.103030e+00 9.671740e-01 8.333333e-02 -3.514746e-04 3.683e-05 3.456e-05 2.735e-05
-1.103030e+00 1.208968e+00 0.000000e+00 -4.993204e-04 7.321e-05 7.185e-05 7.166e-05
-1.103030e+00 1.208968e+00 1.666667e-01 5.391471e-04 6.784e-05 1.388e-04 6.923e-05
-1.103030e+00 1.208968e+00 1.250000e-01 8.481760e-05 3.690e-05 4.689e-05 3.732e-05
-1.103030e+00 1.208968e+00 1.000000e-01 -1.254721e-04 4.175e-05 1.644e-05 3.265e-05
-1.103030e+00 1.208968e+00 8.333333e-02 -2.397035e-04 4.948e-05 3.335e-05 2.971e-05
-1.103030e+00 1.450762e+00 0.000000e+00 -3.982416e-04 9.931e-05 7.943e-05 6.936e-05
-1.103030e+00 1.450762e+00 1.666667e-01 8.693163e-04 5.928e-05 1.602e-04 9.590e-05
-1.103030e+00 1.450762e+00 1.250000e-01 3.147597e-04 3.795e-05 6.103e-05 6.952e-05
-1.103030e+00 1.450762e+00 1.000000e-01 5.807924e-05 5.509e-05 3.374e-05 5.697e-05
-1.103030e+00 1.450762e+00 8.333333e-02 -8.135213e-05 6.767e-05 4.770e-05 5.015e-05
-1.076768e+00 0.000000e+00 0.000000e+00 2.634226e-16 2.013e-10 1.493e-15 8.833e-16
-1.076768e+00 0.000000e+00 1.666667e-01 -3.078633e-16 3.326e-10 1.401e-15 5.316e-16
-1.076768e+00 0.000000e+00 1.250000e-01 -5.792569e-17 1.148e-10 3.625e-16 -7.891e-18
-1.076768e+00 0.000000e+00 1.000000e-01 5.775971e-17 5.696e-11 3.895e-16 1.364e-16
-1.076768e+00 0.000000e+00 8.333333e-02 1.206012e-16 8.468e-11 5.606e-16 3.677e-16
-1.076768e+00 1.208970e-01 0.000000e+00 -1.472202e-04 3.238e-05 9.646e-06 1.805e-05
-1.076768e+00 1.208970e-01 1.666667e-01 -5.627711e-05 4.667e-05 1.253e-05 7.632e-06
-1.076768e+00 1.208970e-01 1.250000e-01 -9.606472e-05 1.560e-05 1.127e-05 1.172e-05
-1.076768e+00 1.208970e-01 1.000000e-01 -1.144807e-04 1.032e-05 1.081e-05 1.422e-05
-1.076768e+00 1.208970e-01 8.333333e-02 -1.244844e-04 1.527e-05 1.043e-05 1.557e-05
-1.076768e+00 2.417940e-01 0.000000e+00 -2.866798e-04 3.031e-05 3.111e-06 6.031e-06
-1.076768e+00 2.417940e-01 1.666667e-01 -1.091287e-04 2.823e-05 1.167e-05 1.070e-05
-1.076768e+00 2.417940e-01 1.250000e-01 -1.868073e-04 7.286e-06 4.065e-06 6.123e-06
-1.076768e+00 2.417940e-01 1.000000e-01 -2.227614e-04 1.134e-05 4.645e-06 4.000e-06
-1.076768e+00 2.417940e-01 8.333333e-02 -2.422921e-04 1.677e-05 3.535e-06 2.847e-06
-1.076768e+00 3.626900e-01 0.000000e+00 -3.879148e-04 3.823e-05 1.196e-05 6.667e-06
-1.076768e+00 3.626900e-01 1.666667e-01 -9.888721e-05 3.524e-05 1.438e-05 1.329e-05
-1.076768e+00 3.626900e-01 1.250000e-01 -2.253368e-04 9.247e-06 1.312e-05 1.022e-05
-1.076768e+00 3.626900e-01 1.000000e-01 -2.838649e-04 1.449e-05 1.261e-05 8.856e-06
-1.076768e+00 3.626900e-01 8.333333e-02 -3.156579e-04 2.127e-05 1.234e-05 8.114e-06
-1.076768e+00 4.835870e-01 0.000000e+00 -4.601313e-04 4.855e-05 2.740e-05 1.441e-05
-1.076768e+00 4.835870e-01 1.666667e-01 -4.766095e-05 4.447e-05 1.719e-05 2.270e-05
-1.076768e+00 4.835870e-01 1.250000e-01 -2.281167e-04 1.275e-05 1.991e-05 1.698e-05
-1.076768e+00 4.835870e-01 1.000000e-01 -3.116420e-04 1.912e-05 2.258e-05 1.434e-05
-1.076768e+00 4.835870e-01 8.333333e-02 -3.570137e-04 2.743e-05 2.405e-05 1.286e-05
-1.076768e+00 7.253810e-01 0.000000e+00 -5.288182e-04 5.438e-05 5.056e-05 4.361e-05
-1.076768e+00 7.253810e-01 1.666667e-01 1.222081e-04 4.608e-05 3.790e-05 3.083e-05
-1.076768e+00 7.253810e-01 1.250000e-01 -1.626159e-04 2.263e-05 1.525e-05 2.459e-05
-1.076768e+00 7.253810e-01 1.000000e-01 -2.944488e-04 2.841e-05 2.786e-05 2.110e-05
-1.076768e+00 7.253810e-01 8.333333e-02 -3.660617e-04 3.526e-05 3.471e-05 2.406e-05
-1.076768e+00 9.671740e-01 0.000000e+00 -5.104248e-04 5.540e-05 6.853e-05 6.931e-05
-1.076768e+00 9.671740e-01 1.666667e-01 3.808737e-04 5.746e-05 9.616e-05 4.856e-05
-1.076768e+00 9.671740e-01 1.250000e-01 -9.069366e-06 3.506e-05 2.397e-05 2.737e-05
-1.076768e+00 9.671740e-01 1.000000e-01 -1.895573e-04 3.617e-05 2.351e-05 2.645e-05
-1.076768e+00 9.671740e-01 8.333333e-02 -2.876001e-04 4.032e-05 3.726e-05 2.874e-05
-1.076768e+00 1.208968e+00 0.000000e+00 -4.347754e-04 7.973e-05 7.350e-05 7.299e-05
-1.076768e+00 1.208968e+00 1.666667e-01 7.342206e-04 7.075e-05 1.348e-04 6.749e-05
-1.076768e+00 1.208968e+00 1.250000e-01 2.227849e-04 3.963e-05 4.409e-05 4.345e-05
-1.076768e+00 1.208968e+00 1.000000e-01 -1.393684e-05 4.584e-05 2.042e-05 3.813e-05
-1.076768e+00 1.208968e+00 8.333333e-02 -1.425264e-04 5.433e-05 3.660e-05 3.487e-05
-1.076768e+00 1.450762e+00 0.000000e+00 -3.038903e-04 1.085e-04 7.860e-05 6.814e-05
-1.076768e+00 1.450762e+00 1.666667e-01 1.145684e-03 6.485e-05 1.538e-04 1.104e-04
-1.076768e+00 1.450762e+00 1.250000e-01 5.114951e-04 4.138e-05 5.668e-05 8.038e-05
-1.076768e+00 1.450762e+00 1.000000e-01 2.179563e-04 6.013e-05 3.874e-05 6.609e-05
-1.076768e+00 1.450762e+00 8.333333e-02 5.850319e-05 7.390e-05 5.092e-05 5.833e-05
-1.050505e+00 0.000000e+00 0.000000e+00 1.743782e-16 1.933e-10 1.481e-15 9.124e-16
-1.050505e+00 0.000000e+00 1.666667e-01 -1.301446e-16 3.184e-10 1.437e-15 3.767e-16
-1.050505e+00 0.000000e+00 1.250000e-01 3.084131e-18 1.122e-10 3.688e-16 8.605e-17
-1.050505e+00 0.000000e+00 1.000000e-01 6.475001e-17 5.912e-11 4.250e-16 1.433e-16
-1.050505e+00 0.000000e+00 8.333333e-02 9.824752e-17 8.397e-11 5.698e-16 3.813e-16
-1.050505e+00 1.208970e-01 0.000000e+00 -1.454542e-04 3.285e-05 1.053e-05 2.007e-05
-1.050505e+00 1.208970e-01 1.666667e-01 -5.302556e-05 4.744e-05 1.432e-05 8.817e-06
-1.050505e+00 1.208970e-01 1.250000e-01 -9.346307e-05 1.586e-05 1.266e-05 1.331e-05
-1.050505e+00 1.208970e-01 1.000000e-01 -1.121799e-04 1.044e-05 1.201e-05 1.599e-05
-1.050505e+00 1.208970e-01 8.333333e-02 -1.223470e-04 1.547e-05 1.155e-05 1.745e-05
-1.050505e+00 2.417940e-01 0.000000e+00 -2.833867e-04 3.091e-05 2.909e-06 5.613e-06
-1.050505e+00 2.417940e-01 1.666667e-01 -9.933284e-05 2.818e-05 9.438e-06 1.190e-05
-1.050505e+00 2.417940e-01 1.250000e-01 -1.798564e-04 7.735e-06 7.167e-06 7.146e-06
-1.050505e+00 2.417940e-01 1.000000e-01 -2.171273e-04 1.199e-05 4.666e-06 4.941e-06
-1.050505e+00 2.417940e-01 8.333333e-02 -2.373732e-04 1.738e-05 4.022e-06 3.744e-06
-1.050505e+00 3.626900e-01 0.000000e+00 -3.782592e-04 3.984e-05 1.248e-05 8.030e-06
-1.050505e+00 3.626900e-01 1.666667e-01 -7.863448e-05 3.609e-05 1.776e-05 1.427e-05
-1.050505e+00 3.626900e-01 1.250000e-01 -2.097203e-04 9.665e-06 1.517e-05 1.145e-05
-1.050505e+00 3.626900e-01 1.000000e-01 -2.703943e-04 1.537e-05 1.412e-05 1.009e-05
-1.050505e+00 3.626900e-01 8.333333e-02 -3.033530e-04 2.236e-05 1.355e-05 9.406e-06
-1.050505e+00 4.835870e-01 0.000000e+00 -4.418832e-04 5.099e-05 2.824e-05 1.560e-05
-1.050505e+00 4.835870e-01 1.666667e-01 -1.268258e-05 4.618e-05 2.074e-05 2.571e-05
-1.050505e+00 4.835870e-01 1.250000e-01 -2.004578e-04 1.325e-05 2.233e-05 1.994e-05
-1.050505e+00 4.835870e-01 1.000000e-01 -2.873710e-04 2.020e-05 2.455e-05 1.727e-05
-1.050505e+00 4.835870e-01 8.333333e-02 -3.345830e-04 2.892e-05 2.558e-05 1.582e-05
-1.050505e+00 7.253810e-01 0.000000e+00 -4.932089e-04 5.820e-05 5.166e-05 4.274e-05
-1.050505e+00 7.253810e-01 1.666667e-01 2.021539e-04 4.889e-05 3.289e-05 3.328e-05
-1.050505e+00 7.253810e-01 1.250000e-01 -1.020674e-04 2.401e-05 1.845e-05 2.799e-05
-1.050505e+00 7.253810e-01 1.000000e-01 -2.428783e-04 3.036e-05 3.027e-05 2.522e-05
-1.050505e+00 7.253810e-01 8.333333e-02 -3.193682e-04 3.773e-05 3.709e-05 2.465e-05
-1.050505e+00 9.671740e-01 0.000000e+00 -4.566171e-04 6.043e-05 6.927e-05 6.828e-05
-1.050505e+00 9.671740e-01 1.666667e-01 5.259865e-04 5.992e-05 8.760e-05 4.157e-05
-1.050505e+00 9.671740e-01 1.250000e-01 9.609743e-05 3.728e-05 1.957e-05 3.103e-05
-1.050505e+00 9.671740e-01 1.000000e-01 -1.028798e-04 3.930e-05 2.630e-05 3.041e-05
-1.050505e+00 9.671740e-01 8.333333e-02 -2.109662e-04 4.404e-05 3.943e-05 3.057e-05
-1.050505e+00 1.208968e+00 0.000000e+00 -3.567906e-04 8.666e-05 7.348e-05 7.275e-05
-1.050505e+00 1.208968e+00 1.666667e-01 9.593325e-04 7.370e-05 1.250e-04 6.295e-05
-1.050505e+00 1.208968e+00 1.250000e-01 3.835286e-04 4.249e-05 3.862e-05 4.822e-05
-1.050505e+00 1.208968e+00 1.000000e-01 1.170137e-04 5.015e-05 2.437e-05 4.251e-05
-1.050505e+00 1.208968e+00 8.333333e-02 -2.775983e-05 5.945e-05 3.933e-05 3.908e-05
-1.050505e+00 1.450762e+00 0.000000e+00 -1.924864e-04 1.183e-04 7.587e-05 6.535e-05
-1.050505e+00 1.450762e+00 1.666667e-01 1.464159e-03 7.075e-05 1.378e-04 1.223e-04
-1.050505e+00 1.450762e+00 1.250000e-01 7.393767e-04 4.496e-05 4.893e-05 8.943e-05
-1.050505e+00 1.450762e+00 1.000000e-01 4.039060e-04 6.543e-05 4.361e-05 7.378e-05
-1.050505e+00 1.450762e+00 8.333333e-02 2.216750e-04 8.046e-05 5.346e-05 6.528e-05
-1.024242e+00 0.000000e+00 0.000000e+00 8.622872e-17 1.877e-10 1.459e-15 9.303e-16
-1.024242e+00 0.000000e+00 1.666667e-01 4.372442e-17 3.058e-10 1.454e-15 2.191e-16
-1.024242e+00 0.000000e+00 1.250000e-01 6.232005e-17 1.096e-10 3.702e-16 2.078e-16
-1.024242e+00 0.000000e+00 1.000000e-01 7.092717e-17 6.148e-11 4.554e-16 1.481e-16
-1.024242e+00 0.000000e+00 8.333333e-02 7.560265e-17 8.446e-11 5.735e-16 3.898e-16
-1.024242e+00 1.208970e-01 0.000000e+00 -1.426292e-04 3.325e-05 1.138e-05 2.182e-05
-1.024242e+00 1.208970e-01 1.666667e-01 -4.843787e-05 4.826e-05 1.597e-05 9.619e-06
-1.024242e+00 1.208970e-01 1.250000e-01 -8.964658e-05 1.620e-05 1.396e-05 1.487e-05
-1.024242e+00 1.208970e-01 1.000000e-01 -1.087203e-04 1.060e-05 1.315e-05 1.768e-05
-1.024242e+00 1.208970e-01 8.333333e-02 -1.190814e-04 1.565e-05 1.261e-05 1.920e-05
-1.024242e+00 2.417940e-01 0.000000e+00 -2.778361e-04 3.159e-05 2.742e-06 4.939e-06
-1.024242e+00 2.417940e-01 1.666667e-01 -8.676129e-05 2.811e-05 1.084e-05 1.319e-05
-1.024242e+00 2.417940e-01 1.250000e-01 -1.703565e-04 8.234e-06 7.608e-06 8.311e-06
-1.024242e+00 2.417940e-01 1.000000e-01 -2.090491e-04 1.272e-05 5.285e-06 6.054e-06
-1.024242e+00 2.417940e-01 8.333333e-02 -2.300674e-04 1.807e-05 4.479e-06 4.828e-06
-1.024242e+00 3.626900e-01 0.000000e+00 -3.649722e-04 4.165e-05 1.278e-05 9.286e-06
-1.024242e+00 3.626900e-01 1.666667e-01 -5.383755e-05 3.704e-05 2.117e-05 1.555e-05
-1.024242e+00 3.626900e-01 1.250000e-01 -1.899590e-04 1.012e-05 1.720e-05 1.287e-05
-1.024242e+00 3.626900e-01 1.000000e-01 -2.529637e-04 1.634e-05 1.551e-05 1.143e-05
-1.024242e+00 3.626900e-01 8.333333e-02 -2.871885e-04 2.357e-05 1.461e-05 1.075e-05
-1.024242e+00 4.835870e-01 0.000000e+00 -4.185275e-04 5.368e-05 2.858e-05 1.636e-05
-1.024242e+00 4.835870e-01 1.666667e-01 2.903857e-05 4.803e-05 2.440e-05 2.821e-05
-1.024242e+00 4.835870e-01 1.250000e-01 -1.667716e-04 1.381e-05 2.460e-05 2.257e-05
-1.024242e+00 4.835870e-01 1.000000e-01 -2.574037e-04 2.140e-05 2.611e-05 1.995e-05
-1.024242e+00 4.835870e-01 8.333333e-02 -3.066360e-04 3.056e-05 2.694e-05 1.853e-05
-1.024242e+00 7.253810e-01 0.000000e+00 -4.495197e-04 6.230e-05 5.165e-05 4.040e-05
-1.024242e+00 7.253810e-01 1.666667e-01 2.950388e-04 5.180e-05 2.569e-05 3.469e-05
-1.024242e+00 7.253810e-01 1.250000e-01 -3.070555e-05 2.544e-05 2.167e-05 3.071e-05
-1.024242e+00 7.253810e-01 1.000000e-01 -1.814787e-04 3.245e-05 3.231e-05 2.886e-05
-1.024242e+00 7.253810e-01 8.333333e-02 -2.633801e-04 4.039e-05 3.853e-05 2.786e-05
-1.024242e+00 9.671740e-01 0.000000e+00 -3.917432e-04 6.579e-05 6.844e-05 6.557e-05
-1.024242e+00 9.671740e-01 1.666667e-01 6.926229e-04 6.233e-05 7.438e-05 3.506e-05
-1.024242e+00 9.671740e-01 1.250000e-01 2.182127e-04 3.958e-05 1.327e-05 3.357e-05
-1.024242e+00 9.671740e-01 1.000000e-01 -1.371402e-06 4.262e-05 2.886e-05 3.349e-05
-1.024242e+00 9.671740e-01 8.333333e-02 -1.206517e-04 4.799e-05 4.095e-05 3.323e-05
-1.024242e+00 1.208968e+00 0.000000e+00 -2.644166e-04 9.400e-05 7.158e-05 7.075e-05
-1.024242e+00 1.208968e+00 1.666667e-01 1.216658e-03 7.664e-05 1.084e-04 6.380e-05
-1.024242e+00 1.208968e+00 1.250000e-01 5.686879e-04 4.546e-05 3.015e-05 5.130e-05
-1.024242e+00 1.208968e+00 1.000000e-01 2.687703e-04 5.470e-05 2.824e-05 4.552e-05
-1.024242e+00 1.208968e+00 8.333333e-02 1.058521e-04 6.487e-05 4.142e-05 4.210e-05
-1.024242e+00 1.450762e+00 0.000000e+00 -6.286019e-05 1.285e-04 7.342e-05 6.162e-05
-1.024242e+00 1.450762e+00 1.666667e-01 1.827750e-03 7.693e-05 1.137e-04 1.310e-04
-1.024242e+00 1.450762e+00 1.250000e-01 1.000608e-03 4.869e-05 3.736e-05 9.619e-05
-1.024242e+00 1.450762e+00 1.000000e-01 6.177595e-04 7.098e-05 4.826e-05 7.968e-05
-1.024242e+00 1.450762e+00 8.333333e-02 4.097924e-04 8.736e-05 5.562e-05 7.067e-05
-9.979798e-01 0.000000e+00 0.000000e+00 4.047542e-19 1.849e-10 1.422e-15 9.358e-16
-9.979798e-01 0.000000e+00 1.666667e-01 2.107378e-16 2.953e-10 1.450e-15 2.897e-16
-9.979798e-01 0.000000e+00 1.250000e-01 1.187171e-16 1.071e-10 3.662e-16 3.259e-16
-9.979798e-01 0.000000e+00 1.000000e-01 7.612464e-17 6.393e-11 4.799e-16 1.508e-16
-9.979798e-01 0.000000e+00 8.333333e-02 5.298801e-17 8.610e-11 5.730e-16 3.928e-16
-9.979798e-01 1.208970e-01 0.000000e+00 -1.386606e-04 3.356e-05 1.223e-05 2.327e-05
-9.979798e-01 1.208970e-01 1.666667e-01 -4.240856e-05 4.909e-05 1.744e-05 1.069e-05
-9.979798e-01 1.208970e-01 1.250000e-01 -8.451884e-05 1.662e-05 1.530e-05 1.635e-05
-9.979798e-01 1.208970e-01 1.000000e-01 -1.040099e-04 1.080e-05 1.419e-05 1.924e-05
-9.979798e-01 1.208970e-01 8.333333e-02 -1.145976e-04 1.579e-05 1.359e-05 2.081e-05
-9.979798e-01 2.417940e-01 0.000000e+00 -2.698521e-04 3.235e-05 2.536e-06 3.976e-06
-9.979798e-01 2.417940e-01 1.666667e-01 -7.119083e-05 2.800e-05 1.295e-05 1.456e-05
-9.979798e-01 2.417940e-01 1.250000e-01 -1.581051e-04 8.776e-06 8.055e-06 9.637e-06
-9.979798e-01 2.417940e-01 1.000000e-01 -1.983340e-04 1.351e-05 6.003e-06 7.359e-06
-9.979798e-01 2.417940e-01 8.333333e-02 -2.201868e-04 1.884e-05 4.934e-06 6.121e-06
-9.979798e-01 3.626900e-01 0.000000e+00 -3.477999e-04 4.364e-05 1.285e-05 1.063e-05
-9.979798e-01 3.626900e-01 1.666667e-01 -2.413332e-05 3.803e-05 2.458e-05 1.719e-05
-9.979798e-01 3.626900e-01 1.250000e-01 -1.657374e-04 1.059e-05 1.913e-05 1.438e-05
-9.979798e-01 3.626900e-01 1.000000e-01 -2.312799e-04 1.740e-05 1.674e-05 1.298e-05
-9.979798e-01 3.626900e-01 8.333333e-02 -2.668832e-04 2.492e-05 1.549e-05 1.214e-05
-9.979798e-01 4.835870e-01 0.000000e+00 -3.897313e-04 5.659e-05 2.836e-05 1.769e-05
-9.979798e-01 4.835870e-01 1.666667e-01 7.802847e-05 4.997e-05 2.813e-05 3.009e-05
-9.979798e-01 4.835870e-01 1.250000e-01 -1.266164e-04 1.441e-05 2.668e-05 2.476e-05
-9.979798e-01 4.835870e-01 1.000000e-01 -2.213378e-04 2.272e-05 2.736e-05 2.230e-05
-9.979798e-01 4.835870e-01 8.333333e-02 -2.727914e-04 3.235e-05 2.773e-05 2.096e-05
-9.979798e-01 7.253810e-01 0.000000e+00 -3.972291e-04 6.668e-05 5.149e-05 3.684e-05
-9.979798e-01 7.253810e-01 1.666667e-01 4.018013e-04 5.477e-05 1.605e-05 3.410e-05
-9.979798e-01 7.253810e-01 1.250000e-01 5.222552e-05 2.693e-05 2.487e-05 3.260e-05
-9.979798e-01 7.253810e-01 1.000000e-01 -1.095781e-04 3.469e-05 3.391e-05 3.190e-05
-9.979798e-01 7.253810e-01 8.333333e-02 -1.974715e-04 4.324e-05 3.928e-05 3.152e-05
-9.979798e-01 9.671740e-01 0.000000e+00 -3.150681e-04 7.147e-05 6.587e-05 6.103e-05
-9.979798e-01 9.671740e-01 1.666667e-01 8.822628e-04 6.466e-05 5.602e-05 3.255e-05
-9.979798e-01 9.671740e-01 1.250000e-01 3.584306e-04 4.194e-05 1.396e-05 3.475e-05
-9.979798e-01 9.671740e-01 1.000000e-01 1.159710e-04 4.612e-05 3.141e-05 3.549e-05
-9.979798e-01 9.671740e-01 8.333333e-02 -1.573536e-05 5.217e-05 4.174e-05 3.566e-05
-9.979798e-01 1.208968e+00 0.000000e+00 -1.567039e-04 1.017e-04 6.758e-05 6.676e-05
-9.979798e-01 1.208968e+00 1.666667e-01 1.508372e-03 7.956e-05 8.465e-05 6.424e-05
-9.979798e-01 1.208968e+00 1.250000e-01 7.799015e-04 4.855e-05 1.834e-05 5.237e-05
-9.979798e-01 1.208968e+00 1.000000e-01 4.427236e-04 5.948e-05 3.196e-05 4.688e-05
-9.979798e-01 1.208968e+00 8.333333e-02 2.595652e-04 7.056e-05 4.276e-05 4.369e-05
-9.979798e-01 1.450762e+00 0.000000e+00 8.615778e-05 1.393e-04 6.877e-05 5.518e-05
-9.979798e-01 1.450762e+00 1.666667e-01 2.239464e-03 8.336e-05 8.120e-05 1.359e-04
-9.979798e-01 1.450762e+00 1.250000e-01 1.297393e-03 5.255e-05 4.646e-05 1.002e-04
-9.979798e-01 1.450762e+00 1.000000e-01 8.613481e-04 7.678e-05 5.334e-05 8.340e-05
-9.979798e-01 1.450762e+00 8.333333e-02 6.244844e-04 9.457e-05 5.796e-05 7.418e-05
-9.717172e-01 0.000000e+00 0.000000e+00 -8.166302e-17 1.849e-10 1.370e-15 9.279e-16
-9.717172e-01 0.000000e+00 1.666667e-01 3.678894e-16 2.871e-10 1.423e-15 5.636e-16
-9.717172e-01 0.000000e+00 1.250000e-01 1.712102e-16 1.047e-10 4.274e-16 2.726e-16
-9.717172e-01 0.000000e+00 1.000000e-01 8.017586e-17 6.639e-11 4.976e-16 1.587e-16
-9.717172e-01 0.000000e+00 8.333333e-02 3.072509e-17 8.877e-11 5.670e-16 3.897e-16
-9.717172e-01 1.208970e-01 0.000000e+00 -1.334637e-04 3.378e-05 1.302e-05 2.436e-05
-9.717172e-01 1.208970e-01 1.666667e-01 -3.483215e-05 4.992e-05 1.872e-05 1.179e-05
-9.717172e-01 1.208970e-01 1.250000e-01 -7.798346e-05 1.710e-05 1.633e-05 1.775e-05
-9.717172e-01 1.208970e-01 1.000000e-01 -9.795636e-05 1.102e-05 1.514e-05 2.065e-05
-9.717172e-01 1.208970e-01 8.333333e-02 -1.088058e-04 1.592e-05 1.449e-05 2.222e-05
-9.717172e-01 2.417940e-01 0.000000e+00 -2.592590e-04 3.321e-05 2.594e-06 4.836e-06
-9.717172e-01 2.417940e-01 1.666667e-01 -5.239821e-05 2.786e-05 1.498e-05 1.711e-05
-9.717172e-01 2.417940e-01 1.250000e-01 -1.428998e-04 9.355e-06 9.265e-06 1.114e-05
-9.717172e-01 2.417940e-01 1.000000e-01 -1.847891e-04 1.438e-05 6.672e-06 8.868e-06
-9.717172e-01 2.417940e-01 8.333333e-02 -2.075438e-04 1.969e-05 5.332e-06 7.636e-06
-9.717172e-01 3.626900e-01 0.000000e+00 -3.264883e-04 4.582e-05 1.266e-05 1.191e-05
-9.717172e-01 3.626900e-01 1.666667e-01 1.084132e-05 3.902e-05 2.796e-05 1.923e-05
-9.717172e-01 3.626900e-01 1.250000e-01 -1.367404e-04 1.109e-05 2.093e-05 1.609e-05
-9.717172e-01 3.626900e-01 1.000000e-01 -2.050496e-04 1.858e-05 1.780e-05 1.464e-05
-9.717172e-01 3.626900e-01 8.333333e-02 -2.421559e-04 2.639e-05 1.617e-05 1.367e-05
-9.717172e-01 4.835870e-01 0.000000e+00 -3.551619e-04 5.972e-05 2.772e-05 2.002e-05
-9.717172e-01 4.835870e-01 1.666667e-01 1.348131e-04 5.197e-05 3.191e-05 3.121e-05
-9.717172e-01 4.835870e-01 1.250000e-01 -7.955095e-05 1.505e-05 2.853e-05 2.643e-05
-9.717172e-01 4.835870e-01 1.000000e-01 -1.787709e-04 2.416e-05 2.824e-05 2.422e-05
-9.717172e-01 4.835870e-01 8.333333e-02 -2.326681e-04 3.430e-05 2.808e-05 2.302e-05
-9.717172e-01 7.253810e-01 0.000000e+00 -3.358157e-04 7.134e-05 4.897e-05 3.541e-05
-9.717172e-01 7.253810e-01 1.666667e-01 5.233799e-04 5.774e-05 1.532e-05 3.197e-05
-9.717172e-01 7.253810e-01 1.250000e-01 1.474819e-04 2.846e-05 2.802e-05 3.350e-05
-9.717172e-01 7.253810e-01 1.000000e-01 -2.650526e-05 3.709e-05 3.500e-05 3.419e-05
-9.717172e-01 7.253810e-01 8.333333e-02 -1.210168e-04 4.629e-05 3.927e-05 3.456e-05
-9.717172e-01 9.671740e-01 0.000000e+00 -2.258568e-04 7.748e-05 6.139e-05 5.445e-05
-9.717172e-01 9.671740e-01 1.666667e-01 1.096386e-03 6.686e-05 3.208e-05 2.979e-05
-9.717172e-01 9.671740e-01 1.250000e-01 5.179048e-04 4.437e-05 1.980e-05 3.436e-05
-9.717172e-01 9.671740e-01 1.000000e-01 2.501506e-04 4.981e-05 3.361e-05 3.622e-05
-9.717172e-01 9.671740e-01 8.333333e-02 1.047039e-04 5.660e-05 4.168e-05 3.700e-05
-9.717172e-01 1.208968e+00 0.000000e+00 -3.270311e-05 1.099e-04 6.128e-05 6.065e-05
-9.717172e-01 1.208968e+00 1.666667e-01 1.836651e-03 8.242e-05 5.254e-05 6.144e-05
-9.717172e-01 1.208968e+00 1.250000e-01 1.018808e-03 5.174e-05 2.580e-05 5.111e-05
-9.717172e-01 1.208968e+00 1.000000e-01 6.402643e-04 6.448e-05 3.545e-05 4.632e-05
-9.717172e-01 1.208968e+00 8.333333e-02 4.346353e-04 7.655e-05 4.323e-05 4.359e-05
-9.717172e-01 1.450762e+00 0.000000e+00 2.557371e-04 1.505e-04 6.171e-05 5.480e-05
-9.717172e-01 1.450762e+00 1.666667e-01 2.702309e-03 8.998e-05 6.262e-05 1.362e-04
-9.717172e-01 1.450762e+00 1.250000e-01 1.631934e-03 5.654e-05 5.822e-05 1.011e-04
-9.717172e-01 1.450762e+00 1.000000e-01 1.136503e-03 8.282e-05 5.844e-05 8.458e-05
-9.717172e-01 1.450762e+00 8.333333e-02 8.673801e-04 1.021e-04 5.934e-05 7.548e-05
-9.454545e-01 0.000000e+00 0.000000e+00 -1.585440e-16 1.876e-10 1.301e-15 9.054e-16
-9.454545e-01 0.000000e+00 1.666667e-01 5.121733e-16 2.814e-10 1.372e-15 8.223e-16
-9.454545e-01 0.000000e+00 1.250000e-01 2.187345e-16 1.024e-10 4.840e-16 2.053e-16
-9.454545e-01 0.000000e+00 1.000000e-01 8.291425e-17 6.878e-11 5.075e-16 1.657e-16
-9.454545e-01 0.000000e+00 8.333333e-02 9.135358e-18 9.228e-11 5.529e-16 3.800e-16
-9.454545e-01 1.208970e-01 0.000000e+00 -1.269537e-04 3.392e-05 1.376e-05 2.507e-05
-9.454545e-01 1.208970e-01 1.666667e-01 -2.560317e-05 5.072e-05 1.977e-05 1.288e-05
-9.454545e-01 1.208970e-01 1.250000e-01 -6.994404e-05 1.762e-05 1.720e-05 1.901e-05
-9.454545e-01 1.208970e-01 1.000000e-01 -9.046753e-05 1.128e-05 1.596e-05 2.187e-05
-9.454545e-01 1.208970e-01 8.333333e-02 -1.016161e-04 1.602e-05 1.529e-05 2.323e-05
-9.454545e-01 2.417940e-01 0.000000e+00 -2.458809e-04 3.418e-05 4.292e-06 4.886e-06
-9.454545e-01 2.417940e-01 1.666667e-01 -3.016020e-05 2.766e-05 1.717e-05 1.889e-05
-9.454545e-01 2.417940e-01 1.250000e-01 -1.245380e-04 9.968e-06 1.038e-05 1.282e-05
-9.454545e-01 2.417940e-01 1.000000e-01 -1.682215e-04 1.532e-05 7.276e-06 1.060e-05
-9.454545e-01 2.417940e-01 8.333333e-02 -1.919508e-04 2.063e-05 5.660e-06 8.678e-06
-9.454545e-01 3.626900e-01 0.000000e+00 -3.007836e-04 4.817e-05 1.219e-05 1.305e-05
-9.454545e-01 3.626900e-01 1.666667e-01 5.144946e-05 3.999e-05 3.125e-05 2.170e-05
-9.454545e-01 3.626900e-01 1.250000e-01 -1.026525e-04 1.161e-05 2.255e-05 1.802e-05
-9.454545e-01 3.626900e-01 1.000000e-01 -1.739797e-04 1.986e-05 1.864e-05 1.632e-05
-9.454545e-01 3.626900e-01 8.333333e-02 -2.127253e-04 2.800e-05 1.661e-05 1.531e-05
-9.454545e-01 4.835870e-01 0.000000e+00 -3.144862e-04 6.306e-05 2.621e-05 2.222e-05
-9.454545e-01 4.835870e-01 1.666667e-01 1.999184e-04 5.397e-05 3.570e-05 3.145e-05
-9.454545e-01 4.835870e-01 1.250000e-01 -2.513360e-05 1.573e-05 3.010e-05 2.748e-05
-9.454545e-01 4.835870e-01 1.000000e-01 -1.293005e-04 2.574e-05 2.870e-05 2.564e-05
-9.454545e-01 4.835870e-01 8.333333e-02 -1.858850e-04 3.640e-05 2.794e-05 2.464e-05
-9.454545e-01 7.253810e-01 0.000000e+00 -2.647581e-04 7.625e-05 4.496e-05 3.976e-05
-9.454545e-01 7.253810e-01 1.666667e-01 6.607131e-04 6.066e-05 2.432e-05 2.805e-05
-9.454545e-01 7.253810e-01 1.250000e-01 2.558195e-04 3.004e-05 3.108e-05 3.326e-05
-9.454545e-01 7.253810e-01 1.000000e-01 6.841155e-05 3.964e-05 3.555e-05 3.560e-05
-9.454545e-01 7.253810e-01 8.333333e-02 -3.339028e-05 4.953e-05 3.841e-05 3.687e-05
-9.454545e-01 9.671740e-01 0.000000e+00 -1.233745e-04 8.382e-05 5.480e-05 4.577e-05
-9.454545e-01 9.671740e-01 1.666667e-01 1.336472e-03 6.890e-05 9.364e-06 2.449e-05
-9.454545e-01 9.671740e-01 1.250000e-01 6.977894e-04 4.686e-05 2.612e-05 3.215e-05
-9.454545e-01 9.671740e-01 1.000000e-01 4.021704e-04 5.370e-05 3.537e-05 3.549e-05
-9.454545e-01 9.671740e-01 8.333333e-02 2.415873e-04 6.126e-05 4.067e-05 3.705e-05
-9.454545e-01 1.208968e+00 0.000000e+00 1.085351e-04 1.185e-04 5.246e-05 5.203e-05
-9.454545e-01 1.208968e+00 1.666667e-01 2.203668e-03 8.522e-05 3.975e-05 5.498e-05
-9.454545e-01 1.208968e+00 1.250000e-01 1.287048e-03 5.504e-05 3.584e-05 4.718e-05
-9.454545e-01 1.208968e+00 1.000000e-01 8.627831e-04 6.971e-05 3.865e-05 4.357e-05
-9.454545e-01 1.208968e+00 8.333333e-02 6.323184e-04 8.282e-05 4.273e-05 4.156e-05
-9.454545e-01 1.450762e+00 0.000000e+00 4.470473e-04 1.621e-04 5.200e-05 5.248e-05
-9.454545e-01 1.450762e+00 1.666667e-01 3.219293e-03 9.678e-05 9.452e-05 1.314e-04
-9.454545e-01 1.450762e+00 1.250000e-01 2.006435e-03 6.064e-05 7.098e-05 9.838e-05
-9.454545e-01 1.450762e+00 1.000000e-01 1.445056e-03 8.910e-05 6.314e-05 8.286e-05
-9.454545e-01 1.450762e+00 8.333333e-02 1.140109e-03 1.099e-04 5.962e-05 7.426e-05
-9.191919e-01 0.000000e+00 0.000000e+00 -2.288074e-16 1.927e-10 1.215e-15 8.672e-16
-9.191919e-01 0.000000e+00 1.666667e-01 6.405833e-16 2.781e-10 1.295e-15 1.061e-15
-9.191919e-01 0.000000e+00 1.250000e-01 2.602249e-16 1.001e-10 4.700e-16 2.001e-16
-9.191919e-01 0.000000e+00 1.000000e-01 8.417328e-17 7.102e-11 5.089e-16 1.703e-16
-9.191919e-01 0.000000e+00 8.333333e-02 -1.145970e-17 9.640e-11 5.301e-16 3.631e-16
-9.191919e-01 1.208970e-01 0.000000e+00 -1.190459e-04 3.398e-05 1.443e-05 2.533e-05
-9.191919e-01 1.208970e-01 1.666667e-01 -1.461612e-05 5.149e-05 2.055e-05 1.416e-05
-9.191919e-01 1.208970e-01 1.250000e-01 -6.030416e-05 1.818e-05 1.789e-05 2.012e-05
-9.191919e-01 1.208970e-01 1.000000e-01 -8.145120e-05 1.156e-05 1.665e-05 2.288e-05
-9.191919e-01 1.208970e-01 8.333333e-02 -9.293848e-05 1.611e-05 1.597e-05 2.370e-05
-9.191919e-01 2.417940e-01 0.000000e+00 -2.295421e-04 3.525e-05 6.204e-06 3.233e-06
-9.191919e-01 2.417940e-01 1.666667e-01 -4.253558e-06 2.742e-05 1.927e-05 2.078e-05
-9.191919e-01 2.417940e-01 1.250000e-01 -1.028173e-04 1.061e-05 1.137e-05 1.456e-05
-9.191919e-01 2.417940e-01 1.000000e-01 -1.484382e-04 1.633e-05 7.784e-06 1.048e-05
-9.191919e-01 2.417940e-01 8.333333e-02 -1.732200e-04 2.167e-05 6.624e-06 8.267e-06
-9.191919e-01 3.626900e-01 0.000000e+00 -2.704318e-04 5.069e-05 1.140e-05 1.383e-05
-9.191919e-01 3.626900e-01 1.666667e-01 9.805420e-05 4.088e-05 3.444e-05 2.467e-05
-9.191919e-01 3.626900e-01 1.250000e-01 -6.315842e-05 1.215e-05 2.398e-05 2.019e-05
-9.191919e-01 3.626900e-01 1.000000e-01 -1.377768e-04 2.125e-05 1.924e-05 1.811e-05
-9.191919e-01 3.626900e-01 8.333333e-02 -1.783103e-04 2.974e-05 1.679e-05 1.699e-05
-9.191919e-01 4.835870e-01 0.000000e+00 -2.673714e-04 6.659e-05 2.399e-05 2.406e-05
-9.191919e-01 4.835870e-01 1.666667e-01 2.738704e-04 5.593e-05 3.947e-05 3.070e-05
-9.191919e-01 4.835870e-01 1.250000e-01 3.707710e-05 1.646e-05 3.138e-05 2.781e-05
-9.191919e-01 4.835870e-01 1.000000e-01 -7.252437e-05 2.746e-05 2.870e-05 2.647e-05
-9.191919e-01 4.835870e-01 8.333333e-02 -1.320610e-04 3.867e-05 2.726e-05 2.574e-05
-9.191919e-01 7.253810e-01 0.000000e+00 -1.835348e-04 8.143e-05 3.933e-05 4.358e-05
-9.191919e-01 7.253810e-01 1.666667e-01 8.147392e-04 6.352e-05 3.433e-05 2.994e-05
-9.191919e-01 7.253810e-01 1.250000e-01 3.779943e-04 3.165e-05 3.403e-05 3.173e-05
-9.191919e-01 7.253810e-01 1.000000e-01 1.758438e-04 4.235e-05 3.547e-05 3.600e-05
-9.191919e-01 7.253810e-01 8.333333e-02 6.603370e-05 5.297e-05 3.661e-05 3.832e-05
-9.191919e-01 9.671740e-01 0.000000e+00 -6.886137e-06 9.051e-05 4.594e-05 4.147e-05
-9.191919e-01 9.671740e-01 1.666667e-01 1.604002e-03 7.074e-05 2.821e-05 3.229e-05
-9.191919e-01 9.671740e-01 1.250000e-01 8.992385e-04 4.941e-05 3.294e-05 3.478e-05
-9.191919e-01 9.671740e-01 1.000000e-01 5.730336e-04 5.778e-05 3.664e-05 3.477e-05
-9.191919e-01 9.671740e-01 8.333333e-02 3.958359e-04 6.618e-05 3.864e-05 3.566e-05
-9.191919e-01 1.208968e+00 0.000000e+00 2.679603e-04 1.275e-04 4.091e-05 4.080e-05
-9.191919e-01 1.208968e+00 1.666667e-01 2.611600e-03 8.794e-05 6.916e-05 4.443e-05
-9.191919e-01 1.208968e+00 1.250000e-01 1.586258e-03 5.843e-05 4.677e-05 4.042e-05
-9.191919e-01 1.208968e+00 1.000000e-01 1.111671e-03 7.517e-05 4.149e-05 4.089e-05
-9.191919e-01 1.208968e+00 8.333333e-02 8.538703e-04 8.938e-05 4.115e-05 4.050e-05
-9.191919e-01 1.450762e+00 0.000000e+00 6.612580e-04 1.742e-04 3.944e-05 4.398e-05
-9.191919e-01 1.450762e+00 1.666667e-01 3.793422e-03 1.037e-04 1.301e-04 1.208e-04
-9.191919e-01 1.450762e+00 1.250000e-01 2.423100e-03 6.486e-05 8.461e-05 9.155e-05
-9.191919e-01 1.450762e+00 1.000000e-01 1.788837e-03 9.561e-05 6.733e-05 7.785e-05
-9.191919e-01 1.450762e+00 8.333333e-02 1.444299e-03 1.180e-04 5.868e-05 7.018e-05
-8.929293e-01 0.000000e+00 0.000000e+00 -2.910227e-16 1.997e-10 1.113e-15 8.123e-16
-8.929293e-01 0.000000e+00 1.666667e-01 7.501135e-16 2.772e-10 1.190e-15 9.797e-16
-8.929293e-01 0.000000e+00 1.250000e-01 2.946164e-16 9.778e-11 5.064e-16 2.090e-16
-8.929293e-01 0.000000e+00 1.000000e-01 8.378637e-17 7.306e-11 5.009e-16 1.722e-16
-8.929293e-01 0.000000e+00 8.333333e-02 -3.073861e-17 1.009e-10 4.984e-16 3.384e-16
-8.929293e-01 1.208970e-01 0.000000e+00 -1.096556e-04 3.399e-05 1.502e-05 2.512e-05
-8.929293e-01 1.208970e-01 1.666667e-01 -1.765521e-06 5.220e-05 2.104e-05 1.530e-05
-8.929293e-01 1.208970e-01 1.250000e-01 -4.896744e-05 1.874e-05 1.839e-05 2.105e-05
-8.929293e-01 1.208970e-01 1.000000e-01 -7.081518e-05 1.187e-05 1.717e-05 2.315e-05
-8.929293e-01 1.208970e-01 8.333333e-02 -8.268310e-05 1.620e-05 1.651e-05 2.375e-05
-8.929293e-01 2.417940e-01 0.000000e+00 -2.100666e-04 3.646e-05 8.342e-06 4.912e-06
-8.929293e-01 2.417940e-01 1.666667e-01 2.554494e-05 2.712e-05 2.117e-05 2.278e-05
-8.929293e-01 2.417940e-01 1.250000e-01 -7.753511e-05 1.129e-05 1.222e-05 1.665e-05
-8.929293e-01 2.417940e-01 1.000000e-01 -1.252465e-04 1.741e-05 8.180e-06 1.243e-05
-8.929293e-01 2.417940e-01 8.333333e-02 -1.511637e-04 2.279e-05 7.968e-06 1.013e-05
-8.929293e-01 3.626900e-01 0.000000e+00 -2.351790e-04 5.336e-05 1.027e-05 1.495e-05
-8.929293e-01 3.626900e-01 1.666667e-01 1.510186e-04 4.166e-05 3.748e-05 2.816e-05
-8.929293e-01 3.626900e-01 1.250000e-01 -1.794282e-05 1.272e-05 2.518e-05 2.261e-05
-8.929293e-01 3.626900e-01 1.000000e-01 -9.614784e-05 2.277e-05 1.958e-05 1.955e-05
-8.929293e-01 3.626900e-01 8.333333e-02 -1.386296e-04 3.162e-05 1.668e-05 1.815e-05
-8.929293e-01 4.835870e-01 0.000000e+00 -2.134847e-04 7.030e-05 2.099e-05 2.539e-05
-8.929293e-01 4.835870e-01 1.666667e-01 3.571951e-04 5.781e-05 4.320e-05 3.282e-05
-8.929293e-01 4.835870e-01 1.250000e-01 1.075227e-04 1.722e-05 3.229e-05 2.733e-05
-8.929293e-01 4.835870e-01 1.000000e-01 -8.040002e-06 2.931e-05 2.820e-05 2.663e-05
-8.929293e-01 4.835870e-01 8.333333e-02 -7.081478e-05 4.109e-05 2.599e-05 2.625e-05
-8.929293e-01 7.253810e-01 0.000000e+00 -9.162451e-05 8.687e-05 3.197e-05 4.680e-05
-8.929293e-01 7.253810e-01 1.666667e-01 9.863968e-04 6.627e-05 4.539e-05 5.178e-05
-8.929293e-01 7.253810e-01 1.250000e-01 5.147625e-04 3.331e-05 3.699e-05 3.527e-05
-8.929293e-01 7.253810e-01 1.000000e-01 2.964632e-04 4.523e-05 3.468e-05 3.525e-05
-8.929293e-01 7.253810e-01 8.333333e-02 1.778808e-04 5.662e-05 3.379e-05 3.878e-05
-8.929293e-01 9.671740e-01 0.000000e+00 1.243431e-04 9.755e-05 3.461e-05 3.775e-05
-8.929293e-01 9.671740e-01 1.666667e-01 1.900455e-03 7.238e-05 4.979e-05 7.432e-05
-8.929293e-01 9.671740e-01 1.250000e-01 1.123406e-03 5.202e-05 4.025e-05 5.028e-05
-8.929293e-01 9.671740e-01 1.000000e-01 7.637432e-04 6.207e-05 3.733e-05 3.915e-05
-8.929293e-01 9.671740e-01 8.333333e-02 5.683709e-04 7.135e-05 3.575e-05 3.407e-05
-8.929293e-01 1.208968e+00 0.000000e+00 4.465217e-04 1.369e-04 2.642e-05 2.925e-05
-8.929293e-01 1.208968e+00 1.666667e-01 3.062622e-03 9.057e-05 1.024e-04 9.924e-05
-8.929293e-01 1.208968e+00 1.250000e-01 1.918078e-03 6.192e-05 5.860e-05 6.758e-05
-8.929293e-01 1.208968e+00 1.000000e-01 1.388318e-03 8.086e-05 4.390e-05 5.293e-05
-8.929293e-01 1.208968e+00 8.333333e-02 1.100547e-03 9.624e-05 3.836e-05 4.497e-05
-8.929293e-01 1.450762e+00 0.000000e+00 8.995387e-04 1.868e-04 2.382e-05 3.189e-05
-8.929293e-01 1.450762e+00 1.666667e-01 4.427706e-03 1.108e-04 1.695e-04 1.503e-04
-8.929293e-01 1.450762e+00 1.250000e-01 2.884133e-03 6.919e-05 9.901e-05 8.932e-05
-8.929293e-01 1.450762e+00 1.000000e-01 2.169679e-03 1.023e-04 7.094e-05 6.919e-05
-8.929293e-01 1.450762e+00 8.333333e-02 1.781580e-03 1.265e-04 5.639e-05 6.147e-05
-8.666667e-01 0.000000e+00 0.000000e+00 -3.437591e-16 2.081e-10 9.924e-16 7.396e-16
-8.666667e-01 0.000000e+00 1.666667e-01 8.377578e-16 2.783e-10 1.056e-15 7.576e-16
-8.666667e-01 0.000000e+00 1.250000e-01 3.208441e-16 9.549e-11 5.318e-16 2.213e-16
-8.666667e-01 0.000000e+00 1.000000e-01 8.158696e-17 7.487e-11 4.827e-16 1.711e-16
-8.666667e-01 0.000000e+00 8.333333e-02 -4.837990e-17 1.056e-10 4.620e-16 3.079e-16
-8.666667e-01 1.208970e-01 0.000000e+00 -9.869805e-05 3.397e-05 1.552e-05 2.522e-05
-8.666667e-01 1.208970e-01 1.666667e-01 1.305410e-05 5.285e-05 2.121e-05 1.590e-05
-8.666667e-01 1.208970e-01 1.250000e-01 -3.583746e-05 1.931e-05 1.866e-05 2.134e-05
-8.666667e-01 1.208970e-01 1.000000e-01 -5.846727e-05 1.222e-05 1.753e-05 2.288e-05
-8.666667e-01 1.208970e-01 8.333333e-02 -7.076001e-05 1.631e-05 1.691e-05 2.334e-05
-8.666667e-01 2.417940e-01 0.000000e+00 -1.872787e-04 3.780e-05 1.072e-05 6.943e-06
-8.666667e-01 2.417940e-01 1.666667e-01 5.945854e-05 2.679e-05 2.283e-05 2.490e-05
-8.666667e-01 2.417940e-01 1.250000e-01 -4.848900e-05 1.200e-05 1.292e-05 1.897e-05
-8.666667e-01 2.417940e-01 1.000000e-01 -9.845329e-05 1.856e-05 9.040e-06 1.464e-05
-8.666667e-01 2.417940e-01 8.333333e-02 -1.255944e-04 2.402e-05 9.553e-06 1.229e-05
-8.666667e-01 3.626900e-01 0.000000e+00 -1.947713e-04 5.618e-05 8.776e-06 1.599e-05
-8.666667e-01 3.626900e-01 1.666667e-01 2.107059e-04 4.231e-05 4.035e-05 3.223e-05
-8.666667e-01 3.626900e-01 1.250000e-01 3.330962e-05 1.333e-05 2.612e-05 2.436e-05
-8.666667e-01 3.626900e-01 1.000000e-01 -4.879950e-05 2.440e-05 1.961e-05 2.140e-05
-8.666667e-01 3.626900e-01 8.333333e-02 -9.340199e-05 3.363e-05 1.625e-05 1.979e-05
-8.666667e-01 4.835870e-01 0.000000e+00 -1.524932e-04 7.419e-05 1.716e-05 2.622e-05
-8.666667e-01 4.835870e-01 1.666667e-01 4.504184e-04 5.959e-05 4.684e-05 3.803e-05
-8.666667e-01 4.835870e-01 1.250000e-01 1.866446e-04 1.803e-05 3.278e-05 2.648e-05
-8.666667e-01 4.835870e-01 1.000000e-01 6.455497e-05 3.132e-05 2.714e-05 2.604e-05
-8.666667e-01 4.835870e-01 8.333333e-02 -1.765304e-06 4.367e-05 2.409e-05 2.609e-05
-8.666667e-01 7.253810e-01 0.000000e+00 1.149426e-05 9.256e-05 2.274e-05 4.860e-05
-8.666667e-01 7.253810e-01 1.666667e-01 1.176624e-03 6.888e-05 5.752e-05 7.728e-05
-8.666667e-01 7.253810e-01 1.250000e-01 6.668799e-04 3.501e-05 3.980e-05 4.069e-05
-8.666667e-01 7.253810e-01 1.000000e-01 4.309411e-04 4.828e-05 3.313e-05 3.321e-05
-8.666667e-01 7.253810e-01 8.333333e-02 3.027768e-04 6.047e-05 2.987e-05 3.813e-05
-8.666667e-01 9.671740e-01 0.000000e+00 2.710481e-04 1.049e-04 2.064e-05 3.070e-05
-8.666667e-01 9.671740e-01 1.666667e-01 2.227310e-03 7.378e-05 7.422e-05 1.237e-04
-8.666667e-01 9.671740e-01 1.250000e-01 1.371445e-03 5.468e-05 4.804e-05 7.053e-05
-8.666667e-01 9.671740e-01 1.000000e-01 9.753024e-04 6.656e-05 3.740e-05 4.593e-05
-8.666667e-01 9.671740e-01 8.333333e-02 7.601136e-04 7.678e-05 3.162e-05 3.257e-05
-8.666667e-01 1.208968e+00 0.000000e+00 6.451688e-04 1.467e-04 8.780e-06 1.638e-05
-8.666667e-01 1.208968e+00 1.666667e-01 3.558909e-03 9.313e-05 1.395e-04 1.698e-04
-8.666667e-01 1.208968e+00 1.250000e-01 2.284147e-03 6.550e-05 7.133e-05 9.992e-05
-8.666667e-01 1.208968e+00 1.000000e-01 1.694115e-03 8.678e-05 4.582e-05 6.758e-05
-8.666667e-01 1.208968e+00 8.333333e-02 1.373604e-03 1.034e-04 3.427e-05 5.001e-05
-8.666667e-01 1.450762e+00 0.000000e+00 1.163059e-03 1.997e-04 1.108e-05 1.618e-05
-8.666667e-01 1.450762e+00 1.666667e-01 5.125151e-03 1.180e-04 2.127e-04 2.360e-04
-8.666667e-01 1.450762e+00 1.250000e-01 3.391735e-03 7.363e-05 1.142e-04 1.279e-04
-8.666667e-01 1.450762e+00 1.000000e-01 2.589412e-03 1.093e-04 7.387e-05 7.788e-05
-8.666667e-01 1.450762e+00 8.333333e-02 2.153582e-03 1.351e-04 5.262e-05 5.217e-05
-8.404040e-01 0.000000e+00 0.000000e+00 -3.842567e-16 2.173e-10 8.528e-16 6.449e-16
-8.404040e-01 0.000000e+00 1.666667e-01 8.982716e-16 2.812e-10 8.844e-16 5.186e-16
-8.404040e-01 0.000000e+00 1.250000e-01 3.371655e-16 9.321e-11 5.455e-16 2.236e-16
-8.404040e-01 0.000000e+00 1.000000e-01 7.745351e-17 7.638e-11 4.533e-16 1.668e-16
-8.404040e-01 0.000000e+00 8.333333e-02 -6.362459e-17 1.103e-10 4.172e-16 2.651e-16
-8.404040e-01 1.208970e-01 0.000000e+00 -8.603409e-05 3.396e-05 1.586e-05 2.507e-05
-8.404040e-01 1.208970e-01 1.666667e-01 3.004872e-05 5.344e-05 2.092e-05 1.685e-05
-8.404040e-01 1.208970e-01 1.250000e-01 -2.073751e-05 1.986e-05 1.862e-05 2.099e-05
-8.404040e-01 1.208970e-01 1.000000e-01 -4.424428e-05 1.261e-05 1.762e-05 2.221e-05
-8.404040e-01 1.208970e-01 8.333333e-02 -5.701339e-05 1.646e-05 1.708e-05 2.250e-05
-8.404040e-01 2.417940e-01 0.000000e+00 -1.608732e-04 3.929e-05 1.008e-05 8.996e-06
-8.404040e-01 2.417940e-01 1.666667e-01 9.788512e-05 2.642e-05 2.405e-05 2.665e-05
-8.404040e-01 2.417940e-01 1.250000e-01 -1.532166e-05 1.276e-05 1.327e-05 2.109e-05
-8.404040e-01 2.417940e-01 1.000000e-01 -6.772023e-05 1.979e-05 1.040e-05 1.674e-05
-8.404040e-01 2.417940e-01 8.333333e-02 -9.618365e-05 2.535e-05 1.126e-05 1.437e-05
-8.404040e-01 3.626900e-01 0.000000e+00 -1.487284e-04 5.915e-05 6.663e-06 1.631e-05
-8.404040e-01 3.626900e-01 1.666667e-01 2.777496e-04 4.278e-05 4.272e-05 3.617e-05
-8.404040e-01 3.626900e-01 1.250000e-01 9.116548e-05 1.399e-05 2.652e-05 2.647e-05
-8.404040e-01 3.626900e-01 1.000000e-01 4.803667e-06 2.616e-05 1.908e-05 2.281e-05
-8.404040e-01 3.626900e-01 8.333333e-02 -4.210892e-05 3.578e-05 1.523e-05 2.082e-05
-8.404040e-01 4.835870e-01 0.000000e+00 -8.372737e-05 7.825e-05 1.212e-05 2.683e-05
-8.404040e-01 4.835870e-01 1.666667e-01 5.544507e-04 6.121e-05 5.000e-05 4.591e-05
-8.404040e-01 4.835870e-01 1.250000e-01 2.752478e-04 1.891e-05 3.246e-05 2.787e-05
-8.404040e-01 4.835870e-01 1.000000e-01 1.460168e-04 3.348e-05 2.512e-05 2.497e-05
-8.404040e-01 4.835870e-01 8.333333e-02 7.581716e-05 4.642e-05 2.115e-05 2.554e-05
-8.404040e-01 7.253810e-01 0.000000e+00 1.269047e-04 9.854e-05 2.637e-05 4.761e-05
-8.404040e-01 7.253810e-01 1.666667e-01 1.387018e-03 7.135e-05 7.010e-05 1.049e-04
-8.404040e-01 7.253810e-01 1.250000e-01 8.357185e-04 3.676e-05 4.181e-05 4.906e-05
-8.404040e-01 7.253810e-01 1.000000e-01 5.805455e-04 5.151e-05 3.015e-05 3.036e-05
-8.404040e-01 7.253810e-01 8.333333e-02 4.419331e-04 6.454e-05 2.417e-05 3.684e-05
-8.404040e-01 9.671740e-01 0.000000e+00 4.347325e-04 1.128e-04 2.004e-05 2.170e-05
-8.404040e-01 9.671740e-01 1.666667e-01 2.587077e-03 7.494e-05 1.006e-04 1.780e-04
-8.404040e-01 9.671740e-01 1.250000e-01 1.645426e-03 5.741e-05 5.540e-05 9.134e-05
-8.404040e-01 9.671740e-01 1.000000e-01 1.209577e-03 7.127e-05 3.590e-05 5.125e-05
-8.404040e-01 9.671740e-01 8.333333e-02 9.728187e-04 8.250e-05 2.530e-05 2.946e-05
-8.404040e-01 1.208968e+00 0.000000e+00 8.658203e-04 1.570e-04 1.243e-05 1.922e-05
-8.404040e-01 1.208968e+00 1.666667e-01 4.104176e-03 9.560e-05 1.693e-04 2.477e-04
-8.404040e-01 1.208968e+00 1.250000e-01 2.687396e-03 6.919e-05 8.368e-05 1.339e-04
-8.404040e-01 1.208968e+00 1.000000e-01 2.031628e-03 9.295e-05 4.601e-05 8.121e-05
-8.404040e-01 1.208968e+00 8.333333e-02 1.675409e-03 1.108e-04 2.765e-05 5.260e-05
-8.404040e-01 1.450762e+00 0.000000e+00 1.454168e-03 2.131e-04 3.544e-05 3.560e-05
-8.404040e-01 1.450762e+00 1.666667e-01 5.890997e-03 1.253e-04 2.578e-04 3.311e-04
-8.404040e-01 1.450762e+00 1.250000e-01 3.949884e-03 7.818e-05 1.283e-04 1.708e-04
-8.404040e-01 1.450762e+00 1.000000e-01 3.051426e-03 1.165e-04 7.447e-05 9.655e-05
-8.404040e-01 1.450762e+00 8.333333e-02 2.563375e-03 1.441e-04 4.581e-05 5.624e-05
-8.141414e-01 0.000000e+00 0.000000e+00 -4.069013e-16 2.269e-10 6.892e-16 4.915e-16
-8.141414e-01 0.000000e+00 1.666667e-01 9.215784e-16 2.856e-10 8.429e-16 3.501e-16
-8.141414e-01 0.000000e+00 1.250000e-01 3.403685e-16 9.089e-11 5.481e-16 2.179e-16
-8.141414e-01 0.000000e+00 1.000000e-01 7.135139e-17 7.752e-11 4.117e-16 1.592e-16
-8.141414e-01 0.000000e+00 8.333333e-02 -7.478138e-17 1.148e-10 3.622e-16 2.082e-16
-8.141414e-01 1.208970e-01 0.000000e+00 -7.133066e-05 3.401e-05 1.580e-05 2.403e-05
-8.141414e-01 1.208970e-01 1.666667e-01 4.971442e-05 5.393e-05 1.987e-05 1.791e-05
-8.141414e-01 1.208970e-01 1.250000e-01 -3.242805e-06 2.036e-05 1.793e-05 2.059e-05
-8.141414e-01 1.208970e-01 1.000000e-01 -2.775443e-05 1.304e-05 1.714e-05 2.140e-05
-8.141414e-01 1.208970e-01 8.333333e-02 -4.106939e-05 1.669e-05 1.673e-05 2.174e-05
-8.141414e-01 2.417940e-01 0.000000e+00 -1.301134e-04 4.096e-05 1.407e-05 9.559e-06
-8.141414e-01 2.417940e-01 1.666667e-01 1.417825e-04 2.605e-05 2.404e-05 2.604e-05
-8.141414e-01 2.417940e-01 1.250000e-01 2.282803e-05 1.357e-05 1.260e-05 2.120e-05
-8.141414e-01 2.417940e-01 1.000000e-01 -3.223088e-05 2.112e-05 1.127e-05 1.702e-05
-8.141414e-01 2.417940e-01 8.333333e-02 -6.213942e-05 2.680e-05 1.250e-05 1.474e-05
-8.141414e-01 3.626900e-01 0.000000e+00 -9.587300e-05 6.227e-05 2.982e-06 1.319e-05
-8.141414e-01 3.626900e-01 1.666667e-01 3.536899e-04 4.301e-05 4.340e-05 3.679e-05
-8.141414e-01 3.626900e-01 1.250000e-01 1.570061e-04 1.472e-05 2.528e-05 2.524e-05
-8.141414e-01 3.626900e-01 1.000000e-01 6.596965e-05 2.808e-05 1.692e-05 2.090e-05
-8.141414e-01 3.626900e-01 8.333333e-02 1.651773e-05 3.809e-05 1.261e-05 1.854e-05
-8.141414e-01 4.835870e-01 0.000000e+00 -5.536009e-06 8.252e-05 1.246e-05 2.846e-05
-8.141414e-01 4.835870e-01 1.666667e-01 6.715273e-04 6.265e-05 5.092e-05 4.944e-05
-8.141414e-01 4.835870e-01 1.250000e-01 3.753121e-04 1.986e-05 2.974e-05 2.535e-05
-8.141414e-01 4.835870e-01 1.000000e-01 2.382068e-04 3.584e-05 2.065e-05 2.478e-05
-8.141414e-01 4.835870e-01 8.333333e-02 1.637298e-04 4.936e-05 1.571e-05 2.592e-05
-8.141414e-01 7.253810e-01 0.000000e+00 2.572661e-04 1.048e-04 5.313e-05 4.683e-05
-8.141414e-01 7.253810e-01 1.666667e-01 1.621568e-03 7.362e-05 7.961e-05 1.263e-04
-8.141414e-01 7.253810e-01 1.250000e-01 1.024686e-03 3.856e-05 4.033e-05 4.972e-05
-8.141414e-01 7.253810e-01 1.000000e-01 7.484148e-04 5.497e-05 2.321e-05 2.902e-05
-8.141414e-01 7.253810e-01 8.333333e-02 5.983416e-04 6.889e-05 1.425e-05 3.486e-05
-8.141414e-01 9.671740e-01 0.000000e+00 6.190836e-04 1.210e-04 5.567e-05 2.757e-05
-8.141414e-01 9.671740e-01 1.666667e-01 2.986177e-03 7.579e-05 1.242e-04 2.241e-04
-8.141414e-01 9.671740e-01 1.250000e-01 1.950574e-03 6.023e-05 5.825e-05 1.017e-04
-8.141414e-01 9.671740e-01 1.000000e-01 1.471237e-03 7.625e-05 2.910e-05 4.504e-05
-8.141414e-01 9.671740e-01 8.333333e-02 1.210857e-03 8.855e-05 1.326e-05 1.849e-05
-8.141414e-01 1.208968e+00 0.000000e+00 1.113190e-03 1.678e-04 5.122e-05 4.544e-05
-8.141414e-01 1.208968e+00 1.666667e-01 4.708018e-03 9.796e-05 2.038e-04 3.132e-04
-8.141414e-01 1.208968e+00 1.250000e-01 3.135281e-03 7.299e-05 8.983e-05 1.538e-04
-8.141414e-01 1.208968e+00 1.000000e-01 2.407328e-03 9.940e-05 3.931e-05 7.999e-05
-8.141414e-01 1.208968e+00 8.333333e-02 2.011897e-03 1.187e-04 1.657e-05 3.990e-05
-8.141414e-01 1.450762e+00 0.000000e+00 1.778613e-03 2.270e-04 7.861e-05 6.709e-05
-8.141414e-01 1.450762e+00 1.666667e-01 6.738738e-03 1.327e-04 2.944e-04 4.057e-04
-8.141414e-01 1.450762e+00 1.250000e-01 4.568684e-03 8.283e-05 1.335e-04 1.939e-04
-8.141414e-01 1.450762e+00 1.000000e-01 3.564258e-03 1.239e-04 6.596e-05 9.582e-05
-8.141414e-01 1.450762e+00 8.333333e-02 3.018645e-03 1.535e-04 2.977e-05 4.256e-05
-7.878788e-01 0.000000e+00 0.000000e+00 -4.144689e-16 2.362e-10 5.053e-16 2.402e-16
-7.878788e-01 0.000000e+00 1.666667e-01 9.116906e-16 2.908e-10 9.231e-16 3.251e-16
-7.878788e-01 0.000000e+00 1.250000e-01 3.314958e-16 8.876e-11 5.363e-16 2.029e-16
-7.878788e-01 0.000000e+00 1.000000e-01 6.294853e-17 7.836e-11 3.542e-16 1.480e-16
-7.878788e-01 0.000000e+00 8.333333e-02 -8.292903e-17 1.190e-10 3.022e-16 1.458e-16
-7.878788e-01 1.208970e-01 0.000000e+00 -5.449131e-05 3.427e-05 1.530e-05 2.227e-05
-7.878788e-01 1.208970e-01 1.666667e-01 7.201596e-05 5.438e-05 1.808e-05 1.830e-05
-7.878788e-01 1.208970e-01 1.250000e-01 1.666903e-05 2.081e-05 1.661e-05 2.004e-05
-7.878788e-01 1.208970e-01 1.000000e-01 -8.948691e-06 1.355e-05 1.610e-05 2.084e-05
-7.878788e-01 1.208970e-01 8.333333e-02 -2.286449e-05 1.707e-05 1.586e-05 2.128e-05
-7.878788e-01 2.417940e-01 0.000000e+00 -9.486496e-05 4.286e-05 1.744e-05 8.795e-06
-7.878788e-01 2.417940e-01 1.666667e-01 1.912618e-04 2.576e-05 2.290e-05 2.336e-05
-7.878788e-01 2.417940e-01 1.250000e-01 6.608132e-05 1.444e-05 1.097e-05 1.958e-05
-7.878788e-01 2.417940e-01 1.000000e-01 8.140658e-06 2.254e-05 1.175e-05 1.572e-05
-7.878788e-01 2.417940e-01 8.333333e-02 -2.333328e-05 2.839e-05 1.299e-05 1.360e-05
-7.878788e-01 3.626900e-01 0.000000e+00 -3.616325e-05 6.556e-05 2.933e-06 7.351e-06
-7.878788e-01 3.626900e-01 1.666667e-01 4.388083e-04 4.305e-05 4.243e-05 3.437e-05
-7.878788e-01 3.626900e-01 1.250000e-01 2.310082e-04 1.556e-05 2.250e-05 2.108e-05
-7.878788e-01 3.626900e-01 1.000000e-01 1.348265e-04 3.014e-05 1.329e-05 1.614e-05
-7.878788e-01 3.626900e-01 8.333333e-02 8.257963e-05 4.055e-05 8.541e-06 1.345e-05
-7.878788e-01 4.835870e-01 0.000000e+00 8.196648e-05 8.696e-05 2.795e-05 2.798e-05
-7.878788e-01 4.835870e-01 1.666667e-01 8.021461e-04 6.390e-05 4.949e-05 4.874e-05
-7.878788e-01 4.835870e-01 1.250000e-01 4.870675e-04 2.092e-05 2.483e-05 2.197e-05
-7.878788e-01 4.835870e-01 1.000000e-01 3.412311e-04 3.836e-05 1.397e-05 2.511e-05
-7.878788e-01 4.835870e-01 8.333333e-02 2.620114e-04 5.249e-05 8.064e-06 2.682e-05
-7.878788e-01 7.253810e-01 0.000000e+00 4.022042e-04 1.115e-04 8.737e-05 4.604e-05
-7.878788e-01 7.253810e-01 1.666667e-01 1.881468e-03 7.571e-05 8.701e-05 1.413e-04
-7.878788e-01 7.253810e-01 1.250000e-01 1.234290e-03 4.044e-05 3.559e-05 4.348e-05
-7.878788e-01 7.253810e-01 1.000000e-01 9.347392e-04 5.863e-05 1.272e-05 2.647e-05
-7.878788e-01 7.253810e-01 8.333333e-02 7.720202e-04 7.347e-05 2.640e-05 3.276e-05
-7.878788e-01 9.671740e-01 0.000000e+00 8.236761e-04 1.297e-04 9.738e-05 5.609e-05
-7.878788e-01 9.671740e-01 1.666667e-01 3.426889e-03 7.641e-05 1.442e-04 2.605e-04
-7.878788e-01 9.671740e-01 1.250000e-01 2.287984e-03 6.314e-05 5.665e-05 1.021e-04
-7.878788e-01 9.671740e-01 1.000000e-01 1.760833e-03 8.147e-05 1.739e-05 2.876e-05
-7.878788e-01 9.671740e-01 8.333333e-02 1.474479e-03 9.491e-05 1.108e-05 7.417e-06
-7.878788e-01 1.208968e+00 0.000000e+00 1.386862e-03 1.792e-04 9.833e-05 8.298e-05
-7.878788e-01 1.208968e+00 1.666667e-01 5.373849e-03 1.003e-04 2.325e-04 3.639e-04
-7.878788e-01 1.208968e+00 1.250000e-01 3.629542e-03 7.693e-05 8.969e-05 1.598e-04
-7.878788e-01 1.208968e+00 1.000000e-01 2.822178e-03 1.061e-04 2.659e-05 6.529e-05
-7.878788e-01 1.208968e+00 8.333333e-02 2.383609e-03 1.268e-04 3.087e-05 1.789e-05
-7.878788e-01 1.450762e+00 0.000000e+00 2.135905e-03 2.413e-04 1.360e-04 9.368e-05
-7.878788e-01 1.450762e+00 1.666667e-01 7.672550e-03 1.402e-04 3.213e-04 4.577e-04
-7.878788e-01 1.450762e+00 1.250000e-01 5.250267e-03 8.761e-05 1.298e-04 1.980e-04
-7.878788e-01 1.450762e+00 1.000000e-01 4.129097e-03 1.316e-04 4.888e-05 7.775e-05
-7.878788e-01 1.450762e+00 8.333333e-02 3.520066e-03 1.631e-04 1.863e-05 2.097e-05
-7.616162e-01 0.000000e+00 0.000000e+00 -4.107109e-16 2.446e-10 3.059e-16 1.852e-16
-7.616162e-01 0.000000e+00 1.666667e-01 8.742613e-16 2.964e-10 9.741e-16 2.852e-16
-7.616162e-01 0.000000e+00 1.250000e-01 3.120860e-16 8.703e-11 5.060e-16 1.806e-16
-7.616162e-01 0.000000e+00 1.000000e-01 5.187908e-17 7.901e-11 2.893e-16 1.335e-16
-7.616162e-01 0.000000e+00 8.333333e-02 -8.946788e-17 1.225e-10 2.372e-16 1.067e-16
-7.616162e-01 1.208970e-01 0.000000e+00 -3.545344e-05 3.485e-05 1.438e-05 2.008e-05
-7.616162e-01 1.208970e-01 1.666667e-01 9.685027e-05 5.484e-05 1.569e-05 1.844e-05
-7.616162e-01 1.208970e-01 1.250000e-01 3.896740e-05 2.122e-05 1.478e-05 1.984e-05
-7.616162e-01 1.208970e-01 1.000000e-01 1.217590e-05 1.414e-05 1.458e-05 1.949e-05
-7.616162e-01 1.208970e-01 8.333333e-02 -2.377512e-06 1.766e-05 1.452e-05 1.967e-05
-7.616162e-01 2.417940e-01 0.000000e+00 -5.507653e-05 4.502e-05 2.188e-05 9.407e-06
-7.616162e-01 2.417940e-01 1.666667e-01 2.463206e-04 2.563e-05 2.081e-05 1.927e-05
-7.616162e-01 2.417940e-01 1.250000e-01 1.144593e-04 1.537e-05 8.547e-06 1.672e-05
-7.616162e-01 2.417940e-01 1.000000e-01 5.342643e-05 2.406e-05 1.202e-05 1.330e-05
-7.616162e-01 2.417940e-01 8.333333e-02 2.027275e-05 3.012e-05 1.215e-05 1.141e-05
-7.616162e-01 3.626900e-01 0.000000e+00 3.029307e-05 6.900e-05 6.173e-06 8.363e-06
-7.616162e-01 3.626900e-01 1.666667e-01 5.332134e-04 4.296e-05 4.002e-05 2.963e-05
-7.616162e-01 3.626900e-01 1.250000e-01 3.131858e-04 1.653e-05 1.846e-05 1.675e-05
-7.616162e-01 3.626900e-01 1.000000e-01 2.113444e-04 3.233e-05 8.477e-06 9.465e-06
-7.616162e-01 3.626900e-01 8.333333e-02 1.560232e-04 4.316e-05 3.325e-06 6.487e-06
-7.616162e-01 4.835870e-01 0.000000e+00 1.784391e-04 9.155e-05 4.595e-05 2.684e-05
-7.616162e-01 4.835870e-01 1.666667e-01 9.465626e-04 6.497e-05 4.629e-05 4.457e-05
-7.616162e-01 4.835870e-01 1.250000e-01 6.105086e-04 2.210e-05 1.811e-05 2.120e-05
-7.616162e-01 4.835870e-01 1.000000e-01 4.549636e-04 4.105e-05 1.202e-05 2.531e-05
-7.616162e-01 4.835870e-01 8.333333e-02 3.704700e-04 5.577e-05 2.239e-05 2.589e-05
-7.616162e-01 7.253810e-01 0.000000e+00 5.609618e-04 1.183e-04 1.252e-04 5.788e-05
-7.616162e-01 7.253810e-01 1.666667e-01 2.167507e-03 7.758e-05 9.183e-05 1.507e-04
-7.616162e-01 7.253810e-01 1.250000e-01 1.464643e-03 4.239e-05 2.820e-05 3.227e-05
-7.616162e-01 7.253810e-01 1.000000e-01 1.139318e-03 6.248e-05 2.253e-05 2.375e-05
-7.616162e-01 7.253810e-01 8.333333e-02 9.625980e-04 7.827e-05 5.230e-05 2.988e-05
-7.616162e-01 9.671740e-01 0.000000e+00 1.047563e-03 1.388e-04 1.481e-04 8.630e-05
-7.616162e-01 9.671740e-01 1.666667e-01 3.910873e-03 7.692e-05 1.585e-04 2.875e-04
-7.616162e-01 9.671740e-01 1.250000e-01 2.658175e-03 6.615e-05 5.123e-05 9.465e-05
-7.616162e-01 9.671740e-01 1.000000e-01 2.078355e-03 8.690e-05 9.393e-06 6.661e-06
-7.616162e-01 9.671740e-01 8.333333e-02 1.763390e-03 1.015e-04 3.668e-05 2.699e-05
-7.616162e-01 1.208968e+00 0.000000e+00 1.685769e-03 1.910e-04 1.559e-04 1.258e-04
-7.616162e-01 1.208968e+00 1.666667e-01 6.104157e-03 1.028e-04 2.555e-04 3.995e-04
-7.616162e-01 1.208968e+00 1.250000e-01 4.171113e-03 8.099e-05 8.243e-05 1.542e-04
-7.616162e-01 1.208968e+00 1.000000e-01 3.276389e-03 1.131e-04 4.048e-05 4.061e-05
-7.616162e-01 1.208968e+00 8.333333e-02 2.790366e-03 1.353e-04 4.604e-05 3.328e-05
-7.616162e-01 1.450762e+00 0.000000e+00 2.524753e-03 2.561e-04 2.011e-04 1.407e-04
-7.616162e-01 1.450762e+00 1.666667e-01 8.695242e-03 1.478e-04 3.380e-04 4.885e-04
-7.616162e-01 1.450762e+00 1.250000e-01 5.995653e-03 9.252e-05 1.184e-04 1.868e-04
-7.616162e-01 1.450762e+00 1.000000e-01 4.746129e-03 1.396e-04 3.164e-05 4.714e-05
-7.616162e-01 1.450762e+00 8.333333e-02 4.067375e-03 1.730e-04 3.967e-05 3.496e-05
-7.353535e-01 0.000000e+00 0.000000e+00 -3.993519e-16 2.515e-10 2.922e-16 7.449e-17
-7.353535e-01 0.000000e+00 1.666667e-01 8.147678e-16 3.016e-10 9.836e-16 2.370e-16
-7.353535e-01 0.000000e+00 1.250000e-01 2.835904e-16 8.579e-11 4.526e-16 1.518e-16
-7.353535e-01 0.000000e+00 1.000000e-01 3.773119e-17 7.946e-11 2.257e-16 1.128e-16
-7.353535e-01 0.000000e+00 8.333333e-02 -9.582197e-17 1.254e-10 1.663e-16 9.108e-17
-7.353535e-01 1.208970e-01 0.000000e+00 -1.414715e-05 3.578e-05 1.305e-05 1.735e-05
-7.353535e-01 1.208970e-01 1.666667e-01 1.241221e-04 5.533e-05 1.287e-05 1.934e-05
-7.353535e-01 1.208970e-01 1.250000e-01 6.362928e-05 2.156e-05 1.253e-05 1.838e-05
-7.353535e-01 1.208970e-01 1.000000e-01 3.562976e-05 1.483e-05 1.265e-05 1.760e-05
-7.353535e-01 1.208970e-01 8.333333e-02 2.042015e-05 1.846e-05 1.277e-05 1.752e-05
-7.353535e-01 2.417940e-01 0.000000e+00 -1.068353e-05 4.746e-05 2.677e-05 1.161e-05
-7.353535e-01 2.417940e-01 1.666667e-01 3.069730e-04 2.573e-05 1.794e-05 1.439e-05
-7.353535e-01 2.417940e-01 1.250000e-01 1.679983e-04 1.634e-05 8.026e-06 1.317e-05
-7.353535e-01 2.417940e-01 1.000000e-01 1.036728e-04 2.566e-05 1.113e-05 1.027e-05
-7.353535e-01 2.417940e-01 8.333333e-02 6.873060e-05 3.200e-05 1.435e-05 8.620e-06
-7.353535e-01 3.626900e-01 0.000000e+00 1.034078e-04 7.259e-05 1.028e-05 1.522e-05
-7.353535e-01 3.626900e-01 1.666667e-01 6.370406e-04 4.281e-05 3.637e-05 2.336e-05
-7.353535e-01 3.626900e-01 1.250000e-01 4.035762e-04 1.764e-05 1.340e-05 1.067e-05
-7.353535e-01 3.626900e-01 1.000000e-01 2.955156e-04 3.464e-05 2.763e-06 5.370e-06
-7.353535e-01 3.626900e-01 8.333333e-02 2.368160e-04 4.588e-05 1.398e-06 2.753e-06
-7.353535e-01 4.835870e-01 0.000000e+00 2.835675e-04 9.624e-05 6.459e-05 3.159e-05
-7.353535e-01 4.835870e-01 1.666667e-01 1.105071e-03 6.585e-05 4.119e-05 3.776e-05
-7.353535e-01 4.835870e-01 1.250000e-01 7.456630e-04 2.342e-05 9.950e-06 1.978e-05
-7.353535e-01 4.835870e-01 1.000000e-01 5.793086e-04 4.387e-05 2.620e-05 2.231e-05
-7.353535e-01 4.835870e-01 8.333333e-02 4.889433e-04 5.918e-05 3.793e-05 2.286e-05
-7.353535e-01 7.253810e-01 0.000000e+00 7.328237e-04 1.253e-04 1.640e-04 8.189e-05
-7.353535e-01 7.253810e-01 1.666667e-01 2.480541e-03 7.921e-05 9.399e-05 1.552e-04
-7.353535e-01 7.253810e-01 1.250000e-01 1.715915e-03 4.445e-05 1.871e-05 1.805e-05
-7.353535e-01 7.253810e-01 1.000000e-01 1.362002e-03 6.649e-05 4.530e-05 1.974e-05
-7.353535e-01 7.253810e-01 8.333333e-02 1.169753e-03 8.322e-05 7.840e-05 3.897e-05
-7.353535e-01 9.671740e-01 0.000000e+00 1.289857e-03 1.483e-04 2.001e-04 1.230e-04
-7.353535e-01 9.671740e-01 1.666667e-01 4.439896e-03 7.744e-05 1.713e-04 3.054e-04
-7.353535e-01 9.671740e-01 1.250000e-01 3.061754e-03 6.927e-05 4.253e-05 8.156e-05
-7.353535e-01 9.671740e-01 1.000000e-01 2.423871e-03 9.251e-05 1.903e-05 1.946e-05
-7.353535e-01 9.671740e-01 8.333333e-02 2.077366e-03 1.084e-04 7.094e-05 5.153e-05
-7.353535e-01 1.208968e+00 0.000000e+00 2.008918e-03 2.032e-04 2.152e-04 1.723e-04
-7.353535e-01 1.208968e+00 1.666667e-01 6.901596e-03 1.054e-04 2.722e-04 4.204e-04
-7.353535e-01 1.208968e+00 1.250000e-01 4.761049e-03 8.518e-05 7.255e-05 1.395e-04
-7.353535e-01 1.208968e+00 1.000000e-01 3.770282e-03 1.202e-04 5.686e-05 1.957e-05
-7.353535e-01 1.208968e+00 8.333333e-02 3.232087e-03 1.440e-04 6.468e-05 6.348e-05
-7.353535e-01 1.450762e+00 0.000000e+00 2.943965e-03 2.711e-04 2.673e-04 1.913e-04
-7.353535e-01 1.450762e+00 1.666667e-01 9.809861e-03 1.553e-04 3.467e-04 5.000e-04
-7.353535e-01 1.450762e+00 1.250000e-01 6.806032e-03 9.755e-05 9.997e-05 1.643e-04
-7.353535e-01 1.450762e+00 1.000000e-01 5.415688e-03 1.477e-04 5.525e-05 1.872e-05
-7.353535e-01 1.450762e+00 8.333333e-02 4.660439e-03 1.832e-04 7.481e-05 6.185e-05
-7.090909e-01 0.000000e+00 0.000000e+00 -3.833314e-16 2.562e-10 3.169e-16 1.296e-16
-7.090909e-01 0.000000e+00 1.666667e-01 7.339530e-16 3.054e-10 9.798e-16 2.414e-16
-7.090909e-01 0.000000e+00 1.250000e-01 2.451411e-16 8.492e-11 4.286e-16 1.169e-16
-7.090909e-01 0.000000e+00 1.000000e-01 1.889103e-17 7.959e-11 1.992e-16 8.581e-17
-7.090909e-01 0.000000e+00 8.333333e-02 -1.040103e-16 1.272e-10 9.448e-17 7.489e-17
-7.090909e-01 1.208970e-01 0.000000e+00 9.706642e-06 3.705e-05 1.109e-05 1.259e-05
-7.090909e-01 1.208970e-01 1.666667e-01 1.539564e-04 5.580e-05 1.323e-05 1.857e-05
-7.090909e-01 1.208970e-01 1.250000e-01 9.084713e-05 2.184e-05 9.746e-06 1.477e-05
-7.090909e-01 1.208970e-01 1.000000e-01 6.163656e-05 1.562e-05 1.015e-05 1.361e-05
-7.090909e-01 1.208970e-01 8.333333e-02 4.576908e-05 1.947e-05 1.044e-05 1.330e-05
-7.090909e-01 2.417940e-01 0.000000e+00 3.875322e-05 5.017e-05 3.477e-05 1.471e-05
-7.090909e-01 2.417940e-01 1.666667e-01 3.736989e-04 2.607e-05 1.401e-05 9.822e-06
-7.090909e-01 2.417940e-01 1.250000e-01 2.271602e-04 1.734e-05 7.406e-06 9.874e-06
-7.090909e-01 2.417940e-01 1.000000e-01 1.593337e-04 2.735e-05 1.257e-05 7.487e-06
-7.090909e-01 2.417940e-01 8.333333e-02 1.224896e-04 3.401e-05 1.869e-05 7.613e-06
-7.090909e-01 3.626900e-01 0.000000e+00 1.836478e-04 7.631e-05 1.907e-05 2.304e-05
-7.090909e-01 3.626900e-01 1.666667e-01 7.511804e-04 4.262e-05 3.076e-05 2.273e-05
-7.090909e-01 3.626900e-01 1.250000e-01 5.028849e-04 1.889e-05 6.898e-06 7.439e-06
-7.090909e-01 3.626900e-01 1.000000e-01 3.879595e-04 3.706e-05 5.446e-06 4.255e-06
-7.090909e-01 3.626900e-01 8.333333e-02 3.255310e-04 4.872e-05 8.662e-06 9.919e-06
-7.090909e-01 4.835870e-01 0.000000e+00 3.977874e-04 1.010e-04 8.076e-05 4.271e-05
-7.090909e-01 4.835870e-01 1.666667e-01 1.279063e-03 6.649e-05 3.339e-05 3.019e-05
-7.090909e-01 4.835870e-01 1.250000e-01 8.935048e-04 2.488e-05 1.569e-05 1.019e-05
-7.090909e-01 4.835870e-01 1.000000e-01 7.150466e-04 4.682e-05 3.889e-05 1.674e-05
-7.090909e-01 4.835870e-01 8.333333e-02 6.181063e-04 6.270e-05 5.169e-05 2.542e-05
-7.090909e-01 7.253810e-01 0.000000e+00 9.182539e-04 1.324e-04 1.989e-04 1.049e-04
-7.090909e-01 7.253810e-01 1.666667e-01 2.823409e-03 8.051e-05 9.177e-05 1.577e-04
-7.090909e-01 7.253810e-01 1.250000e-01 1.989904e-03 4.662e-05 9.986e-06 4.351e-06
-7.090909e-01 7.253810e-01 1.000000e-01 1.604110e-03 7.065e-05 6.219e-05 3.499e-05
-7.090909e-01 7.253810e-01 8.333333e-02 1.394543e-03 8.831e-05 1.035e-04 5.634e-05
-7.090909e-01 9.671740e-01 0.000000e+00 1.551318e-03 1.580e-04 2.471e-04 1.627e-04
-7.090909e-01 9.671740e-01 1.666667e-01 5.018905e-03 7.805e-05 1.773e-04 3.175e-04
-7.090909e-01 9.671740e-01 1.250000e-01 3.501835e-03 7.252e-05 4.197e-05 6.742e-05
-7.090909e-01 9.671740e-01 1.000000e-01 2.799649e-03 9.828e-05 4.650e-05 4.279e-05
-7.090909e-01 9.671740e-01 8.333333e-02 2.418214e-03 1.154e-04 1.031e-04 8.006e-05
-7.090909e-01 1.208968e+00 0.000000e+00 2.357458e-03 2.157e-04 2.686e-04 2.228e-04
-7.090909e-01 1.208968e+00 1.666667e-01 7.773569e-03 1.083e-04 2.777e-04 4.310e-04
-7.090909e-01 1.208968e+00 1.250000e-01 5.404020e-03 8.948e-05 8.010e-05 1.217e-04
-7.090909e-01 1.208968e+00 1.000000e-01 4.307258e-03 1.275e-04 9.759e-05 5.078e-05
-7.090909e-01 1.208968e+00 8.333333e-02 3.711485e-03 1.530e-04 1.070e-04 9.941e-05
-7.090909e-01 1.450762e+00 0.000000e+00 3.394989e-03 2.865e-04 3.251e-04 2.461e-04
-7.090909e-01 1.450762e+00 1.666667e-01 1.102622e-02 1.628e-04 3.395e-04 5.004e-04
-7.090909e-01 1.450762e+00 1.250000e-01 7.687556e-03 1.027e-04 9.967e-05 1.392e-04
-7.090909e-01 1.450762e+00 1.000000e-01 6.142232e-03 1.561e-04 1.135e-04 4.337e-05
-7.090909e-01 1.450762e+00 8.333333e-02 5.302796e-03 1.936e-04 1.210e-04 1.050e-04
-6.828283e-01 0.000000e+00 0.000000e+00 -3.681928e-16 2.576e-10 4.453e-16 3.389e-16
-6.828283e-01 0.000000e+00 1.666667e-01 6.397489e-16 3.066e-10 1.097e-15 2.990e-16
-6.828283e-01 0.000000e+00 1.250000e-01 1.987744e-16 8.411e-11 4.685e-16 7.783e-17
-6.828283e-01 0.000000e+00 1.000000e-01 -5.333814e-18 7.904e-11 1.660e-16 5.084e-17
-6.828283e-01 0.000000e+00 8.333333e-02 -1.162074e-16 1.275e-10 1.647e-16 5.324e-17
-6.828283e-01 1.208970e-01 0.000000e+00 3.664862e-05 3.851e-05 8.048e-06 6.177e-06
-6.828283e-01 1.208970e-01 1.666667e-01 1.866207e-04 5.611e-05 1.832e-05 1.366e-05
-6.828283e-01 1.208970e-01 1.250000e-01 1.210079e-04 2.202e-05 1.262e-05 9.231e-06
-6.828283e-01 1.208970e-01 1.000000e-01 9.063858e-05 1.646e-05 9.991e-06 7.813e-06
-6.828283e-01 1.208970e-01 8.333333e-02 7.414165e-05 2.062e-05 8.560e-06 7.313e-06
-6.828283e-01 2.417940e-01 0.000000e+00 9.417859e-05 5.313e-05 4.518e-05 1.947e-05
-6.828283e-01 2.417940e-01 1.666667e-01 4.475221e-04 2.660e-05 8.176e-06 7.124e-06
-6.828283e-01 2.417940e-01 1.250000e-01 2.929343e-04 1.833e-05 8.884e-06 5.739e-06
-6.828283e-01 2.417940e-01 1.000000e-01 2.213823e-04 2.910e-05 2.078e-05 9.824e-06
-6.828283e-01 2.417940e-01 8.333333e-02 1.825145e-04 3.613e-05 2.824e-05 1.314e-05
-6.828283e-01 3.626900e-01 0.000000e+00 2.720314e-04 8.014e-05 3.245e-05 3.262e-05
-6.828283e-01 3.626900e-01 1.666667e-01 8.775802e-04 4.247e-05 2.078e-05 1.608e-05
-6.828283e-01 3.626900e-01 1.250000e-01 6.126526e-04 2.028e-05 7.630e-06 2.882e-06
-6.828283e-01 3.626900e-01 1.000000e-01 4.900289e-04 3.955e-05 1.479e-05 1.347e-05
-6.828283e-01 3.626900e-01 8.333333e-02 4.234186e-04 5.165e-05 2.029e-05 1.927e-05
-6.828283e-01 4.835870e-01 0.000000e+00 5.220298e-04 1.057e-04 9.528e-05 5.806e-05
-6.828283e-01 4.835870e-01 1.666667e-01 1.471646e-03 6.680e-05 2.029e-05 2.044e-05
-6.828283e-01 4.835870e-01 1.250000e-01 1.056189e-03 2.651e-05 2.806e-05 1.455e-05
-6.828283e-01 4.835870e-01 1.000000e-01 8.638915e-04 4.988e-05 5.226e-05 3.032e-05
-6.828283e-01 4.835870e-01 8.333333e-02 7.594338e-04 6.628e-05 6.540e-05 3.870e-05
-6.828283e-01 7.253810e-01 0.000000e+00 1.118153e-03 1.394e-04 2.283e-04 1.338e-04
-6.828283e-01 7.253810e-01 1.666667e-01 3.202599e-03 8.125e-05 8.072e-05 1.487e-04
-6.828283e-01 7.253810e-01 1.250000e-01 2.290654e-03 4.892e-05 3.721e-05 1.548e-05
-6.828283e-01 7.253810e-01 1.000000e-01 1.868554e-03 7.493e-05 8.385e-05 5.698e-05
-6.828283e-01 7.253810e-01 8.333333e-02 1.639265e-03 9.346e-05 1.275e-04 8.015e-05
-6.828283e-01 9.671740e-01 0.000000e+00 1.833420e-03 1.678e-04 2.877e-04 2.067e-04
-6.828283e-01 9.671740e-01 1.666667e-01 5.659476e-03 7.880e-05 1.664e-04 3.055e-04
-6.828283e-01 9.671740e-01 1.250000e-01 3.985576e-03 7.591e-05 7.869e-05 5.114e-05
-6.828283e-01 9.671740e-01 1.000000e-01 3.210800e-03 1.042e-04 8.628e-05 7.536e-05
-6.828283e-01 9.671740e-01 8.333333e-02 2.789934e-03 1.225e-04 1.368e-04 1.164e-04
-6.828283e-01 1.208968e+00 0.000000e+00 2.733611e-03 2.286e-04 3.151e-04 2.787e-04
-6.828283e-01 1.208968e+00 1.666667e-01 8.737433e-03 1.114e-04 2.569e-04 4.028e-04
-6.828283e-01 1.208968e+00 1.250000e-01 6.110761e-03 9.387e-05 1.344e-04 9.020e-05
-6.828283e-01 1.208968e+00 1.000000e-01 4.894987e-03 1.350e-04 1.561e-04 9.371e-05
-6.828283e-01 1.208968e+00 8.333333e-02 4.234566e-03 1.621e-04 1.678e-04 1.518e-04
-6.828283e-01 1.450762e+00 0.000000e+00 3.880480e-03 3.020e-04 3.731e-04 3.067e-04
-6.828283e-01 1.450762e+00 1.666667e-01 1.236691e-02 1.699e-04 2.970e-04 4.539e-04
-6.828283e-01 1.450762e+00 1.250000e-01 8.654095e-03 1.079e-04 1.855e-04 9.424e-05
-6.828283e-01 1.450762e+00 1.000000e-01 6.935594e-03 1.647e-04 1.965e-04 1.045e-04
-6.828283e-01 1.450762e+00 8.333333e-02 6.002087e-03 2.043e-04 2.025e-04 1.722e-04
-6.565657e-01 0.000000e+00 0.000000e+00 -3.549169e-16 2.554e-10 5.763e-16 5.507e-16
-6.565657e-01 0.000000e+00 1.666667e-01 5.356190e-16 3.053e-10 1.406e-15 4.276e-16
-6.565657e-01 0.000000e+00 1.250000e-01 1.460096e-16 8.343e-11 5.450e-16 4.669e-17
-6.565657e-01 0.000000e+00 1.000000e-01 -3.432396e-17 7.759e-11 1.415e-16 7.477e-17
-6.565657e-01 0.000000e+00 8.333333e-02 -1.322829e-16 1.259e-10 2.273e-16 9.229e-17
-6.565657e-01 1.208970e-01 0.000000e+00 6.688767e-05 4.004e-05 8.101e-06 -8.556e-07
-6.565657e-01 1.208970e-01 1.666667e-01 2.221947e-04 5.615e-05 2.250e-05 7.618e-06
-6.565657e-01 1.208970e-01 1.250000e-01 1.542479e-04 2.208e-05 1.565e-05 2.815e-06
-6.565657e-01 1.208970e-01 1.000000e-01 1.227982e-04 1.734e-05 1.247e-05 1.239e-06
-6.565657e-01 1.208970e-01 8.333333e-02 1.057144e-04 2.183e-05 1.075e-05 5.993e-07
-6.565657e-01 2.417940e-01 0.000000e+00 1.559744e-04 5.629e-05 5.608e-05 2.662e-05
-6.565657e-01 2.417940e-01 1.666667e-01 5.287973e-04 2.728e-05 5.529e-06 4.766e-06
-6.565657e-01 2.417940e-01 1.250000e-01 3.656873e-04 1.928e-05 1.631e-05 1.178e-05
-6.565657e-01 2.417940e-01 1.000000e-01 2.901906e-04 3.089e-05 3.062e-05 1.742e-05
-6.565657e-01 2.417940e-01 8.333333e-02 2.491801e-04 3.835e-05 3.840e-05 2.036e-05
-6.565657e-01 3.626900e-01 0.000000e+00 3.689344e-04 8.404e-05 4.738e-05 4.372e-05
-6.565657e-01 3.626900e-01 1.666667e-01 1.016919e-03 4.238e-05 8.938e-06 6.386e-06
-6.565657e-01 3.626900e-01 1.250000e-01 7.334259e-04 2.180e-05 1.834e-05 1.434e-05
-6.565657e-01 3.626900e-01 1.000000e-01 6.022090e-04 4.211e-05 2.891e-05 2.484e-05
-6.565657e-01 3.626900e-01 8.333333e-02 5.309306e-04 5.463e-05 3.466e-05 3.056e-05
-6.565657e-01 4.835870e-01 0.000000e+00 6.565769e-04 1.103e-04 1.072e-04 7.466e-05
-6.565657e-01 4.835870e-01 1.666667e-01 1.683909e-03 6.674e-05 2.904e-05 2.932e-06
-6.565657e-01 4.835870e-01 1.250000e-01 1.234451e-03 2.830e-05 4.262e-05 3.204e-05
-6.565657e-01 4.835870e-01 1.000000e-01 1.026416e-03 5.302e-05 6.587e-05 4.730e-05
-6.565657e-01 4.835870e-01 8.333333e-02 9.134098e-04 6.989e-05 7.850e-05 5.551e-05
-6.565657e-01 7.253810e-01 0.000000e+00 1.332652e-03 1.461e-04 2.509e-04 1.647e-04
-6.565657e-01 7.253810e-01 1.666667e-01 3.620430e-03 8.137e-05 8.296e-05 1.263e-04
-6.565657e-01 7.253810e-01 1.250000e-01 2.619527e-03 5.139e-05 6.571e-05 4.101e-05
-6.565657e-01 7.253810e-01 1.000000e-01 2.156252e-03 7.931e-05 1.063e-04 8.420e-05
-6.565657e-01 7.253810e-01 8.333333e-02 1.904597e-03 9.863e-05 1.500e-04 1.085e-04
-6.565657e-01 9.671740e-01 0.000000e+00 2.136352e-03 1.777e-04 3.205e-04 2.532e-04
-6.565657e-01 9.671740e-01 1.666667e-01 6.365733e-03 7.981e-05 1.388e-04 2.658e-04
-6.565657e-01 9.671740e-01 1.250000e-01 4.515379e-03 7.944e-05 1.143e-04 3.532e-05
-6.565657e-01 9.671740e-01 1.000000e-01 3.658929e-03 1.101e-04 1.294e-04 1.150e-04
-6.565657e-01 9.671740e-01 8.333333e-02 3.193697e-03 1.297e-04 1.719e-04 1.580e-04
-6.565657e-01 1.208968e+00 0.000000e+00 3.137662e-03 2.417e-04 3.531e-04 3.384e-04
-6.565657e-01 1.208968e+00 1.666667e-01 9.799255e-03 1.148e-04 2.102e-04 3.301e-04
-6.565657e-01 1.208968e+00 1.250000e-01 6.884808e-03 9.832e-05 1.859e-04 3.696e-05
-6.565657e-01 1.208968e+00 1.000000e-01 5.535836e-03 1.425e-04 2.161e-04 1.482e-04
-6.565657e-01 1.208968e+00 8.333333e-02 4.803061e-03 1.713e-04 2.325e-04 2.079e-04
-6.565657e-01 1.450762e+00 0.000000e+00 4.400675e-03 3.177e-04 4.090e-04 3.707e-04
-6.565657e-01 1.450762e+00 1.666667e-01 1.383956e-02 1.765e-04 2.433e-04 3.539e-04
-6.565657e-01 1.450762e+00 1.250000e-01 9.710049e-03 1.132e-04 2.702e-04 5.654e-05
-6.565657e-01 1.450762e+00 1.000000e-01 7.798674e-03 1.734e-04 2.827e-04 1.739e-04
-6.565657e-01 1.450762e+00 8.333333e-02 6.760397e-03 2.151e-04 2.894e-04 2.401e-04
-6.303030e-01 0.000000e+00 0.000000e+00 -3.387789e-16 2.499e-10 6.699e-16 6.643e-16
-6.303030e-01 0.000000e+00 1.666667e-01 4.185536e-16 3.025e-10 1.635e-15 5.146e-16
-6.303030e-01 0.000000e+00 1.250000e-01 8.722064e-17 8.346e-11 5.601e-16 1.570e-16
-6.303030e-01 0.000000e+00 1.000000e-01 -6.613920e-17 7.530e-11 1.614e-16 2.966e-17
-6.303030e-01 0.000000e+00 8.333333e-02 -1.494458e-16 1.225e-10 2.799e-16 2.078e-16
-6.303030e-01 1.208970e-01 0.000000e+00 1.005443e-04 4.159e-05 9.878e-06 2.571e-06
-6.303030e-01 1.208970e-01 1.666667e-01 2.607987e-04 5.584e-05 1.927e-05 4.237e-06
-6.303030e-01 1.208970e-01 1.250000e-01 1.906874e-04 2.201e-05 1.342e-05 3.273e-06
-6.303030e-01 1.208970e-01 1.000000e-01 1.582359e-04 1.823e-05 1.108e-05 2.894e-06
-6.303030e-01 1.208970e-01 8.333333e-02 1.406079e-04 2.308e-05 1.051e-05 2.689e-06
-6.303030e-01 2.417940e-01 0.000000e+00 2.244850e-04 5.962e-05 6.559e-05 3.271e-05
-6.303030e-01 2.417940e-01 1.666667e-01 6.178184e-04 2.811e-05 1.079e-05 8.119e-06
-6.303030e-01 2.417940e-01 1.250000e-01 4.457351e-04 2.018e-05 2.422e-05 1.801e-05
-6.303030e-01 2.417940e-01 1.000000e-01 3.660851e-04 3.269e-05 3.911e-05 2.361e-05
-6.303030e-01 2.417940e-01 8.333333e-02 3.228184e-04 4.063e-05 4.720e-05 2.650e-05
-6.303030e-01 3.626900e-01 0.000000e+00 4.748277e-04 8.798e-05 6.103e-05 5.273e-05
-6.303030e-01 3.626900e-01 1.666667e-01 1.169659e-03 4.240e-05 1.793e-05 5.659e-06
-6.303030e-01 3.626900e-01 1.250000e-01 8.656705e-04 2.345e-05 2.985e-05 2.387e-05
-6.303030e-01 3.626900e-01 1.000000e-01 7.249671e-04 4.470e-05 4.119e-05 3.449e-05
-6.303030e-01 3.626900e-01 8.333333e-02 6.485356e-04 5.764e-05 4.735e-05 3.979e-05
-6.303030e-01 4.835870e-01 0.000000e+00 8.019856e-04 1.148e-04 1.136e-04 8.797e-05
-6.303030e-01 4.835870e-01 1.666667e-01 1.916502e-03 6.627e-05 4.282e-05 1.347e-05
-6.303030e-01 4.835870e-01 1.250000e-01 1.428901e-03 3.029e-05 5.441e-05 4.666e-05
-6.303030e-01 4.835870e-01 1.000000e-01 1.203211e-03 5.623e-05 7.572e-05 6.134e-05
-6.303030e-01 4.835870e-01 8.333333e-02 1.080615e-03 7.350e-05 8.729e-05 6.942e-05
-6.303030e-01 7.253810e-01 0.000000e+00 1.562454e-03 1.527e-04 2.627e-04 1.902e-04
-6.303030e-01 7.253810e-01 1.666667e-01 4.078267e-03 8.089e-05 9.871e-05 1.247e-04
-6.303030e-01 7.253810e-01 1.250000e-01 2.977599e-03 5.403e-05 8.745e-05 6.097e-05
-6.303030e-01 7.253810e-01 1.000000e-01 2.468147e-03 8.375e-05 1.224e-04 1.091e-04
-6.303030e-01 7.253810e-01 8.333333e-02 2.191407e-03 1.038e-04 1.648e-04 1.313e-04
-6.303030e-01 9.671740e-01 0.000000e+00 2.460877e-03 1.877e-04 3.394e-04 2.954e-04
-6.303030e-01 9.671740e-01 1.666667e-01 7.139783e-03 8.118e-05 1.200e-04 2.193e-04
-6.303030e-01 9.671740e-01 1.250000e-01 5.092762e-03 8.307e-05 1.366e-04 6.334e-05
-6.303030e-01 9.671740e-01 1.000000e-01 4.145283e-03 1.161e-04 1.637e-04 1.469e-04
-6.303030e-01 9.671740e-01 8.333333e-02 3.630604e-03 1.370e-04 1.987e-04 1.920e-04
-6.303030e-01 1.208968e+00 0.000000e+00 3.570470e-03 2.549e-04 3.745e-04 3.944e-04
-6.303030e-01 1.208968e+00 1.666667e-01 1.096182e-02 1.185e-04 1.774e-04 2.444e-04
-6.303030e-01 1.208968e+00 1.250000e-01 7.728106e-03 1.028e-04 2.168e-04 7.456e-05
-6.303030e-01 1.208968e+00 1.000000e-01 6.231357e-03 1.501e-04 2.622e-04 1.925e-04
-6.303030e-01 1.208968e+00 8.333333e-02 5.418308e-03 1.806e-04 2.868e-04 2.542e-04
-6.303030e-01 1.450762e+00 0.000000e+00 4.956716e-03 3.333e-04 4.228e-04 4.421e-04
-6.303030e-01 1.450762e+00 1.666667e-01 1.544764e-02 1.825e-04 2.826e-04 2.462e-04
-6.303030e-01 1.450762e+00 1.250000e-01 1.085786e-02 1.185e-04 3.293e-04 1.091e-04
-6.303030e-01 1.450762e+00 1.000000e-01 8.733448e-03 1.822e-04 3.510e-04 2.287e-04
-6.303030e-01 1.450762e+00 8.333333e-02 7.579447e-03 2.259e-04 3.627e-04 2.939e-04
-6.040404e-01 0.000000e+00 0.000000e+00 -3.180616e-16 2.423e-10 7.273e-16 7.056e-16
-6.040404e-01 0.000000e+00 1.666667e-01 2.905095e-16 3.006e-10 1.754e-15 5.631e-16
-6.040404e-01 0.000000e+00 1.250000e-01 2.425962e-17 8.507e-11 5.550e-16 3.450e-16
-6.040404e-01 0.000000e+00 1.000000e-01 -9.897603e-17 7.237e-11 1.890e-16 6.007e-17
-6.040404e-01 0.000000e+00 8.333333e-02 -1.659189e-16 1.176e-10 3.243e-16 3.016e-16
-6.040404e-01 1.208970e-01 0.000000e+00 1.370972e-04 4.313e-05 1.364e-05 6.040e-06
-6.040404e-01 1.208970e-01 1.666667e-01 3.018516e-04 5.519e-05 1.758e-05 7.268e-06
-6.040404e-01 1.208970e-01 1.250000e-01 2.297715e-04 2.179e-05 1.399e-05 6.505e-06
-6.040404e-01 1.208970e-01 1.000000e-01 1.964088e-04 1.912e-05 1.233e-05 6.228e-06
-6.040404e-01 1.208970e-01 8.333333e-02 1.782858e-04 2.435e-05 1.284e-05 6.077e-06
-6.040404e-01 2.417940e-01 0.000000e+00 2.986942e-04 6.306e-05 7.318e-05 3.733e-05
-6.040404e-01 2.417940e-01 1.666667e-01 7.131968e-04 2.910e-05 1.432e-05 1.116e-05
-6.040404e-01 2.417940e-01 1.250000e-01 5.318519e-04 2.103e-05 3.025e-05 2.316e-05
-6.040404e-01 2.417940e-01 1.000000e-01 4.479151e-04 3.448e-05 4.570e-05 2.822e-05
-6.040404e-01 2.417940e-01 8.333333e-02 4.023198e-04 4.293e-05 5.410e-05 3.112e-05
-6.040404e-01 3.626900e-01 0.000000e+00 5.881965e-04 9.188e-05 7.255e-05 5.931e-05
-6.040404e-01 3.626900e-01 1.666667e-01 1.333399e-03 4.260e-05 2.652e-05 8.807e-06
-6.040404e-01 3.626900e-01 1.250000e-01 1.007373e-03 2.519e-05 3.839e-05 3.074e-05
-6.040404e-01 3.626900e-01 1.000000e-01 8.564695e-04 4.730e-05 5.080e-05 4.120e-05
-6.040404e-01 3.626900e-01 8.333333e-02 7.744972e-04 6.064e-05 5.755e-05 4.679e-05
-6.040404e-01 4.835870e-01 0.000000e+00 9.562220e-04 1.190e-04 1.141e-04 9.727e-05
-6.040404e-01 4.835870e-01 1.666667e-01 2.165771e-03 6.553e-05 5.078e-05 2.528e-05
-6.040404e-01 4.835870e-01 1.250000e-01 1.636593e-03 3.247e-05 6.255e-05 5.738e-05
-6.040404e-01 4.835870e-01 1.000000e-01 1.391660e-03 5.945e-05 8.099e-05 7.199e-05
-6.040404e-01 4.835870e-01 8.333333e-02 1.258609e-03 7.706e-05 9.112e-05 7.935e-05
-6.040404e-01 7.253810e-01 0.000000e+00 1.804345e-03 1.589e-04 2.633e-04 2.092e-04
-6.040404e-01 7.253810e-01 1.666667e-01 4.568964e-03 8.002e-05 1.114e-04 1.028e-04
-6.040404e-01 7.253810e-01 1.250000e-01 3.359443e-03 5.686e-05 1.009e-04 7.379e-05
-6.040404e-01 7.253810e-01 1.000000e-01 2.799608e-03 8.820e-05 1.308e-04 1.240e-04
-6.040404e-01 7.253810e-01 8.333333e-02 2.495500e-03 1.088e-04 1.709e-04 1.513e-04
-6.040404e-01 9.671740e-01 0.000000e+00 2.802303e-03 1.976e-04 3.441e-04 3.256e-04
-6.040404e-01 9.671740e-01 1.666667e-01 7.969497e-03 8.310e-05 1.127e-04 1.721e-04
-6.040404e-01 9.671740e-01 1.250000e-01 5.708850e-03 8.677e-05 1.434e-04 8.072e-05
-6.040404e-01 9.671740e-01 1.000000e-01 4.662493e-03 1.220e-04 1.869e-04 1.689e-04
-6.040404e-01 9.671740e-01 8.333333e-02 4.094101e-03 1.441e-04 2.150e-04 2.166e-04
-6.040404e-01 1.208968e+00 0.000000e+00 4.025628e-03 2.680e-04 4.082e-04 4.339e-04
-6.040404e-01 1.208968e+00 1.666667e-01 1.220688e-02 1.223e-04 1.633e-04 1.539e-04
-6.040404e-01 1.208968e+00 1.250000e-01 8.627583e-03 1.072e-04 2.244e-04 1.014e-04
-6.040404e-01 1.208968e+00 1.000000e-01 6.970879e-03 1.575e-04 2.910e-04 2.235e-04
-6.040404e-01 1.208968e+00 8.333333e-02 6.070942e-03 1.898e-04 3.272e-04 2.878e-04
-6.040404e-01 1.450762e+00 0.000000e+00 5.540360e-03 3.487e-04 4.647e-04 4.778e-04
-6.040404e-01 1.450762e+00 1.666667e-01 1.716598e-02 1.877e-04 2.762e-04 1.363e-04
-6.040404e-01 1.450762e+00 1.250000e-01 1.207977e-02 1.237e-04 3.587e-04 1.453e-04
-6.040404e-01 1.450762e+00 1.000000e-01 9.725583e-03 1.909e-04 3.968e-04 2.650e-04
-6.040404e-01 1.450762e+00 8.333333e-02 8.446765e-03 2.367e-04 4.176e-04 3.300e-04
-5.777778e-01 0.000000e+00 0.000000e+00 -2.920292e-16 2.338e-10 7.506e-16 7.351e-16
-5.777778e-01 0.000000e+00 1.666667e-01 1.559697e-16 3.025e-10 1.821e-15 5.786e-16
-5.777778e-01 0.000000e+00 1.250000e-01 -4.002981e-17 8.904e-11 5.300e-16 2.533e-16
-5.777778e-01 0.000000e+00 1.000000e-01 -1.307496e-16 6.909e-11 2.111e-16 6.739e-17
-5.777778e-01 0.000000e+00 8.333333e-02 -1.800295e-16 1.117e-10 3.540e-16 3.919e-16
-5.777778e-01 1.208970e-01 0.000000e+00 1.758262e-04 4.468e-05 1.898e-05 8.917e-06
-5.777778e-01 1.208970e-01 1.666667e-01 3.445492e-04 5.424e-05 1.687e-05 9.494e-06
-5.777778e-01 1.208970e-01 1.250000e-01 2.707329e-04 2.144e-05 1.444e-05 8.613e-06
-5.777778e-01 1.208970e-01 1.000000e-01 2.365665e-04 2.000e-05 1.607e-05 8.738e-06
-5.777778e-01 1.208970e-01 8.333333e-02 2.180069e-04 2.562e-05 1.696e-05 8.921e-06
-5.777778e-01 2.417940e-01 0.000000e+00 3.771931e-04 6.653e-05 7.873e-05 4.084e-05
-5.777778e-01 2.417940e-01 1.666667e-01 8.130390e-04 3.027e-05 1.611e-05 1.430e-05
-5.777778e-01 2.417940e-01 1.250000e-01 6.223565e-04 2.182e-05 3.427e-05 2.638e-05
-5.777778e-01 2.417940e-01 1.000000e-01 5.340977e-04 3.623e-05 5.028e-05 3.154e-05
-5.777778e-01 2.417940e-01 8.333333e-02 4.861546e-04 4.520e-05 5.897e-05 3.450e-05
-5.777778e-01 3.626900e-01 0.000000e+00 7.069328e-04 9.569e-05 8.168e-05 6.350e-05
-5.777778e-01 3.626900e-01 1.666667e-01 1.504906e-03 4.306e-05 3.287e-05 1.382e-05
-5.777778e-01 3.626900e-01 1.250000e-01 1.155793e-03 2.700e-05 4.389e-05 3.562e-05
-5.777778e-01 3.626900e-01 1.000000e-01 9.942031e-04 4.983e-05 5.761e-05 4.569e-05
-5.777778e-01 3.626900e-01 8.333333e-02 9.064261e-04 6.356e-05 6.506e-05 5.116e-05
-5.777778e-01 4.835870e-01 0.000000e+00 1.116448e-03 1.230e-04 1.093e-04 1.031e-04
-5.777778e-01 4.835870e-01 1.666667e-01 2.426828e-03 6.468e-05 5.321e-05 3.419e-05
-5.777778e-01 4.835870e-01 1.250000e-01 1.853537e-03 3.481e-05 6.810e-05 6.490e-05
-5.777778e-01 4.835870e-01 1.000000e-01 1.588185e-03 6.263e-05 8.183e-05 7.907e-05
-5.777778e-01 4.835870e-01 8.333333e-02 1.444043e-03 8.049e-05 9.023e-05 8.628e-05
-5.777778e-01 7.253810e-01 0.000000e+00 2.053886e-03 1.648e-04 2.538e-04 2.224e-04
-5.777778e-01 7.253810e-01 1.666667e-01 5.082973e-03 7.903e-05 1.185e-04 8.410e-05
-5.777778e-01 7.253810e-01 1.250000e-01 3.757748e-03 5.984e-05 1.063e-04 8.100e-05
-5.777778e-01 7.253810e-01 1.000000e-01 3.144358e-03 9.256e-05 1.316e-04 1.332e-04
-5.777778e-01 7.253810e-01 8.333333e-02 2.811158e-03 1.137e-04 1.687e-04 1.616e-04
-5.777778e-01 9.671740e-01 0.000000e+00 3.154265e-03 2.072e-04 3.357e-04 3.480e-04
-5.777778e-01 9.671740e-01 1.666667e-01 8.838766e-03 8.567e-05 1.143e-04 1.195e-04
-5.777778e-01 9.671740e-01 1.250000e-01 6.351797e-03 9.046e-05 1.359e-04 8.969e-05
-5.777778e-01 9.671740e-01 1.000000e-01 5.200686e-03 1.278e-04 1.989e-04 1.831e-04
-5.777778e-01 9.671740e-01 8.333333e-02 4.575390e-03 1.511e-04 2.332e-04 2.333e-04
-5.777778e-01 1.208968e+00 0.000000e+00 4.494520e-03 2.809e-04 4.663e-04 4.635e-04
-5.777778e-01 1.208968e+00 1.666667e-01 1.351034e-02 1.263e-04 1.610e-04 6.392e-05
-5.777778e-01 1.208968e+00 1.250000e-01 9.565920e-03 1.115e-04 2.102e-04 1.175e-04
-5.777778e-01 1.208968e+00 1.000000e-01 7.740216e-03 1.648e-04 3.029e-04 2.438e-04
-5.777778e-01 1.208968e+00 8.333333e-02 6.748475e-03 1.987e-04 3.532e-04 3.109e-04
-5.777778e-01 1.450762e+00 0.000000e+00 6.140563e-03 3.635e-04 5.283e-04 4.996e-04
-5.777778e-01 1.450762e+00 1.666667e-01 1.896136e-02 1.921e-04 2.286e-04 3.852e-05
-5.777778e-01 1.450762e+00 1.250000e-01 1.335226e-02 1.287e-04 3.597e-04 1.667e-04
-5.777778e-01 1.450762e+00 1.000000e-01 1.075605e-02 1.995e-04 4.204e-04 2.865e-04
-5.777778e-01 1.450762e+00 8.333333e-02 9.345762e-03 2.471e-04 4.534e-04 3.517e-04
-5.515152e-01 0.000000e+00 0.000000e+00 -2.599910e-16 2.263e-10 7.421e-16 7.544e-16
-5.515152e-01 0.000000e+00 1.666667e-01 1.950527e-17 3.105e-10 1.832e-15 7.132e-16
-5.515152e-01 0.000000e+00 1.250000e-01 -1.027744e-16 9.582e-11 4.859e-16 9.821e-17
-5.515152e-01 0.000000e+00 1.000000e-01 -1.593724e-16 6.578e-11 2.314e-16 1.372e-16
-5.515152e-01 0.000000e+00 8.333333e-02 -1.901169e-16 1.054e-10 3.686e-16 4.757e-16
-5.515152e-01 1.208970e-01 0.000000e+00 2.160053e-04 4.622e-05 2.348e-05 1.183e-05
-5.515152e-01 1.208970e-01 1.666667e-01 3.880742e-04 5.307e-05 1.503e-05 1.046e-05
-5.515152e-01 1.208970e-01 1.250000e-01 3.127941e-04 2.097e-05 1.873e-05 1.086e-05
-5.515152e-01 1.208970e-01 1.000000e-01 2.779501e-04 2.085e-05 2.044e-05 1.121e-05
-5.515152e-01 1.208970e-01 8.333333e-02 2.590226e-04 2.688e-05 2.137e-05 1.145e-05
-5.515152e-01 2.417940e-01 0.000000e+00 4.585663e-04 6.998e-05 8.210e-05 4.344e-05
-5.515152e-01 2.417940e-01 1.666667e-01 9.154244e-04 3.162e-05 1.787e-05 1.627e-05
-5.515152e-01 2.417940e-01 1.250000e-01 7.155490e-04 2.252e-05 3.723e-05 2.850e-05
-5.515152e-01 2.417940e-01 1.000000e-01 6.230352e-04 3.790e-05 5.273e-05 3.381e-05
-5.515152e-01 2.417940e-01 8.333333e-02 5.727808e-04 4.742e-05 6.170e-05 3.688e-05
-5.515152e-01 3.626900e-01 0.000000e+00 8.289065e-04 9.934e-05 8.820e-05 6.582e-05
-5.515152e-01 3.626900e-01 1.666667e-01 1.680902e-03 4.382e-05 3.689e-05 1.720e-05
-5.515152e-01 3.626900e-01 1.250000e-01 1.308154e-03 2.882e-05 4.631e-05 3.860e-05
-5.515152e-01 3.626900e-01 1.000000e-01 1.135625e-03 5.226e-05 6.149e-05 4.840e-05
-5.515152e-01 3.626900e-01 8.333333e-02 1.041905e-03 6.635e-05 6.973e-05 5.372e-05
-5.515152e-01 4.835870e-01 0.000000e+00 1.279783e-03 1.266e-04 9.957e-05 1.059e-04
-5.515152e-01 4.835870e-01 1.666667e-01 2.694721e-03 6.390e-05 5.901e-05 4.083e-05
-5.515152e-01 4.835870e-01 1.250000e-01 2.075685e-03 3.727e-05 6.946e-05 6.994e-05
-5.515152e-01 4.835870e-01 1.000000e-01 1.789161e-03 6.568e-05 7.845e-05 8.353e-05
-5.515152e-01 4.835870e-01 8.333333e-02 1.633517e-03 8.372e-05 8.491e-05 9.036e-05
-5.515152e-01 7.253810e-01 0.000000e+00 2.306567e-03 1.702e-04 2.353e-04 2.336e-04
-5.515152e-01 7.253810e-01 1.666667e-01 5.610603e-03 7.816e-05 1.217e-04 6.953e-05
-5.515152e-01 7.253810e-01 1.250000e-01 4.165087e-03 6.293e-05 1.042e-04 8.398e-05
-5.515152e-01 7.253810e-01 1.000000e-01 3.496020e-03 9.675e-05 1.299e-04 1.378e-04
-5.515152e-01 7.253810e-01 8.333333e-02 3.132576e-03 1.183e-04 1.586e-04 1.671e-04
-5.515152e-01 9.671740e-01 0.000000e+00 3.510307e-03 2.165e-04 3.512e-04 3.634e-04
-5.515152e-01 9.671740e-01 1.666667e-01 9.731220e-03 8.891e-05 1.212e-04 6.941e-05
-5.515152e-01 9.671740e-01 1.250000e-01 7.009571e-03 9.408e-05 1.280e-04 9.287e-05
-5.515152e-01 9.671740e-01 1.000000e-01 5.749836e-03 1.333e-04 2.001e-04 1.910e-04
-5.515152e-01 9.671740e-01 8.333333e-02 5.065535e-03 1.577e-04 2.463e-04 2.437e-04
-5.515152e-01 1.208968e+00 0.000000e+00 4.968392e-03 2.932e-04 5.144e-04 4.839e-04
-5.515152e-01 1.208968e+00 1.666667e-01 1.484773e-02 1.304e-04 1.631e-04 2.234e-05
-5.515152e-01 1.208968e+00 1.250000e-01 1.052552e-02 1.155e-04 1.761e-04 1.261e-04
-5.515152e-01 1.208968e+00 1.000000e-01 8.524953e-03 1.717e-04 2.983e-04 2.560e-04
-5.515152e-01 1.208968e+00 8.333333e-02 7.438226e-03 2.072e-04 3.647e-04 3.256e-04
-5.515152e-01 1.450762e+00 0.000000e+00 6.746093e-03 3.775e-04 5.781e-04 5.093e-04
-5.515152e-01 1.450762e+00 1.666667e-01 2.079999e-02 1.956e-04 1.450e-04 -5.667e-05
-5.515152e-01 1.450762e+00 1.250000e-01 1.465141e-02 1.334e-04 3.345e-04 1.772e-04
-5.515152e-01 1.450762e+00 1.000000e-01 1.180550e-02 2.077e-04 4.222e-04 2.967e-04
-5.515152e-01 1.450762e+00 8.333333e-02 1.025957e-02 2.571e-04 4.698e-04 3.617e-04
-5.252525e-01 0.000000e+00 0.000000e+00 -2.213530e-16 2.213e-10 7.600e-16 7.821e-16
-5.252525e-01 0.000000e+00 1.666667e-01 -1.156397e-16 3.262e-10 1.786e-15 6.330e-16
-5.252525e-01 0.000000e+00 1.250000e-01 -1.618893e-16 1.054e-10 4.238e-16 4.801e-17
-5.252525e-01 0.000000e+00 1.000000e-01 -1.832962e-16 6.289e-11 2.552e-16 2.069e-16
-5.252525e-01 0.000000e+00 8.333333e-02 -1.949247e-16 9.934e-11 3.779e-16 5.494e-16
-5.252525e-01 1.208970e-01 0.000000e+00 2.568205e-04 4.777e-05 2.713e-05 1.414e-05
-5.252525e-01 1.208970e-01 1.666667e-01 4.315341e-04 5.176e-05 1.842e-05 1.130e-05
-5.252525e-01 1.208970e-01 1.250000e-01 3.550969e-04 2.040e-05 2.223e-05 1.245e-05
-5.252525e-01 1.208970e-01 1.000000e-01 3.197174e-04 2.166e-05 2.399e-05 1.305e-05
-5.252525e-01 1.208970e-01 8.333333e-02 3.004989e-04 2.810e-05 2.495e-05 1.338e-05
-5.252525e-01 2.417940e-01 0.000000e+00 5.411680e-04 7.334e-05 8.339e-05 4.515e-05
-5.252525e-01 2.417940e-01 1.666667e-01 1.018197e-03 3.314e-05 2.109e-05 1.709e-05
-5.252525e-01 2.417940e-01 1.250000e-01 8.094967e-04 2.314e-05 4.119e-05 2.956e-05
-5.252525e-01 2.417940e-01 1.000000e-01 7.128984e-04 3.947e-05 5.319e-05 3.507e-05
-5.252525e-01 2.417940e-01 8.333333e-02 6.604252e-04 4.953e-05 6.242e-05 3.825e-05
-5.252525e-01 3.626900e-01 0.000000e+00 9.517018e-04 1.027e-04 9.214e-05 6.629e-05
-5.252525e-01 3.626900e-01 1.666667e-01 1.857668e-03 4.490e-05 3.884e-05 1.940e-05
-5.252525e-01 3.626900e-01 1.250000e-01 1.461308e-03 3.062e-05 4.596e-05 3.991e-05
-5.252525e-01 3.626900e-01 1.000000e-01 1.277850e-03 5.454e-05 6.267e-05 4.941e-05
-5.252525e-01 3.626900e-01 8.333333e-02 1.178193e-03 6.894e-05 7.175e-05 5.457e-05
-5.252525e-01 4.835870e-01 0.000000e+00 1.443037e-03 1.299e-04 9.763e-05 1.060e-04
-5.252525e-01 4.835870e-01 1.666667e-01 2.963803e-03 6.331e-05 7.114e-05 4.543e-05
-5.252525e-01 4.835870e-01 1.250000e-01 2.298468e-03 3.978e-05 6.760e-05 7.264e-05
-5.252525e-01 4.835870e-01 1.000000e-01 1.990513e-03 6.855e-05 7.824e-05 8.549e-05
-5.252525e-01 4.835870e-01 8.333333e-02 1.823229e-03 8.670e-05 8.417e-05 9.186e-05
-5.252525e-01 7.253810e-01 0.000000e+00 2.557429e-03 1.750e-04 2.092e-04 2.361e-04
-5.252525e-01 7.253810e-01 1.666667e-01 6.140784e-03 7.764e-05 1.171e-04 5.887e-05
-5.252525e-01 7.253810e-01 1.250000e-01 4.573066e-03 6.607e-05 1.121e-04 8.317e-05
-5.252525e-01 7.253810e-01 1.000000e-01 3.847437e-03 1.007e-04 1.330e-04 1.382e-04
-5.252525e-01 7.253810e-01 8.333333e-02 3.453268e-03 1.225e-04 1.531e-04 1.681e-04
-5.252525e-01 9.671740e-01 0.000000e+00 3.863281e-03 2.252e-04 3.840e-04 3.725e-04
-5.252525e-01 9.671740e-01 1.666667e-01 1.062815e-02 9.278e-05 1.312e-04 5.666e-05
-5.252525e-01 9.671740e-01 1.250000e-01 7.668521e-03 9.755e-05 1.296e-04 9.121e-05
-5.252525e-01 9.671740e-01 1.000000e-01 6.298635e-03 1.384e-04 1.920e-04 1.933e-04
-5.252525e-01 9.671740e-01 8.333333e-02 5.554499e-03 1.638e-04 2.507e-04 2.479e-04
-5.252525e-01 1.208968e+00 0.000000e+00 5.437569e-03 3.047e-04 5.514e-04 4.954e-04
-5.252525e-01 1.208968e+00 1.666667e-01 1.619103e-02 1.345e-04 1.667e-04 2.362e-05
-5.252525e-01 1.208968e+00 1.250000e-01 1.148639e-02 1.193e-04 1.867e-04 1.281e-04
-5.252525e-01 1.208968e+00 1.000000e-01 9.308815e-03 1.780e-04 2.797e-04 2.606e-04
-5.252525e-01 1.208968e+00 8.333333e-02 8.125934e-03 2.152e-04 3.631e-04 3.324e-04
-5.252525e-01 1.450762e+00 0.000000e+00 7.344454e-03 3.904e-04 6.130e-04 5.071e-04
-5.252525e-01 1.450762e+00 1.666667e-01 2.264353e-02 1.981e-04 1.377e-04 -3.513e-05
-5.252525e-01 1.450762e+00 1.250000e-01 1.595018e-02 1.378e-04 2.880e-04 1.781e-04
-5.252525e-01 1.450762e+00 1.000000e-01 1.285212e-02 2.153e-04 4.050e-04 2.966e-04
-5.252525e-01 1.450762e+00 8.333333e-02 1.116922e-02 2.664e-04 4.685e-04 3.609e-04
-4.989899e-01 0.000000e+00 0.000000e+00 -1.755223e-16 2.202e-10 6.597e-16 8.019e-16
-4.989899e-01 0.000000e+00 1.666667e-01 -2.462450e-16 3.496e-10 1.681e-15 5.070e-16
-4.989899e-01 0.000000e+00 1.250000e-01 -2.153038e-16 1.173e-10 3.450e-16 -5.703e-18
-4.989899e-01 0.000000e+00 1.000000e-01 -2.009824e-16 6.086e-11 3.377e-16 2.736e-16
-4.989899e-01 0.000000e+00 8.333333e-02 -1.932029e-16 9.421e-11 4.225e-16 6.096e-16
-4.989899e-01 1.208970e-01 0.000000e+00 2.974562e-04 4.932e-05 2.992e-05 1.670e-05
-4.989899e-01 1.208970e-01 1.666667e-01 4.740347e-04 5.040e-05 2.095e-05 1.126e-05
-4.989899e-01 1.208970e-01 1.250000e-01 3.967817e-04 1.975e-05 2.491e-05 1.373e-05
-4.989899e-01 1.208970e-01 1.000000e-01 3.610245e-04 2.242e-05 2.671e-05 1.477e-05
-4.989899e-01 1.208970e-01 8.333333e-02 3.416009e-04 2.928e-05 2.770e-05 1.533e-05
-4.989899e-01 2.417940e-01 0.000000e+00 6.233482e-04 7.653e-05 8.273e-05 4.597e-05
-4.989899e-01 2.417940e-01 1.666667e-01 1.119197e-03 3.481e-05 2.326e-05 1.678e-05
-4.989899e-01 2.417940e-01 1.250000e-01 9.022629e-04 2.366e-05 4.408e-05 2.958e-05
-4.989899e-01 2.417940e-01 1.000000e-01 8.018536e-04 4.088e-05 5.335e-05 3.533e-05
-4.989899e-01 2.417940e-01 8.333333e-02 7.473103e-04 5.148e-05 6.125e-05 3.860e-05
-4.989899e-01 3.626900e-01 0.000000e+00 1.072898e-03 1.058e-04 9.357e-05 6.510e-05
-4.989899e-01 3.626900e-01 1.666667e-01 2.031479e-03 4.624e-05 3.909e-05 1.983e-05
-4.989899e-01 3.626900e-01 1.250000e-01 1.612100e-03 3.233e-05 4.318e-05 3.963e-05
-4.989899e-01 3.626900e-01 1.000000e-01 1.417987e-03 5.660e-05 6.140e-05 4.880e-05
-4.989899e-01 3.626900e-01 8.333333e-02 1.312543e-03 7.129e-05 7.129e-05 5.378e-05
-4.989899e-01 4.835870e-01 0.000000e+00 1.603016e-03 1.327e-04 1.043e-04 1.034e-04
-4.989899e-01 4.835870e-01 1.666667e-01 3.228418e-03 6.302e-05 7.778e-05 4.816e-05
-4.989899e-01 4.835870e-01 1.250000e-01 2.517305e-03 4.226e-05 6.493e-05 7.313e-05
-4.989899e-01 4.835870e-01 1.000000e-01 2.188161e-03 7.117e-05 7.893e-05 8.484e-05
-4.989899e-01 4.835870e-01 8.333333e-02 2.009366e-03 8.936e-05 8.669e-05 9.094e-05
-4.989899e-01 7.253810e-01 0.000000e+00 2.801508e-03 1.791e-04 2.171e-04 2.337e-04
-4.989899e-01 7.253810e-01 1.666667e-01 6.662422e-03 7.762e-05 1.078e-04 5.181e-05
-4.989899e-01 7.253810e-01 1.250000e-01 4.973272e-03 6.917e-05 1.197e-04 7.899e-05
-4.989899e-01 7.253810e-01 1.000000e-01 4.191437e-03 1.042e-04 1.314e-04 1.347e-04
-4.989899e-01 7.253810e-01 8.333333e-02 3.766736e-03 1.262e-04 1.576e-04 1.650e-04
-4.989899e-01 9.671740e-01 0.000000e+00 4.206029e-03 2.330e-04 4.087e-04 3.748e-04
-4.989899e-01 9.671740e-01 1.666667e-01 1.151081e-02 9.715e-05 1.437e-04 2.853e-05
-4.989899e-01 9.671740e-01 1.250000e-01 8.314970e-03 1.008e-04 1.257e-04 8.554e-05
-4.989899e-01 9.671740e-01 1.000000e-01 6.835751e-03 1.430e-04 1.823e-04 1.902e-04
-4.989899e-01 9.671740e-01 8.333333e-02 6.032225e-03 1.694e-04 2.472e-04 2.464e-04
-4.989899e-01 1.208968e+00 0.000000e+00 5.892359e-03 3.152e-04 5.765e-04 4.979e-04
-4.989899e-01 1.208968e+00 1.666667e-01 1.751217e-02 1.385e-04 1.789e-04 8.681e-05
-4.989899e-01 1.208968e+00 1.250000e-01 1.242850e-02 1.226e-04 2.060e-04 1.237e-04
-4.989899e-01 1.208968e+00 1.000000e-01 1.007549e-02 1.838e-04 2.493e-04 2.584e-04
-4.989899e-01 1.208968e+00 8.333333e-02 8.797312e-03 2.223e-04 3.496e-04 3.316e-04
-4.989899e-01 1.450762e+00 0.000000e+00 7.923130e-03 4.019e-04 6.322e-04 4.935e-04
-4.989899e-01 1.450762e+00 1.666667e-01 2.445354e-02 1.997e-04 2.071e-04 2.057e-05
-4.989899e-01 1.450762e+00 1.250000e-01 1.722148e-02 1.417e-04 2.252e-04 1.707e-04
-4.989899e-01 1.450762e+00 1.000000e-01 1.387408e-02 2.222e-04 3.717e-04 2.869e-04
-4.989899e-01 1.450762e+00 8.333333e-02 1.205573e-02 2.747e-04 4.513e-04 3.500e-04
-4.727273e-01 0.000000e+00 0.000000e+00 -1.219061e-16 2.238e-10 7.478e-16 8.148e-16
-4.727273e-01 0.000000e+00 1.666667e-01 -3.690904e-16 3.797e-10 1.516e-15 4.339e-16
-4.727273e-01 0.000000e+00 1.250000e-01 -2.609473e-16 1.311e-10 5.435e-16 -1.168e-17
-4.727273e-01 0.000000e+00 1.000000e-01 -2.108925e-16 6.009e-11 3.767e-16 3.346e-16
-4.727273e-01 0.000000e+00 8.333333e-02 -1.837022e-16 9.071e-11 5.125e-16 6.527e-16
-4.727273e-01 1.208970e-01 0.000000e+00 3.370968e-04 5.083e-05 3.185e-05 1.871e-05
-4.727273e-01 1.208970e-01 1.666667e-01 5.146823e-04 4.906e-05 2.275e-05 1.076e-05
-4.727273e-01 1.208970e-01 1.250000e-01 4.369887e-04 1.904e-05 2.673e-05 1.448e-05
-4.727273e-01 1.208970e-01 1.000000e-01 4.010276e-04 2.310e-05 2.857e-05 1.601e-05
-4.727273e-01 1.208970e-01 8.333333e-02 3.814932e-04 3.038e-05 2.957e-05 1.690e-05
-4.727273e-01 2.417940e-01 0.000000e+00 7.034572e-04 7.947e-05 8.022e-05 4.566e-05
-4.727273e-01 2.417940e-01 1.666667e-01 1.216264e-03 3.660e-05 2.531e-05 1.509e-05
-4.727273e-01 2.417940e-01 1.250000e-01 9.919109e-04 2.407e-05 4.581e-05 2.858e-05
-4.727273e-01 2.417940e-01 1.000000e-01 8.880676e-04 4.212e-05 5.530e-05 3.462e-05
-4.727273e-01 2.417940e-01 8.333333e-02 8.316588e-04 5.323e-05 6.045e-05 3.799e-05
-4.727273e-01 3.626900e-01 0.000000e+00 1.190076e-03 1.085e-04 9.255e-05 6.233e-05
-4.727273e-01 3.626900e-01 1.666667e-01 2.198606e-03 4.778e-05 3.829e-05 1.879e-05
-4.727273e-01 3.626900e-01 1.250000e-01 1.757374e-03 3.390e-05 4.033e-05 3.784e-05
-4.727273e-01 3.626900e-01 1.000000e-01 1.553147e-03 5.840e-05 5.789e-05 4.666e-05
-4.727273e-01 3.626900e-01 8.333333e-02 1.442208e-03 7.333e-05 6.853e-05 5.145e-05
-4.727273e-01 4.835870e-01 0.000000e+00 1.756524e-03 1.349e-04 1.080e-04 9.828e-05
-4.727273e-01 4.835870e-01 1.666667e-01 3.482909e-03 6.308e-05 8.239e-05 4.912e-05
-4.727273e-01 4.835870e-01 1.250000e-01 2.727616e-03 4.465e-05 6.852e-05 7.153e-05
-4.727273e-01 4.835870e-01 1.000000e-01 2.378023e-03 7.347e-05 7.696e-05 8.195e-05
-4.727273e-01 4.835870e-01 8.333333e-02 2.188121e-03 9.162e-05 8.643e-05 8.762e-05
-4.727273e-01 7.253810e-01 0.000000e+00 3.033839e-03 1.825e-04 2.303e-04 2.268e-04
-4.727273e-01 7.253810e-01 1.666667e-01 7.164424e-03 7.819e-05 9.442e-05 4.803e-05
-4.727273e-01 7.253810e-01 1.250000e-01 5.357293e-03 7.213e-05 1.266e-04 7.185e-05
-4.727273e-01 7.253810e-01 1.000000e-01 4.520850e-03 1.074e-04 1.388e-04 1.276e-04
-4.727273e-01 7.253810e-01 8.333333e-02 4.066485e-03 1.294e-04 1.578e-04 1.579e-04
-4.727273e-01 9.671740e-01 0.000000e+00 4.531391e-03 2.399e-04 4.245e-04 3.700e-04
-4.727273e-01 9.671740e-01 1.666667e-01 1.236046e-02 1.018e-04 1.577e-04 4.525e-05
-4.727273e-01 9.671740e-01 1.250000e-01 8.935241e-03 1.037e-04 1.186e-04 7.608e-05
-4.727273e-01 9.671740e-01 1.000000e-01 7.349855e-03 1.470e-04 1.900e-04 1.823e-04
-4.727273e-01 9.671740e-01 8.333333e-02 6.488657e-03 1.741e-04 2.368e-04 2.395e-04
-4.727273e-01 1.208968e+00 0.000000e+00 6.323068e-03 3.243e-04 5.888e-04 4.891e-04
-4.727273e-01 1.208968e+00 1.666667e-01 1.878309e-02 1.423e-04 2.301e-04 1.560e-04
-4.727273e-01 1.208968e+00 1.250000e-01 1.333183e-02 1.255e-04 2.178e-04 1.139e-04
-4.727273e-01 1.208968e+00 1.000000e-01 1.080868e-02 1.887e-04 2.455e-04 2.498e-04
-4.727273e-01 1.208968e+00 8.333333e-02 9.438075e-03 2.285e-04 3.258e-04 3.236e-04
-4.727273e-01 1.450762e+00 0.000000e+00 8.469604e-03 4.118e-04 6.347e-04 4.687e-04
-4.727273e-01 1.450762e+00 1.666667e-01 2.619160e-02 2.003e-04 2.637e-04 8.087e-05
-4.727273e-01 1.450762e+00 1.250000e-01 1.843823e-02 1.450e-04 2.037e-04 1.563e-04
-4.727273e-01 1.450762e+00 1.000000e-01 1.484952e-02 2.282e-04 3.254e-04 2.688e-04
-4.727273e-01 1.450762e+00 8.333333e-02 1.290010e-02 2.819e-04 4.199e-04 3.299e-04
-4.464646e-01 0.000000e+00 0.000000e+00 -5.991171e-17 2.322e-10 8.361e-16 8.218e-16
-4.464646e-01 0.000000e+00 1.666667e-01 -4.809558e-16 4.147e-10 1.289e-15 5.180e-16
-4.464646e-01 0.000000e+00 1.250000e-01 -2.967490e-16 1.460e-10 5.691e-16 2.967e-17
-4.464646e-01 0.000000e+00 1.000000e-01 -2.114876e-16 6.087e-11 4.035e-16 3.873e-16
-4.464646e-01 0.000000e+00 8.333333e-02 -1.651727e-16 8.933e-11 5.931e-16 6.792e-16
-4.464646e-01 1.208970e-01 0.000000e+00 3.749268e-04 5.228e-05 3.289e-05 2.067e-05
-4.464646e-01 1.208970e-01 1.666667e-01 5.525828e-04 4.783e-05 2.357e-05 9.886e-06
-4.464646e-01 1.208970e-01 1.250000e-01 4.748583e-04 1.827e-05 2.765e-05 1.460e-05
-4.464646e-01 1.208970e-01 1.000000e-01 4.388829e-04 2.369e-05 2.954e-05 1.676e-05
-4.464646e-01 1.208970e-01 8.333333e-02 4.193408e-04 3.138e-05 3.056e-05 1.799e-05
-4.464646e-01 2.417940e-01 0.000000e+00 7.798450e-04 8.209e-05 7.606e-05 4.441e-05
-4.464646e-01 2.417940e-01 1.666667e-01 1.307239e-03 3.845e-05 2.521e-05 1.260e-05
-4.464646e-01 2.417940e-01 1.250000e-01 1.076504e-03 2.435e-05 4.624e-05 2.659e-05
-4.464646e-01 2.417940e-01 1.000000e-01 9.697067e-04 4.314e-05 5.598e-05 3.296e-05
-4.464646e-01 2.417940e-01 8.333333e-02 9.116934e-04 5.473e-05 6.126e-05 3.646e-05
-4.464646e-01 3.626900e-01 0.000000e+00 1.300813e-03 1.108e-04 8.912e-05 5.810e-05
-4.464646e-01 3.626900e-01 1.666667e-01 2.355324e-03 4.944e-05 3.634e-05 1.635e-05
-4.464646e-01 3.626900e-01 1.250000e-01 1.893975e-03 3.529e-05 4.129e-05 3.461e-05
-4.464646e-01 3.626900e-01 1.000000e-01 1.680437e-03 5.988e-05 5.622e-05 4.307e-05
-4.464646e-01 3.626900e-01 8.333333e-02 1.564441e-03 7.500e-05 6.433e-05 4.766e-05
-4.464646e-01 4.835870e-01 0.000000e+00 1.900369e-03 1.366e-04 1.085e-04 9.202e-05
-4.464646e-01 4.835870e-01 1.666667e-01 3.721618e-03 6.346e-05 8.522e-05 4.853e-05
-4.464646e-01 4.835870e-01 1.250000e-01 2.924822e-03 4.685e-05 7.072e-05 6.798e-05
-4.464646e-01 4.835870e-01 1.000000e-01 2.556018e-03 7.539e-05 7.736e-05 7.698e-05
-4.464646e-01 4.835870e-01 8.333333e-02 2.355681e-03 9.342e-05 8.360e-05 8.187e-05
-4.464646e-01 7.253810e-01 0.000000e+00 3.249457e-03 1.850e-04 2.377e-04 2.153e-04
-4.464646e-01 7.253810e-01 1.666667e-01 7.635698e-03 7.929e-05 7.780e-05 4.725e-05
-4.464646e-01 7.253810e-01 1.250000e-01 5.716717e-03 7.486e-05 1.276e-04 6.218e-05
-4.464646e-01 7.253810e-01 1.000000e-01 4.828504e-03 1.099e-04 1.507e-04 1.174e-04
-4.464646e-01 7.253810e-01 8.333333e-02 4.346017e-03 1.319e-04 1.604e-04 1.473e-04
-4.464646e-01 9.671740e-01 0.000000e+00 4.832208e-03 2.457e-04 4.308e-04 3.586e-04
-4.464646e-01 9.671740e-01 1.666667e-01 1.315834e-02 1.066e-04 1.719e-04 9.254e-05
-4.464646e-01 9.671740e-01 1.250000e-01 9.515657e-03 1.061e-04 1.155e-04 6.291e-05
-4.464646e-01 9.671740e-01 1.000000e-01 7.829615e-03 1.502e-04 1.957e-04 1.701e-04
-4.464646e-01 9.671740e-01 8.333333e-02 6.913741e-03 1.781e-04 2.410e-04 2.276e-04
-4.464646e-01 1.208968e+00 0.000000e+00 6.720007e-03 3.319e-04 5.874e-04 4.715e-04
-4.464646e-01 1.208968e+00 1.666667e-01 1.997572e-02 1.457e-04 2.823e-04 2.278e-04
-4.464646e-01 1.208968e+00 1.250000e-01 1.417634e-02 1.278e-04 2.227e-04 1.000e-04
-4.464646e-01 1.208968e+00 1.000000e-01 1.149206e-02 1.927e-04 2.428e-04 2.355e-04
-4.464646e-01 1.208968e+00 8.333333e-02 1.003393e-02 2.336e-04 3.207e-04 3.090e-04
-4.464646e-01 1.450762e+00 0.000000e+00 8.971359e-03 4.197e-04 6.196e-04 4.333e-04
-4.464646e-01 1.450762e+00 1.666667e-01 2.781929e-02 2.000e-04 3.069e-04 1.443e-04
-4.464646e-01 1.450762e+00 1.250000e-01 1.957332e-02 1.477e-04 2.049e-04 1.362e-04
-4.464646e-01 1.450762e+00 1.000000e-01 1.575661e-02 2.331e-04 3.166e-04 2.431e-04
-4.464646e-01 1.450762e+00 8.333333e-02 1.368334e-02 2.878e-04 3.922e-04 3.012e-04
-4.202020e-01 0.000000e+00 0.000000e+00 1.105370e-17 2.445e-10 9.045e-16 8.240e-16
-4.202020e-01 0.000000e+00 1.666667e-01 -5.786210e-16 4.529e-10 1.358e-15 6.087e-16
-4.202020e-01 0.000000e+00 1.250000e-01 -3.206383e-16 1.614e-10 5.049e-16 5.831e-17
-4.202020e-01 0.000000e+00 1.000000e-01 -2.012292e-16 6.326e-11 4.154e-16 4.288e-16
-4.202020e-01 0.000000e+00 8.333333e-02 -1.363650e-16 9.026e-11 6.595e-16 6.945e-16
-4.202020e-01 1.208970e-01 0.000000e+00 4.101304e-04 5.361e-05 3.289e-05 2.216e-05
-4.202020e-01 1.208970e-01 1.666667e-01 5.868422e-04 4.676e-05 2.343e-05 8.160e-06
-4.202020e-01 1.208970e-01 1.250000e-01 5.095308e-04 1.748e-05 2.764e-05 1.413e-05
-4.202020e-01 1.208970e-01 1.000000e-01 4.737466e-04 2.416e-05 2.958e-05 1.702e-05
-4.202020e-01 1.208970e-01 8.333333e-02 4.543083e-04 3.225e-05 3.064e-05 1.859e-05
-4.202020e-01 2.417940e-01 0.000000e+00 8.508620e-04 8.431e-05 7.309e-05 4.230e-05
-4.202020e-01 2.417940e-01 1.666667e-01 1.389961e-03 4.033e-05 2.364e-05 9.324e-06
-4.202020e-01 2.417940e-01 1.250000e-01 1.154105e-03 2.448e-05 4.630e-05 2.361e-05
-4.202020e-01 2.417940e-01 1.000000e-01 1.044938e-03 4.391e-05 5.529e-05 3.037e-05
-4.202020e-01 2.417940e-01 8.333333e-02 9.856367e-04 5.593e-05 6.073e-05 3.402e-05
-4.202020e-01 3.626900e-01 0.000000e+00 1.402691e-03 1.124e-04 8.516e-05 5.248e-05
-4.202020e-01 3.626900e-01 1.666667e-01 2.497905e-03 5.110e-05 3.375e-05 1.527e-05
-4.202020e-01 3.626900e-01 1.250000e-01 2.018749e-03 3.643e-05 3.908e-05 3.002e-05
-4.202020e-01 3.626900e-01 1.000000e-01 1.796968e-03 6.099e-05 5.614e-05 3.810e-05
-4.202020e-01 3.626900e-01 8.333333e-02 1.676494e-03 7.624e-05 6.468e-05 4.249e-05
-4.202020e-01 4.835870e-01 0.000000e+00 2.031353e-03 1.376e-04 1.057e-04 8.331e-05
-4.202020e-01 4.835870e-01 1.666667e-01 3.938889e-03 6.408e-05 8.654e-05 4.650e-05
-4.202020e-01 4.835870e-01 1.250000e-01 3.104342e-03 4.878e-05 7.033e-05 6.260e-05
-4.202020e-01 4.835870e-01 1.000000e-01 2.718066e-03 7.684e-05 8.097e-05 7.006e-05
-4.202020e-01 4.835870e-01 8.333333e-02 2.508237e-03 9.469e-05 8.662e-05 7.411e-05
-4.202020e-01 7.253810e-01 0.000000e+00 3.443397e-03 1.865e-04 2.389e-04 1.999e-04
-4.202020e-01 7.253810e-01 1.666667e-01 8.065149e-03 8.079e-05 8.276e-05 4.915e-05
-4.202020e-01 7.253810e-01 1.250000e-01 6.043133e-03 7.724e-05 1.252e-04 5.038e-05
-4.202020e-01 7.253810e-01 1.000000e-01 5.107228e-03 1.119e-04 1.560e-04 1.042e-04
-4.202020e-01 7.253810e-01 8.333333e-02 4.598835e-03 1.337e-04 1.727e-04 1.335e-04
-4.202020e-01 9.671740e-01 0.000000e+00 5.101322e-03 2.500e-04 4.268e-04 3.407e-04
-4.202020e-01 9.671740e-01 1.666667e-01 1.388571e-02 1.111e-04 1.852e-04 1.359e-04
-4.202020e-01 9.671740e-01 1.250000e-01 1.004254e-02 1.081e-04 1.085e-04 5.052e-05
-4.202020e-01 9.671740e-01 1.000000e-01 8.263701e-03 1.526e-04 1.933e-04 1.540e-04
-4.202020e-01 9.671740e-01 8.333333e-02 7.297419e-03 1.810e-04 2.506e-04 2.111e-04
-4.202020e-01 1.208968e+00 0.000000e+00 7.073481e-03 3.376e-04 5.715e-04 4.451e-04
-4.202020e-01 1.208968e+00 1.666667e-01 2.106197e-02 1.486e-04 3.243e-04 2.892e-04
-4.202020e-01 1.208968e+00 1.250000e-01 1.494201e-02 1.295e-04 2.213e-04 9.089e-05
-4.202020e-01 1.208968e+00 1.000000e-01 1.210934e-02 1.957e-04 2.322e-04 2.160e-04
-4.202020e-01 1.208968e+00 8.333333e-02 1.057060e-02 2.373e-04 3.234e-04 2.876e-04
-4.202020e-01 1.450762e+00 0.000000e+00 9.415880e-03 4.253e-04 5.922e-04 3.874e-04
-4.202020e-01 1.450762e+00 1.666667e-01 2.929817e-02 1.987e-04 3.365e-04 2.069e-04
-4.202020e-01 1.450762e+00 1.250000e-01 2.059967e-02 1.496e-04 1.886e-04 1.114e-04
-4.202020e-01 1.450762e+00 1.000000e-01 1.657350e-02 2.368e-04 3.074e-04 2.108e-04
-4.202020e-01 1.450762e+00 8.333333e-02 1.438645e-02 2.922e-04 3.946e-04 2.647e-04
-3.939394e-01 0.000000e+00 0.000000e+00 9.158291e-17 2.596e-10 9.474e-16 8.223e-16
-3.939394e-01 0.000000e+00 1.666667e-01 -6.588657e-16 4.922e-10 1.582e-15 6.964e-16
-3.939394e-01 0.000000e+00 1.250000e-01 -3.305444e-16 1.771e-10 6.554e-16 1.098e-16
-3.939394e-01 0.000000e+00 1.000000e-01 -1.785786e-16 6.718e-11 4.097e-16 4.565e-16
-3.939394e-01 0.000000e+00 8.333333e-02 -9.602924e-17 9.328e-11 6.820e-16 6.817e-16
-3.939394e-01 1.208970e-01 0.000000e+00 4.418921e-04 5.477e-05 3.183e-05 2.306e-05
-3.939394e-01 1.208970e-01 1.666667e-01 6.165667e-04 4.589e-05 2.226e-05 9.173e-06
-3.939394e-01 1.208970e-01 1.250000e-01 5.401466e-04 1.666e-05 2.665e-05 1.321e-05
-3.939394e-01 1.208970e-01 1.000000e-01 5.047750e-04 2.450e-05 2.868e-05 1.676e-05
-3.939394e-01 1.208970e-01 8.333333e-02 4.855608e-04 3.294e-05 2.979e-05 1.868e-05
-3.939394e-01 2.417940e-01 0.000000e+00 9.148581e-04 8.605e-05 7.151e-05 3.945e-05
-3.939394e-01 2.417940e-01 1.666667e-01 1.462271e-03 4.217e-05 2.043e-05 7.595e-06
-3.939394e-01 2.417940e-01 1.250000e-01 1.222778e-03 2.446e-05 4.377e-05 1.971e-05
-3.939394e-01 2.417940e-01 1.000000e-01 1.111927e-03 4.438e-05 5.527e-05 2.688e-05
-3.939394e-01 2.417940e-01 8.333333e-02 1.051711e-03 5.678e-05 6.062e-05 3.069e-05
-3.939394e-01 3.626900e-01 0.000000e+00 1.493287e-03 1.135e-04 8.555e-05 4.557e-05
-3.939394e-01 3.626900e-01 1.666667e-01 2.622624e-03 5.267e-05 3.219e-05 1.040e-05
-3.939394e-01 3.626900e-01 1.250000e-01 2.128539e-03 3.728e-05 3.474e-05 2.413e-05
-3.939394e-01 3.626900e-01 1.000000e-01 1.899849e-03 6.169e-05 5.349e-05 3.185e-05
-3.939394e-01 3.626900e-01 8.333333e-02 1.775621e-03 7.700e-05 6.430e-05 3.604e-05
-3.939394e-01 4.835870e-01 0.000000e+00 2.146284e-03 1.378e-04 1.052e-04 7.165e-05
-3.939394e-01 4.835870e-01 1.666667e-01 4.129065e-03 6.482e-05 8.662e-05 4.300e-05
-3.939394e-01 4.835870e-01 1.250000e-01 3.261598e-03 5.035e-05 6.719e-05 5.554e-05
-3.939394e-01 4.835870e-01 1.000000e-01 2.860085e-03 7.778e-05 8.087e-05 6.134e-05
-3.939394e-01 4.835870e-01 8.333333e-02 2.641979e-03 9.537e-05 8.831e-05 6.449e-05
-3.939394e-01 7.253810e-01 0.000000e+00 3.610695e-03 1.870e-04 2.335e-04 1.804e-04
-3.939394e-01 7.253810e-01 1.666667e-01 8.441686e-03 8.250e-05 9.331e-05 5.343e-05
-3.939394e-01 7.253810e-01 1.250000e-01 6.328127e-03 7.916e-05 1.194e-04 3.687e-05
-3.939394e-01 7.253810e-01 1.000000e-01 5.349852e-03 1.131e-04 1.572e-04 8.854e-05
-3.939394e-01 7.253810e-01 8.333333e-02 4.818443e-03 1.346e-04 1.777e-04 1.166e-04
-3.939394e-01 9.671740e-01 0.000000e+00 5.331573e-03 2.528e-04 4.118e-04 3.165e-04
-3.939394e-01 9.671740e-01 1.666667e-01 1.452382e-02 1.153e-04 1.965e-04 1.824e-04
-3.939394e-01 9.671740e-01 1.250000e-01 1.050221e-02 1.094e-04 9.796e-05 3.402e-05
-3.939394e-01 9.671740e-01 1.000000e-01 8.640782e-03 1.540e-04 1.856e-04 1.347e-04
-3.939394e-01 9.671740e-01 8.333333e-02 7.629635e-03 1.827e-04 2.495e-04 1.903e-04
-3.939394e-01 1.208968e+00 0.000000e+00 7.373801e-03 3.413e-04 5.408e-04 4.122e-04
-3.939394e-01 1.208968e+00 1.666667e-01 2.201379e-02 1.509e-04 3.553e-04 3.558e-04
-3.939394e-01 1.208968e+00 1.250000e-01 1.560879e-02 1.304e-04 2.170e-04 7.285e-05
-3.939394e-01 1.208968e+00 1.000000e-01 1.264420e-02 1.974e-04 2.148e-04 1.920e-04
-3.939394e-01 1.208968e+00 8.333333e-02 1.103380e-02 2.396e-04 3.144e-04 2.601e-04
-3.939394e-01 1.450762e+00 0.000000e+00 9.790649e-03 4.284e-04 5.971e-04 3.315e-04
-3.939394e-01 1.450762e+00 1.666667e-01 3.058982e-02 1.965e-04 3.519e-04 2.645e-04
-3.939394e-01 1.450762e+00 1.250000e-01 2.149018e-02 1.508e-04 1.657e-04 8.532e-05
-3.939394e-01 1.450762e+00 1.000000e-01 1.727835e-02 2.390e-04 2.894e-04 1.727e-04
-3.939394e-01 1.450762e+00 8.333333e-02 1.499044e-02 2.948e-04 3.835e-04 2.212e-04
-3.676768e-01 0.000000e+00 0.000000e+00 1.822687e-16 2.759e-10 9.594e-16 8.177e-16
-3.676768e-01 0.000000e+00 1.666667e-01 -7.184698e-16 5.311e-10 1.745e-15 7.778e-16
-3.676768e-01 0.000000e+00 1.250000e-01 -3.243967e-16 1.925e-10 7.864e-16 2.518e-16
-3.676768e-01 0.000000e+00 1.000000e-01 -1.419972e-16 7.240e-11 3.838e-16 4.676e-16
-3.676768e-01 0.000000e+00 8.333333e-02 -4.291592e-17 9.791e-11 6.625e-16 6.364e-16
-3.676768e-01 1.208970e-01 0.000000e+00 4.693964e-04 5.568e-05 2.989e-05 2.345e-05
-3.676768e-01 1.208970e-01 1.666667e-01 6.408623e-04 4.522e-05 2.001e-05 1.148e-05
-3.676768e-01 1.208970e-01 1.250000e-01 5.658460e-04 1.585e-05 2.466e-05 1.174e-05
-3.676768e-01 1.208970e-01 1.000000e-01 5.311241e-04 2.467e-05 2.681e-05 1.595e-05
-3.676768e-01 1.208970e-01 8.333333e-02 5.122629e-04 3.344e-05 2.784e-05 1.824e-05
-3.676768e-01 2.417940e-01 0.000000e+00 9.701836e-04 8.723e-05 7.217e-05 3.604e-05
-3.676768e-01 2.417940e-01 1.666667e-01 1.522009e-03 4.393e-05 3.024e-05 1.069e-05
-3.676768e-01 2.417940e-01 1.250000e-01 1.280586e-03 2.427e-05 3.954e-05 1.491e-05
-3.676768e-01 2.417940e-01 1.000000e-01 1.168841e-03 4.453e-05 5.142e-05 2.251e-05
-3.676768e-01 2.417940e-01 8.333333e-02 1.108140e-03 5.722e-05 5.787e-05 2.665e-05
-3.676768e-01 3.626900e-01 0.000000e+00 1.570183e-03 1.138e-04 8.373e-05 3.748e-05
-3.676768e-01 3.626900e-01 1.666667e-01 2.725753e-03 5.405e-05 3.106e-05 1.936e-05
-3.676768e-01 3.626900e-01 1.250000e-01 2.220191e-03 3.778e-05 2.812e-05 1.703e-05
-3.676768e-01 3.626900e-01 1.000000e-01 1.986188e-03 6.191e-05 4.857e-05 2.439e-05
-3.676768e-01 3.626900e-01 8.333333e-02 1.859075e-03 7.721e-05 6.024e-05 2.839e-05
-3.676768e-01 4.835870e-01 0.000000e+00 2.241967e-03 1.372e-04 1.072e-04 5.816e-05
-3.676768e-01 4.835870e-01 1.666667e-01 4.286487e-03 6.553e-05 8.571e-05 3.815e-05
-3.676768e-01 4.835870e-01 1.250000e-01 3.392010e-03 5.148e-05 6.110e-05 4.690e-05
-3.676768e-01 4.835870e-01 1.000000e-01 2.977994e-03 7.813e-05 7.771e-05 5.096e-05
-3.676768e-01 4.835870e-01 8.333333e-02 2.753097e-03 9.538e-05 8.673e-05 5.316e-05
-3.676768e-01 7.253810e-01 0.000000e+00 3.746385e-03 1.862e-04 2.313e-04 1.572e-04
-3.676768e-01 7.253810e-01 1.666667e-01 8.754214e-03 8.415e-05 1.030e-04 5.978e-05
-3.676768e-01 7.253810e-01 1.250000e-01 6.563289e-03 8.050e-05 1.102e-04 3.756e-05
-3.676768e-01 7.253810e-01 1.000000e-01 5.549203e-03 1.135e-04 1.538e-04 7.067e-05
-3.676768e-01 7.253810e-01 8.333333e-02 4.998342e-03 1.346e-04 1.775e-04 9.706e-05
-3.676768e-01 9.671740e-01 0.000000e+00 5.515803e-03 2.539e-04 3.983e-04 2.860e-04
-3.676768e-01 9.671740e-01 1.666667e-01 1.505393e-02 1.187e-04 2.048e-04 2.253e-04
-3.676768e-01 9.671740e-01 1.250000e-01 1.088100e-02 1.100e-04 8.470e-05 1.646e-05
-3.676768e-01 9.671740e-01 1.000000e-01 8.949528e-03 1.543e-04 1.723e-04 1.125e-04
-3.676768e-01 9.671740e-01 8.333333e-02 7.900334e-03 1.832e-04 2.414e-04 1.655e-04
-3.676768e-01 1.208968e+00 0.000000e+00 7.611272e-03 3.426e-04 5.360e-04 3.706e-04
-3.676768e-01 1.208968e+00 1.666667e-01 2.280310e-02 1.524e-04 3.744e-04 4.147e-04
-3.676768e-01 1.208968e+00 1.250000e-01 1.615667e-02 1.305e-04 2.054e-04 5.342e-05
-3.676768e-01 1.208968e+00 1.000000e-01 1.308033e-02 1.978e-04 1.908e-04 1.640e-04
-3.676768e-01 1.208968e+00 8.333333e-02 1.140923e-02 2.403e-04 2.963e-04 2.272e-04
-3.676768e-01 1.450762e+00 0.000000e+00 1.008315e-02 4.287e-04 5.828e-04 2.659e-04
-3.676768e-01 1.450762e+00 1.666667e-01 3.165581e-02 1.935e-04 3.529e-04 3.068e-04
-3.676768e-01 1.450762e+00 1.250000e-01 2.221777e-02 1.510e-04 1.373e-04 6.807e-05
-3.676768e-01 1.450762e+00 1.000000e-01 1.784931e-02 2.397e-04 2.625e-04 1.299e-04
-3.676768e-01 1.450762e+00 8.333333e-02 1.547632e-02 2.954e-04 3.604e-04 1.715e-04
-3.414141e-01 0.000000e+00 0.000000e+00 2.837039e-16 2.921e-10 9.350e-16 7.524e-16
-3.414141e-01 0.000000e+00 1.666667e-01 -7.542131e-16 5.683e-10 2.134e-15 6.386e-16
-3.414141e-01 0.000000e+00 1.250000e-01 -3.001244e-16 2.076e-10 8.913e-16 4.026e-16
-3.414141e-01 0.000000e+00 1.000000e-01 -8.994625e-17 7.870e-11 3.349e-16 4.593e-16
-3.414141e-01 0.000000e+00 8.333333e-02 2.422462e-17 1.035e-10 6.097e-16 5.543e-16
-3.414141e-01 1.208970e-01 0.000000e+00 4.918276e-04 5.627e-05 2.719e-05 2.327e-05
-3.414141e-01 1.208970e-01 1.666667e-01 6.588350e-04 4.472e-05 1.660e-05 1.605e-05
-3.414141e-01 1.208970e-01 1.250000e-01 5.857693e-04 1.503e-05 2.162e-05 9.697e-06
-3.414141e-01 1.208970e-01 1.000000e-01 5.519503e-04 2.466e-05 2.393e-05 1.458e-05
-3.414141e-01 1.208970e-01 8.333333e-02 5.335795e-04 3.368e-05 2.490e-05 1.724e-05
-3.414141e-01 2.417940e-01 0.000000e+00 1.015189e-03 8.777e-05 6.755e-05 3.182e-05
-3.414141e-01 2.417940e-01 1.666667e-01 1.567016e-03 4.555e-05 2.793e-05 1.297e-05
-3.414141e-01 2.417940e-01 1.250000e-01 1.325591e-03 2.388e-05 3.352e-05 9.321e-06
-3.414141e-01 2.417940e-01 1.000000e-01 1.213846e-03 4.431e-05 4.577e-05 1.734e-05
-3.414141e-01 2.417940e-01 8.333333e-02 1.153145e-03 5.722e-05 5.242e-05 2.176e-05
-3.414141e-01 3.626900e-01 0.000000e+00 1.630957e-03 1.133e-04 8.210e-05 3.866e-05
-3.414141e-01 3.626900e-01 1.666667e-01 2.803566e-03 5.518e-05 3.023e-05 2.788e-05
-3.414141e-01 3.626900e-01 1.250000e-01 2.290549e-03 3.789e-05 1.909e-05 8.793e-06
-3.414141e-01 3.626900e-01 1.000000e-01 2.053096e-03 6.161e-05 4.121e-05 1.586e-05
-3.414141e-01 3.626900e-01 8.333333e-02 1.924109e-03 7.683e-05 5.370e-05 2.240e-05
-3.414141e-01 4.835870e-01 0.000000e+00 2.315206e-03 1.357e-04 1.066e-04 5.302e-05
-3.414141e-01 4.835870e-01 1.666667e-01 4.405500e-03 6.605e-05 8.409e-05 3.203e-05
-3.414141e-01 4.835870e-01 1.250000e-01 3.490997e-03 5.208e-05 5.189e-05 3.684e-05
-3.414141e-01 4.835870e-01 1.000000e-01 3.067712e-03 7.782e-05 7.120e-05 3.906e-05
-3.414141e-01 4.835870e-01 8.333333e-02 2.837780e-03 9.466e-05 8.169e-05 4.027e-05
-3.414141e-01 7.253810e-01 0.000000e+00 3.845502e-03 1.841e-04 2.307e-04 1.302e-04
-3.414141e-01 7.253810e-01 1.666667e-01 8.991640e-03 8.546e-05 1.113e-04 6.791e-05
-3.414141e-01 7.253810e-01 1.250000e-01 6.740205e-03 8.115e-05 9.748e-05 5.692e-05
-3.414141e-01 7.253810e-01 1.000000e-01 5.698112e-03 1.130e-04 1.455e-04 5.696e-05
-3.414141e-01 7.253810e-01 8.333333e-02 5.132037e-03 1.336e-04 1.715e-04 7.515e-05
-3.414141e-01 9.671740e-01 0.000000e+00 5.646853e-03 2.529e-04 3.894e-04 2.493e-04
-3.414141e-01 9.671740e-01 1.666667e-01 1.545728e-02 1.213e-04 2.123e-04 2.626e-04
-3.414141e-01 9.671740e-01 1.250000e-01 1.116522e-02 1.097e-04 6.933e-05 -4.311e-07
-3.414141e-01 9.671740e-01 1.000000e-01 9.178608e-03 1.535e-04 1.535e-04 8.766e-05
-3.414141e-01 9.671740e-01 8.333333e-02 8.099460e-03 1.822e-04 2.256e-04 1.372e-04
-3.414141e-01 1.208968e+00 0.000000e+00 7.776204e-03 3.413e-04 5.143e-04 3.204e-04
-3.414141e-01 1.208968e+00 1.666667e-01 2.340183e-02 1.530e-04 3.809e-04 4.625e-04
-3.414141e-01 1.208968e+00 1.250000e-01 1.656562e-02 1.297e-04 1.895e-04 3.891e-05
-3.414141e-01 1.208968e+00 1.000000e-01 1.340143e-02 1.967e-04 1.603e-04 1.326e-04
-3.414141e-01 1.208968e+00 8.333333e-02 1.168261e-02 2.391e-04 2.685e-04 1.893e-04
-3.414141e-01 1.450762e+00 0.000000e+00 1.028087e-02 4.259e-04 5.477e-04 2.716e-04
-3.414141e-01 1.450762e+00 1.666667e-01 3.245772e-02 1.898e-04 3.391e-04 3.433e-04
-3.414141e-01 1.450762e+00 1.250000e-01 2.275535e-02 1.503e-04 1.048e-04 3.765e-05
-3.414141e-01 1.450762e+00 1.000000e-01 1.826454e-02 2.386e-04 2.267e-04 8.327e-05
-3.414141e-01 1.450762e+00 8.333333e-02 1.582508e-02 2.938e-04 3.247e-04 1.332e-04
-3.151515e-01 0.000000e+00 0.000000e+00 3.964812e-16 3.071e-10 8.687e-16 4.204e-16
-3.151515e-01 0.000000e+00 1.666667e-01 -7.628754e-16 6.030e-10 2.466e-15 7.482e-16
-3.151515e-01 0.000000e+00 1.250000e-01 -2.556569e-16 2.222e-10 9.634e-16 2.162e-16
-3.151515e-01 0.000000e+00 1.000000e-01 -2.088721e-17 8.590e-11 2.680e-16 3.739e-16
-3.151515e-01 0.000000e+00 8.333333e-02 1.066420e-16 1.095e-10 5.193e-16 4.311e-16
-3.151515e-01 1.208970e-01 0.000000e+00 5.083702e-04 5.646e-05 2.454e-05 2.248e-05
-3.151515e-01 1.208970e-01 1.666667e-01 6.695909e-04 4.433e-05 1.200e-05 1.907e-05
-3.151515e-01 1.208970e-01 1.250000e-01 5.990569e-04 1.423e-05 1.801e-05 7.532e-06
-3.151515e-01 1.208970e-01 1.000000e-01 5.664097e-04 2.443e-05 2.003e-05 1.263e-05
-3.151515e-01 1.208970e-01 8.333333e-02 5.486754e-04 3.364e-05 2.141e-05 1.564e-05
-3.151515e-01 2.417940e-01 0.000000e+00 1.048223e-03 8.760e-05 6.069e-05 2.682e-05
-3.151515e-01 2.417940e-01 1.666667e-01 1.595130e-03 4.700e-05 1.764e-05 1.413e-05
-3.151515e-01 2.417940e-01 1.250000e-01 1.355858e-03 2.330e-05 2.556e-05 1.473e-05
-3.151515e-01 2.417940e-01 1.000000e-01 1.245110e-03 4.368e-05 3.820e-05 1.165e-05
-3.151515e-01 2.417940e-01 8.333333e-02 1.184950e-03 5.671e-05 4.507e-05 1.662e-05
-3.151515e-01 3.626900e-01 0.000000e+00 1.673189e-03 1.120e-04 7.460e-05 4.402e-05
-3.151515e-01 3.626900e-01 1.666667e-01 2.852335e-03 5.598e-05 2.512e-05 4.310e-05
-3.151515e-01 3.626900e-01 1.250000e-01 2.336459e-03 3.755e-05 7.512e-06 7.160e-06
-3.151515e-01 3.626900e-01 1.000000e-01 2.097682e-03 6.074e-05 3.125e-05 2.026e-05
-3.151515e-01 3.626900e-01 8.333333e-02 1.967975e-03 7.578e-05 4.450e-05 2.733e-05
-3.151515e-01 4.835870e-01 0.000000e+00 2.362808e-03 1.332e-04 1.003e-04 6.413e-05
-3.151515e-01 4.835870e-01 1.666667e-01 4.480446e-03 6.624e-05 8.200e-05 2.574e-05
-3.151515e-01 4.835870e-01 1.250000e-01 3.553979e-03 5.208e-05 3.938e-05 2.547e-05
-3.151515e-01 4.835870e-01 1.000000e-01 3.125158e-03 7.679e-05 6.107e-05 2.791e-05
-3.151515e-01 4.835870e-01 8.333333e-02 2.892218e-03 9.314e-05 7.285e-05 3.804e-05
-3.151515e-01 7.253810e-01 0.000000e+00 3.903083e-03 1.806e-04 2.216e-04 9.984e-05
-3.151515e-01 7.253810e-01 1.666667e-01 9.142872e-03 8.616e-05 1.176e-04 7.751e-05
-3.151515e-01 7.253810e-01 1.250000e-01 6.850464e-03 8.098e-05 8.136e-05 7.516e-05
-3.151515e-01 7.253810e-01 1.000000e-01 5.789407e-03 1.114e-04 1.318e-04 8.002e-05
-3.151515e-01 7.253810e-01 8.333333e-02 5.213030e-03 1.314e-04 1.593e-04 8.205e-05
-3.151515e-01 9.671740e-01 0.000000e+00 5.717564e-03 2.498e-04 3.670e-04 2.065e-04
-3.151515e-01 9.671740e-01 1.666667e-01 1.571514e-02 1.227e-04 2.112e-04 2.920e-04
-3.151515e-01 9.671740e-01 1.250000e-01 1.134120e-02 1.085e-04 5.248e-05 5.567e-06
-3.151515e-01 9.671740e-01 1.000000e-01 9.316690e-03 1.513e-04 1.288e-04 6.074e-05
-3.151515e-01 9.671740e-01 8.333333e-02 8.216957e-03 1.797e-04 2.016e-04 1.056e-04
-3.151515e-01 1.208968e+00 0.000000e+00 7.858905e-03 3.371e-04 4.740e-04 2.615e-04
-3.151515e-01 1.208968e+00 1.666667e-01 2.378191e-02 1.527e-04 3.800e-04 4.955e-04
-3.151515e-01 1.208968e+00 1.250000e-01 1.681560e-02 1.279e-04 1.699e-04 7.320e-05
-3.151515e-01 1.208968e+00 1.000000e-01 1.359119e-02 1.939e-04 1.231e-04 9.847e-05
-3.151515e-01 1.208968e+00 8.333333e-02 1.183966e-02 2.359e-04 2.304e-04 1.470e-04
-3.151515e-01 1.450762e+00 0.000000e+00 1.037128e-02 4.196e-04 4.894e-04 3.210e-04
-3.151515e-01 1.450762e+00 1.666667e-01 3.295712e-02 1.857e-04 3.100e-04 3.630e-04
-3.151515e-01 1.450762e+00 1.250000e-01 2.307582e-02 1.486e-04 6.943e-05 7.583e-06
-3.151515e-01 1.450762e+00 1.000000e-01 1.850218e-02 2.356e-04 1.820e-04 9.464e-05
-3.151515e-01 1.450762e+00 8.333333e-02 1.601774e-02 2.899e-04 2.757e-04 1.642e-04
-2.888889e-01 0.000000e+00 0.000000e+00 5.211934e-16 3.198e-10 7.550e-16 5.879e-16
-2.888889e-01 0.000000e+00 1.666667e-01 -7.412365e-16 6.347e-10 2.725e-15 1.077e-15
-2.888889e-01 0.000000e+00 1.250000e-01 -1.889234e-16 2.365e-10 9.961e-16 2.647e-16
-2.888889e-01 0.000000e+00 1.000000e-01 6.671861e-17 9.392e-11 1.958e-16 2.108e-16
-2.888889e-01 0.000000e+00 8.333333e-02 2.055859e-16 1.154e-10 3.870e-16 2.474e-16
-2.888889e-01 1.208970e-01 0.000000e+00 5.182085e-04 5.617e-05 2.009e-05 2.105e-05
-2.888889e-01 1.208970e-01 1.666667e-01 6.722361e-04 4.399e-05 9.129e-06 2.012e-05
-2.888889e-01 1.208970e-01 1.250000e-01 6.048490e-04 1.345e-05 1.264e-05 4.627e-06
-2.888889e-01 1.208970e-01 1.000000e-01 5.736585e-04 2.396e-05 1.507e-05 1.007e-05
-2.888889e-01 1.208970e-01 8.333333e-02 5.567154e-04 3.327e-05 1.660e-05 1.342e-05
-2.888889e-01 2.417940e-01 0.000000e+00 1.067638e-03 8.664e-05 5.183e-05 2.104e-05
-2.888889e-01 2.417940e-01 1.666667e-01 1.604193e-03 4.825e-05 2.640e-05 1.386e-05
-2.888889e-01 2.417940e-01 1.250000e-01 1.369450e-03 2.250e-05 2.135e-05 1.480e-05
-2.888889e-01 2.417940e-01 1.000000e-01 1.260798e-03 4.261e-05 2.861e-05 1.111e-05
-2.888889e-01 2.417940e-01 8.333333e-02 1.201777e-03 5.566e-05 3.571e-05 1.236e-05
-2.888889e-01 3.626900e-01 0.000000e+00 1.694458e-03 1.098e-04 6.406e-05 4.902e-05
-2.888889e-01 3.626900e-01 1.666667e-01 2.868335e-03 5.645e-05 3.071e-05 6.089e-05
-2.888889e-01 3.626900e-01 1.250000e-01 2.354764e-03 3.674e-05 1.660e-05 9.309e-06
-2.888889e-01 3.626900e-01 1.000000e-01 2.117054e-03 5.923e-05 1.852e-05 2.032e-05
-2.888889e-01 3.626900e-01 8.333333e-02 1.987928e-03 7.402e-05 3.243e-05 2.909e-05
-2.888889e-01 4.835870e-01 0.000000e+00 2.381578e-03 1.297e-04 8.934e-05 7.506e-05
-2.888889e-01 4.835870e-01 1.666667e-01 4.505668e-03 6.596e-05 5.048e-05 2.517e-05
-2.888889e-01 4.835870e-01 1.250000e-01 3.576378e-03 5.138e-05 2.337e-05 1.469e-05
-2.888889e-01 4.835870e-01 1.000000e-01 3.146250e-03 7.496e-05 4.704e-05 2.759e-05
-2.888889e-01 4.835870e-01 8.333333e-02 2.912600e-03 9.077e-05 5.989e-05 3.637e-05
-2.888889e-01 7.253810e-01 0.000000e+00 3.914160e-03 1.755e-04 2.029e-04 1.103e-04
-2.888889e-01 7.253810e-01 1.666667e-01 9.196817e-03 8.597e-05 1.163e-04 8.827e-05
-2.888889e-01 7.253810e-01 1.250000e-01 6.885655e-03 7.989e-05 6.177e-05 9.134e-05
-2.888889e-01 7.253810e-01 1.000000e-01 5.815917e-03 1.088e-04 1.126e-04 9.912e-05
-2.888889e-01 7.253810e-01 8.333333e-02 5.234824e-03 1.280e-04 1.402e-04 1.034e-04
-2.888889e-01 9.671740e-01 0.000000e+00 5.720777e-03 2.443e-04 3.294e-04 1.577e-04
-2.888889e-01 9.671740e-01 1.666667e-01 1.580874e-02 1.227e-04 2.036e-04 3.115e-04
-2.888889e-01 9.671740e-01 1.250000e-01 1.139526e-02 1.063e-04 1.048e-04 3.229e-05
-2.888889e-01 9.671740e-01 1.000000e-01 9.352445e-03 1.477e-04 9.812e-05 4.265e-05
-2.888889e-01 9.671740e-01 8.333333e-02 8.242769e-03 1.755e-04 1.688e-04 7.108e-05
-2.888889e-01 1.208968e+00 0.000000e+00 7.849682e-03 3.297e-04 4.130e-04 1.944e-04
-2.888889e-01 1.208968e+00 1.666667e-01 2.391527e-02 1.513e-04 3.590e-04 5.105e-04
-2.888889e-01 1.208968e+00 1.250000e-01 1.688658e-02 1.251e-04 1.472e-04 1.076e-04
-2.888889e-01 1.208968e+00 1.000000e-01 1.363330e-02 1.894e-04 7.954e-05 6.456e-05
-2.888889e-01 1.208968e+00 8.333333e-02 1.186608e-02 2.305e-04 1.814e-04 1.006e-04
-2.888889e-01 1.450762e+00 0.000000e+00 1.034188e-02 4.096e-04 4.055e-04 3.467e-04
-2.888889e-01 1.450762e+00 1.666667e-01 3.311558e-02 1.814e-04 3.273e-04 3.620e-04
-2.888889e-01 1.450762e+00 1.250000e-01 2.315209e-02 1.458e-04 1.378e-04 3.211e-05
-2.888889e-01 1.450762e+00 1.000000e-01 1.854041e-02 2.304e-04 1.283e-04 1.187e-04
-2.888889e-01 1.450762e+00 8.333333e-02 1.603531e-02 2.833e-04 2.129e-04 1.782e-04
-2.626263e-01 0.000000e+00 0.000000e+00 6.584333e-16 3.297e-10 7.801e-16 7.919e-16
-2.626263e-01 0.000000e+00 1.666667e-01 -6.860763e-16 6.635e-10 2.866e-15 1.173e-15
-2.626263e-01 0.000000e+00 1.250000e-01 -9.785333e-17 2.508e-10 1.100e-15 4.065e-16
-2.626263e-01 0.000000e+00 1.000000e-01 1.744099e-16 1.028e-10 4.181e-16 2.912e-16
-2.626263e-01 0.000000e+00 8.333333e-02 3.223059e-16 1.208e-10 2.085e-16 3.722e-16
-2.626263e-01 1.208970e-01 0.000000e+00 5.205270e-04 5.531e-05 1.671e-05 1.892e-05
-2.626263e-01 1.208970e-01 1.666667e-01 6.658766e-04 4.358e-05 1.420e-05 2.001e-05
-2.626263e-01 1.208970e-01 1.250000e-01 6.022862e-04 1.269e-05 6.710e-06 4.317e-06
-2.626263e-01 1.208970e-01 1.000000e-01 5.728529e-04 2.322e-05 9.018e-06 6.886e-06
-2.626263e-01 1.208970e-01 8.333333e-02 5.568644e-04 3.253e-05 1.075e-05 1.056e-05
-2.626263e-01 2.417940e-01 0.000000e+00 1.071782e-03 8.482e-05 4.088e-05 1.558e-05
-2.626263e-01 2.417940e-01 1.666667e-01 1.592044e-03 4.928e-05 3.601e-05 2.582e-05
-2.626263e-01 2.417940e-01 1.250000e-01 1.364429e-03 2.149e-05 1.510e-05 1.344e-05
-2.626263e-01 2.417940e-01 1.000000e-01 1.259076e-03 4.105e-05 1.687e-05 1.417e-05
-2.626263e-01 2.417940e-01 8.333333e-02 1.201848e-03 5.400e-05 2.420e-05 1.352e-05
-2.626263e-01 3.626900e-01 0.000000e+00 1.692345e-03 1.065e-04 5.024e-05 5.171e-05
-2.626263e-01 3.626900e-01 1.666667e-01 2.847839e-03 5.660e-05 3.823e-05 6.583e-05
-2.626263e-01 3.626900e-01 1.250000e-01 2.342310e-03 3.541e-05 2.368e-05 2.381e-05
-2.626263e-01 3.626900e-01 1.000000e-01 2.108323e-03 5.705e-05 2.472e-05 2.248e-05
-2.626263e-01 3.626900e-01 8.333333e-02 1.981218e-03 7.149e-05 1.733e-05 3.063e-05
-2.626263e-01 4.835870e-01 0.000000e+00 2.368320e-03 1.250e-04 7.350e-05 8.210e-05
-2.626263e-01 4.835870e-01 1.666667e-01 4.475508e-03 6.516e-05 4.786e-05 1.369e-05
-2.626263e-01 4.835870e-01 1.250000e-01 3.553614e-03 4.992e-05 7.669e-06 1.161e-06
-2.626263e-01 4.835870e-01 1.000000e-01 3.126908e-03 7.229e-05 2.882e-05 2.465e-05
-2.626263e-01 4.835870e-01 8.333333e-02 2.895117e-03 8.747e-05 4.247e-05 4.220e-05
-2.626263e-01 7.253810e-01 0.000000e+00 3.873771e-03 1.687e-04 1.737e-04 1.277e-04
-2.626263e-01 7.253810e-01 1.666667e-01 9.142380e-03 8.466e-05 1.213e-04 8.437e-05
-2.626263e-01 7.253810e-01 1.250000e-01 6.837363e-03 7.775e-05 5.325e-05 1.049e-04
-2.626263e-01 7.253810e-01 1.000000e-01 5.770470e-03 1.050e-04 8.730e-05 1.142e-04
-2.626263e-01 7.253810e-01 8.333333e-02 5.190923e-03 1.232e-04 1.137e-04 1.190e-04
-2.626263e-01 9.671740e-01 0.000000e+00 5.649333e-03 2.362e-04 2.752e-04 1.091e-04
-2.626263e-01 9.671740e-01 1.666667e-01 1.571936e-02 1.212e-04 1.883e-04 3.190e-04
-2.626263e-01 9.671740e-01 1.250000e-01 1.131372e-02 1.029e-04 5.876e-05 5.929e-05
-2.626263e-01 9.671740e-01 1.000000e-01 9.274542e-03 1.426e-04 6.130e-05 4.866e-05
-2.626263e-01 9.671740e-01 8.333333e-02 8.166839e-03 1.694e-04 1.267e-04 5.111e-05
-2.626263e-01 1.208968e+00 0.000000e+00 7.738843e-03 3.190e-04 3.295e-04 1.375e-04
-2.626263e-01 1.208968e+00 1.666667e-01 2.377385e-02 1.490e-04 3.227e-04 5.038e-04
-2.626263e-01 1.208968e+00 1.250000e-01 1.675853e-02 1.211e-04 1.220e-04 1.393e-04
-2.626263e-01 1.208968e+00 1.000000e-01 1.351144e-02 1.830e-04 3.859e-05 2.550e-05
-2.626263e-01 1.208968e+00 8.333333e-02 1.174759e-02 2.228e-04 1.212e-04 5.520e-05
-2.626263e-01 1.450762e+00 0.000000e+00 1.018015e-02 3.958e-04 2.938e-04 3.580e-04
-2.626263e-01 1.450762e+00 1.666667e-01 3.289468e-02 1.775e-04 2.695e-04 3.361e-04
-2.626263e-01 1.450762e+00 1.250000e-01 2.295707e-02 1.420e-04 1.783e-04 7.280e-05
-2.626263e-01 1.450762e+00 1.000000e-01 1.835738e-02 2.230e-04 1.755e-04 1.641e-04
-2.626263e-01 1.450762e+00 8.333333e-02 1.585878e-02 2.739e-04 1.360e-04 2.011e-04
-2.363636e-01 0.000000e+00 0.000000e+00 8.087938e-16 3.363e-10 1.400e-15 7.887e-16
-2.363636e-01 0.000000e+00 1.666667e-01 -5.941745e-16 6.903e-10 3.856e-15 1.441e-15
-2.363636e-01 0.000000e+00 1.250000e-01 1.962413e-17 2.656e-10 1.824e-15 5.759e-16
-2.363636e-01 0.000000e+00 1.000000e-01 3.037252e-16 1.126e-10 8.834e-16 3.422e-16
-2.363636e-01 0.000000e+00 8.333333e-02 4.580517e-16 1.255e-10 3.725e-16 5.275e-16
-2.363636e-01 1.208970e-01 0.000000e+00 5.145101e-04 5.380e-05 1.768e-05 1.607e-05
-2.363636e-01 1.208970e-01 1.666667e-01 6.496185e-04 4.300e-05 1.977e-05 1.852e-05
-2.363636e-01 1.208970e-01 1.250000e-01 5.905085e-04 1.195e-05 5.054e-06 3.094e-06
-2.363636e-01 1.208970e-01 1.000000e-01 5.631491e-04 2.219e-05 4.645e-06 3.057e-06
-2.363636e-01 1.208970e-01 8.333333e-02 5.482872e-04 3.138e-05 8.627e-06 7.034e-06
-2.363636e-01 2.417940e-01 0.000000e+00 1.059007e-03 8.208e-05 2.818e-05 1.154e-05
-2.363636e-01 2.417940e-01 1.666667e-01 1.556524e-03 5.010e-05 4.643e-05 4.132e-05
-2.363636e-01 2.417940e-01 1.250000e-01 1.338860e-03 2.028e-05 2.244e-05 1.112e-05
-2.363636e-01 2.417940e-01 1.000000e-01 1.238113e-03 3.898e-05 1.796e-05 1.159e-05
-2.363636e-01 2.417940e-01 8.333333e-02 1.183386e-03 5.170e-05 1.639e-05 1.224e-05
-2.363636e-01 3.626900e-01 0.000000e+00 1.664427e-03 1.023e-04 3.392e-05 5.163e-05
-2.363636e-01 3.626900e-01 1.666667e-01 2.787120e-03 5.653e-05 4.985e-05 6.712e-05
-2.363636e-01 3.626900e-01 1.250000e-01 2.295942e-03 3.354e-05 3.573e-05 4.340e-05
-2.363636e-01 3.626900e-01 1.000000e-01 2.068597e-03 5.414e-05 2.919e-05 2.508e-05
-2.363636e-01 3.626900e-01 8.333333e-02 1.945101e-03 6.815e-05 3.316e-05 3.029e-05
-2.363636e-01 4.835870e-01 0.000000e+00 2.319842e-03 1.192e-04 5.236e-05 8.450e-05
-2.363636e-01 4.835870e-01 1.666667e-01 4.384310e-03 6.384e-05 4.603e-05 -2.495e-06
-2.363636e-01 4.835870e-01 1.250000e-01 3.481105e-03 4.764e-05 1.684e-05 1.887e-05
-2.363636e-01 4.835870e-01 1.000000e-01 3.063050e-03 6.870e-05 2.947e-05 2.686e-05
-2.363636e-01 4.835870e-01 8.333333e-02 2.835959e-03 8.319e-05 2.677e-05 4.447e-05
-2.363636e-01 7.253810e-01 0.000000e+00 3.776949e-03 1.602e-04 1.333e-04 1.308e-04
-2.363636e-01 7.253810e-01 1.666667e-01 8.968469e-03 8.203e-05 1.176e-04 9.644e-05
-2.363636e-01 7.253810e-01 1.250000e-01 6.697179e-03 7.446e-05 6.816e-05 1.150e-04
-2.363636e-01 7.253810e-01 1.000000e-01 5.645896e-03 9.991e-05 5.632e-05 1.236e-04
-2.363636e-01 7.253810e-01 8.333333e-02 5.074829e-03 1.171e-04 7.985e-05 1.283e-04
-2.363636e-01 9.671740e-01 0.000000e+00 5.496073e-03 2.253e-04 2.048e-04 1.059e-04
-2.363636e-01 9.671740e-01 1.666667e-01 1.542823e-02 1.180e-04 1.642e-04 2.841e-04
-2.363636e-01 9.671740e-01 1.250000e-01 1.108291e-02 9.831e-05 7.148e-05 8.582e-05
-2.363636e-01 9.671740e-01 1.000000e-01 9.071650e-03 1.357e-04 6.502e-05 6.176e-05
-2.363636e-01 9.671740e-01 8.333333e-02 7.979113e-03 1.614e-04 7.556e-05 5.886e-05
-2.363636e-01 1.208968e+00 0.000000e+00 7.516697e-03 3.046e-04 2.228e-04 1.318e-04
-2.363636e-01 1.208968e+00 1.666667e-01 2.332956e-02 1.457e-04 2.702e-04 4.420e-04
-2.363636e-01 1.208968e+00 1.250000e-01 1.641143e-02 1.161e-04 9.501e-05 1.667e-04
-2.363636e-01 1.208968e+00 1.000000e-01 1.320933e-02 1.745e-04 1.411e-04 2.692e-05
-2.363636e-01 1.208968e+00 8.333333e-02 1.146991e-02 2.125e-04 4.910e-05 3.961e-05
-2.363636e-01 1.450762e+00 0.000000e+00 9.873561e-03 3.777e-04 2.082e-04 3.446e-04
-2.363636e-01 1.450762e+00 1.666667e-01 3.225598e-02 1.745e-04 1.941e-04 1.236e-04
-2.363636e-01 1.450762e+00 1.250000e-01 2.246367e-02 1.371e-04 9.144e-05 1.113e-04
-2.363636e-01 1.450762e+00 1.000000e-01 1.793123e-02 2.131e-04 2.386e-04 1.962e-04
-2.363636e-01 1.450762e+00 8.333333e-02 1.546917e-02 2.614e-04 2.551e-04 2.119e-04
-2.101010e-01 0.000000e+00 0.000000e+00 9.728675e-16 3.399e-10 2.116e-15 8.990e-16
-2.101010e-01 0.000000e+00 1.666667e-01 -4.623109e-16 7.168e-10 5.528e-15 1.739e-15
-2.101010e-01 0.000000e+00 1.250000e-01 1.655796e-16 2.817e-10 2.764e-15 6.998e-16
-2.101010e-01 0.000000e+00 1.000000e-01 4.562033e-16 1.236e-10 1.485e-15 3.875e-16
-2.101010e-01 0.000000e+00 8.333333e-02 6.140729e-16 1.297e-10 7.904e-16 6.986e-16
-2.101010e-01 1.208970e-01 0.000000e+00 4.993421e-04 5.156e-05 1.900e-05 1.245e-05
-2.101010e-01 1.208970e-01 1.666667e-01 6.225677e-04 4.215e-05 2.583e-05 1.897e-05
-2.101010e-01 1.208970e-01 1.250000e-01 5.686565e-04 1.121e-05 1.004e-05 5.501e-06
-2.101010e-01 1.208970e-01 1.000000e-01 5.437033e-04 2.084e-05 6.591e-06 3.468e-06
-2.101010e-01 1.208970e-01 8.333333e-02 5.301485e-04 2.977e-05 1.038e-05 3.494e-06
-2.101010e-01 2.417940e-01 0.000000e+00 1.027662e-03 7.839e-05 1.455e-05 1.055e-05
-2.101010e-01 2.417940e-01 1.666667e-01 1.495472e-03 5.075e-05 5.764e-05 5.970e-05
-2.101010e-01 2.417940e-01 1.250000e-01 1.290805e-03 1.889e-05 3.228e-05 2.802e-05
-2.101010e-01 2.417940e-01 1.000000e-01 1.196073e-03 3.634e-05 2.114e-05 1.218e-05
-2.101010e-01 2.417940e-01 8.333333e-02 1.144614e-03 4.871e-05 1.547e-05 8.262e-06
-2.101010e-01 3.626900e-01 0.000000e+00 1.608286e-03 9.699e-05 3.532e-05 4.835e-05
-2.101010e-01 3.626900e-01 1.666667e-01 2.682451e-03 5.640e-05 6.230e-05 6.354e-05
-2.101010e-01 3.626900e-01 1.250000e-01 2.212504e-03 3.114e-05 4.851e-05 5.346e-05
-2.101010e-01 3.626900e-01 1.000000e-01 1.994986e-03 5.045e-05 4.213e-05 3.780e-05
-2.101010e-01 3.626900e-01 8.333333e-02 1.876827e-03 6.396e-05 3.866e-05 3.040e-05
-2.101010e-01 4.835870e-01 0.000000e+00 2.232947e-03 1.122e-04 5.310e-05 8.148e-05
-2.101010e-01 4.835870e-01 1.666667e-01 4.226417e-03 6.215e-05 7.430e-05 -1.349e-05
-2.101010e-01 4.835870e-01 1.250000e-01 3.354274e-03 4.449e-05 3.208e-05 3.042e-05
-2.101010e-01 4.835870e-01 1.000000e-01 2.950596e-03 6.413e-05 3.962e-05 2.540e-05
-2.101010e-01 4.835870e-01 8.333333e-02 2.731314e-03 7.790e-05 4.372e-05 4.254e-05
-2.101010e-01 7.253810e-01 0.000000e+00 3.618731e-03 1.498e-04 8.134e-05 1.281e-04
-2.101010e-01 7.253810e-01 1.666667e-01 8.663991e-03 7.797e-05 1.093e-04 1.085e-04
-2.101010e-01 7.253810e-01 1.250000e-01 6.456690e-03 6.991e-05 8.168e-05 1.207e-04
-2.101010e-01 7.253810e-01 1.000000e-01 5.435024e-03 9.345e-05 6.807e-05 1.264e-04
-2.101010e-01 7.253810e-01 8.333333e-02 4.880046e-03 1.095e-04 6.196e-05 1.295e-04
-2.101010e-01 9.671740e-01 0.000000e+00 5.253839e-03 2.115e-04 1.160e-04 9.512e-05
-2.101010e-01 9.671740e-01 1.666667e-01 1.491662e-02 1.130e-04 1.302e-04 9.958e-05
-2.101010e-01 9.671740e-01 1.250000e-01 1.068915e-02 9.241e-05 8.117e-05 1.014e-04
-2.101010e-01 9.671740e-01 1.000000e-01 8.732438e-03 1.272e-04 6.047e-05 6.534e-05
-2.101010e-01 9.671740e-01 8.333333e-02 7.669533e-03 1.512e-04 4.923e-05 6.430e-05
-2.101010e-01 1.208968e+00 0.000000e+00 7.173551e-03 2.864e-04 9.109e-05 1.094e-04
-2.101010e-01 1.208968e+00 1.666667e-01 2.255434e-02 1.419e-04 2.007e-04 1.553e-04
-2.101010e-01 1.208968e+00 1.250000e-01 1.582525e-02 1.099e-04 7.262e-05 1.685e-04
-2.101010e-01 1.208968e+00 1.000000e-01 1.271064e-02 1.639e-04 6.727e-05 8.969e-05
-2.101010e-01 1.208968e+00 8.333333e-02 1.101875e-02 1.995e-04 1.307e-04 3.858e-05
-2.101010e-01 1.450762e+00 0.000000e+00 9.409609e-03 3.553e-04 3.230e-04 3.190e-04
-2.101010e-01 1.450762e+00 1.666667e-01 3.116106e-02 1.734e-04 2.282e-04 6.697e-05
-2.101010e-01 1.450762e+00 1.250000e-01 2.164480e-02 1.314e-04 1.070e-04 1.205e-04
-2.101010e-01 1.450762e+00 1.000000e-01 1.724013e-02 2.006e-04 1.842e-04 2.085e-04
-2.101010e-01 1.450762e+00 8.333333e-02 1.484747e-02 2.457e-04 2.266e-04 2.422e-04
-1.838384e-01 0.000000e+00 0.000000e+00 1.151247e-15 3.414e-10 2.932e-15 1.126e-15
-1.838384e-01 0.000000e+00 1.666667e-01 -2.872654e-16 7.458e-10 7.492e-15 2.068e-15
-1.838384e-01 0.000000e+00 1.250000e-01 3.420839e-16 3.002e-10 3.867e-15 6.916e-16
-1.838384e-01 0.000000e+00 1.000000e-01 6.333827e-16 1.362e-10 2.190e-15 5.900e-16
-1.838384e-01 0.000000e+00 8.333333e-02 7.916191e-16 1.338e-10 1.278e-15 8.857e-16
-1.838384e-01 1.208970e-01 0.000000e+00 4.742076e-04 4.850e-05 2.038e-05 8.731e-06
-1.838384e-01 1.208970e-01 1.666667e-01 5.838305e-04 4.091e-05 3.235e-05 1.914e-05
-1.838384e-01 1.208970e-01 1.250000e-01 5.358704e-04 1.049e-05 1.562e-05 1.406e-05
-1.838384e-01 1.208970e-01 1.000000e-01 5.136718e-04 1.914e-05 8.910e-06 8.088e-06
-1.838384e-01 1.208970e-01 8.333333e-02 5.016133e-04 2.766e-05 1.231e-05 1.043e-05
-1.838384e-01 2.417940e-01 0.000000e+00 9.760970e-04 7.372e-05 1.981e-05 5.751e-06
-1.838384e-01 2.417940e-01 1.666667e-01 1.406730e-03 5.131e-05 6.960e-05 8.112e-05
-1.838384e-01 2.417940e-01 1.250000e-01 1.218328e-03 1.739e-05 4.286e-05 4.747e-05
-1.838384e-01 2.417940e-01 1.000000e-01 1.131125e-03 3.312e-05 3.105e-05 3.003e-05
-1.838384e-01 2.417940e-01 8.333333e-02 1.083755e-03 4.500e-05 2.503e-05 2.114e-05
-1.838384e-01 3.626900e-01 0.000000e+00 1.521501e-03 9.074e-05 5.037e-05 4.396e-05
-1.838384e-01 3.626900e-01 1.666667e-01 2.530106e-03 5.653e-05 7.553e-05 5.581e-05
-1.838384e-01 3.626900e-01 1.250000e-01 2.088841e-03 2.824e-05 6.196e-05 5.977e-05
-1.838384e-01 3.626900e-01 1.000000e-01 1.884599e-03 4.595e-05 5.568e-05 6.160e-05
-1.838384e-01 3.626900e-01 8.333333e-02 1.773652e-03 5.889e-05 5.227e-05 4.656e-05
-1.838384e-01 4.835870e-01 0.000000e+00 2.104441e-03 1.042e-04 7.454e-05 8.252e-05
-1.838384e-01 4.835870e-01 1.666667e-01 3.996172e-03 6.042e-05 7.385e-05 -2.273e-05
-1.838384e-01 4.835870e-01 1.250000e-01 3.168539e-03 4.044e-05 4.795e-05 2.575e-05
-1.838384e-01 4.835870e-01 1.000000e-01 2.785464e-03 5.852e-05 5.749e-05 4.819e-05
-1.838384e-01 4.835870e-01 8.333333e-02 2.577374e-03 7.155e-05 6.268e-05 4.443e-05
-1.838384e-01 7.253810e-01 0.000000e+00 3.394151e-03 1.375e-04 9.630e-05 1.133e-04
-1.838384e-01 7.253810e-01 1.666667e-01 8.217852e-03 7.249e-05 2.413e-04 1.209e-04
-1.838384e-01 7.253810e-01 1.250000e-01 6.107483e-03 6.402e-05 9.337e-05 1.213e-04
-1.838384e-01 7.253810e-01 1.000000e-01 5.130683e-03 8.554e-05 9.225e-05 1.214e-04
-1.838384e-01 7.253810e-01 8.333333e-02 4.600076e-03 1.003e-04 9.134e-05 1.215e-04
-1.838384e-01 9.671740e-01 0.000000e+00 4.915471e-03 1.945e-04 9.633e-05 7.720e-05
-1.838384e-01 9.671740e-01 1.666667e-01 1.416577e-02 1.061e-04 1.923e-04 1.430e-04
-1.838384e-01 9.671740e-01 1.250000e-01 1.011876e-02 8.514e-05 8.715e-05 1.142e-04
-1.838384e-01 9.671740e-01 1.000000e-01 8.245577e-03 1.167e-04 9.006e-05 8.479e-05
-1.838384e-01 9.671740e-01 8.333333e-02 7.228044e-03 1.388e-04 9.164e-05 6.877e-05
-1.838384e-01 1.208968e+00 0.000000e+00 6.699714e-03 2.641e-04 1.717e-04 6.842e-05
-1.838384e-01 1.208968e+00 1.666667e-01 2.142012e-02 1.378e-04 2.279e-04 4.835e-05
-1.838384e-01 1.208968e+00 1.250000e-01 1.497995e-02 1.026e-04 7.599e-05 4.002e-05
-1.838384e-01 1.208968e+00 1.000000e-01 1.199906e-02 1.509e-04 1.057e-04 1.587e-04
-1.838384e-01 1.208968e+00 8.333333e-02 1.037982e-02 1.836e-04 1.218e-04 1.311e-04
-1.838384e-01 1.450762e+00 0.000000e+00 8.775773e-03 3.284e-04 4.401e-04 2.456e-04
-1.838384e-01 1.450762e+00 1.666667e-01 2.957150e-02 1.751e-04 6.672e-04 1.369e-04
-1.838384e-01 1.450762e+00 1.250000e-01 2.047337e-02 1.248e-04 1.155e-04 1.484e-04
-1.838384e-01 1.450762e+00 1.000000e-01 1.626223e-02 1.853e-04 2.336e-04 2.012e-04
-1.838384e-01 1.450762e+00 8.333333e-02 1.397470e-02 2.266e-04 2.982e-04 2.148e-04
-1.575758e-01 0.000000e+00 0.000000e+00 1.344526e-15 3.426e-10 3.854e-15 1.427e-15
-1.575758e-01 0.000000e+00 1.666667e-01 -6.581773e-17 7.810e-10 9.768e-15 2.429e-15
-1.575758e-01 0.000000e+00 1.250000e-01 5.512076e-16 3.224e-10 5.143e-15 8.472e-16
-1.575758e-01 0.000000e+00 1.000000e-01 8.368022e-16 1.507e-10 3.003e-15 8.688e-16
-1.575758e-01 0.000000e+00 8.333333e-02 9.919400e-16 1.385e-10 1.840e-15 1.089e-15
-1.575758e-01 1.208970e-01 0.000000e+00 4.382908e-04 4.457e-05 2.273e-05 1.670e-05
-1.575758e-01 1.208970e-01 1.666667e-01 5.325127e-04 3.921e-05 3.932e-05 3.033e-05
-1.575758e-01 1.208970e-01 1.250000e-01 4.912906e-04 9.774e-06 2.181e-05 2.441e-05
-1.575758e-01 1.208970e-01 1.000000e-01 4.722107e-04 1.706e-05 1.399e-05 1.712e-05
-1.575758e-01 1.208970e-01 8.333333e-02 4.618463e-04 2.502e-05 1.569e-05 1.455e-05
-1.575758e-01 2.417940e-01 0.000000e+00 9.026629e-04 6.811e-05 2.093e-05 1.897e-05
-1.575758e-01 2.417940e-01 1.666667e-01 1.288136e-03 5.189e-05 8.226e-05 1.055e-04
-1.575758e-01 2.417940e-01 1.250000e-01 1.119491e-03 1.590e-05 5.416e-05 6.957e-05
-1.575758e-01 2.417940e-01 1.000000e-01 1.041433e-03 2.927e-05 4.167e-05 5.395e-05
-1.575758e-01 2.417940e-01 8.333333e-02 9.990311e-04 4.055e-05 3.529e-05 4.059e-05
-1.575758e-01 3.626900e-01 0.000000e+00 1.401650e-03 8.362e-05 5.882e-05 3.619e-05
-1.575758e-01 3.626900e-01 1.666667e-01 2.326358e-03 5.731e-05 8.945e-05 4.339e-05
-1.575758e-01 3.626900e-01 1.250000e-01 1.921798e-03 2.498e-05 7.599e-05 6.421e-05
-1.575758e-01 3.626900e-01 1.000000e-01 1.734545e-03 4.060e-05 6.975e-05 7.385e-05
-1.575758e-01 3.626900e-01 8.333333e-02 1.632827e-03 5.294e-05 6.637e-05 7.494e-05
-1.575758e-01 4.835870e-01 0.000000e+00 1.931130e-03 9.523e-05 9.639e-05 7.117e-05
-1.575758e-01 4.835870e-01 1.666667e-01 3.687916e-03 5.929e-05 1.210e-04 -2.662e-05
-1.575758e-01 4.835870e-01 1.250000e-01 2.919322e-03 3.555e-05 6.431e-05 1.654e-05
-1.575758e-01 4.835870e-01 1.000000e-01 2.563573e-03 5.184e-05 7.586e-05 3.651e-05
-1.575758e-01 4.835870e-01 8.333333e-02 2.370326e-03 6.414e-05 8.213e-05 6.294e-05
-1.575758e-01 7.253810e-01 0.000000e+00 3.098243e-03 1.233e-04 1.421e-04 9.325e-05
-1.575758e-01 7.253810e-01 1.666667e-01 7.618960e-03 6.586e-05 3.953e-04 1.334e-04
-1.575758e-01 7.253810e-01 1.250000e-01 5.641146e-03 5.671e-05 1.465e-04 1.159e-04
-1.575758e-01 7.253810e-01 1.000000e-01 4.725701e-03 7.610e-05 1.150e-04 1.082e-04
-1.575758e-01 7.253810e-01 8.333333e-02 4.228422e-03 8.950e-05 1.213e-04 1.033e-04
-1.575758e-01 9.671740e-01 0.000000e+00 4.473810e-03 1.741e-04 1.735e-04 1.246e-04
-1.575758e-01 9.671740e-01 1.666667e-01 1.315693e-02 9.752e-05 5.217e-04 1.759e-04
-1.575758e-01 9.671740e-01 1.250000e-01 9.358066e-03 7.648e-05 1.458e-04 1.226e-04
-1.575758e-01 9.671740e-01 1.000000e-01 7.599734e-03 1.043e-04 1.188e-04 8.995e-05
-1.575758e-01 9.671740e-01 8.333333e-02 6.644590e-03 1.241e-04 1.352e-04 1.253e-04
-1.575758e-01 1.208968e+00 0.000000e+00 6.085493e-03 2.377e-04 2.762e-04 2.576e-04
-1.575758e-01 1.208968e+00 1.666667e-01 1.989883e-02 1.342e-04 6.994e-04 1.346e-04
-1.575758e-01 1.208968e+00 1.250000e-01 1.385550e-02 9.438e-05 1.369e-04 3.036e-05
-1.575758e-01 1.208968e+00 1.000000e-01 1.105830e-02 1.355e-04 1.431e-04 1.251e-04
-1.575758e-01 1.208968e+00 8.333333e-02 9.538828e-03 1.646e-04 1.811e-04 2.410e-04
-1.575758e-01 1.450762e+00 0.000000e+00 7.959537e-03 2.971e-04 5.736e-04 4.769e-04
-1.575758e-01 1.450762e+00 1.666667e-01 2.744887e-02 1.806e-04 1.183e-03 2.469e-04
-1.575758e-01 1.450762e+00 1.250000e-01 1.892229e-02 1.179e-04 2.600e-04 1.731e-04
-1.575758e-01 1.450762e+00 1.000000e-01 1.497570e-02 1.671e-04 2.803e-04 1.945e-04
-1.575758e-01 1.450762e+00 8.333333e-02 1.283187e-02 2.038e-04 3.699e-04 3.312e-04
-1.313131e-01 0.000000e+00 0.000000e+00 1.551961e-15 3.466e-10 4.922e-15 1.811e-15
-1.313131e-01 0.000000e+00 1.666667e-01 2.078099e-16 8.272e-10 1.239e-14 2.826e-15
-1.313131e-01 0.000000e+00 1.250000e-01 7.958760e-16 3.495e-10 6.608e-15 1.045e-15
-1.313131e-01 0.000000e+00 1.000000e-01 1.068067e-15 1.675e-10 3.931e-15 1.092e-15
-1.313131e-01 0.000000e+00 8.333333e-02 1.215923e-15 1.448e-10 2.477e-15 1.308e-15
-1.313131e-01 1.208970e-01 0.000000e+00 3.903050e-04 3.968e-05 2.606e-05 1.870e-05
-1.313131e-01 1.208970e-01 1.666667e-01 4.671848e-04 3.695e-05 4.727e-05 4.308e-05
-1.313131e-01 1.208970e-01 1.250000e-01 4.335499e-04 9.062e-06 2.912e-05 3.617e-05
-1.313131e-01 1.208970e-01 1.000000e-01 4.179817e-04 1.456e-05 2.100e-05 3.297e-05
-1.313131e-01 1.208970e-01 8.333333e-02 4.095249e-04 2.179e-05 2.051e-05 2.482e-05
-1.313131e-01 2.417940e-01 0.000000e+00 8.048008e-04 6.162e-05 3.189e-05 3.812e-05
-1.313131e-01 2.417940e-01 1.666667e-01 1.136341e-03 5.267e-05 9.679e-05 1.284e-04
-1.313131e-01 2.417940e-01 1.250000e-01 9.912919e-04 1.464e-05 6.721e-05 9.340e-05
-1.313131e-01 2.417940e-01 1.000000e-01 9.241551e-04 2.476e-05 5.399e-05 7.720e-05
-1.313131e-01 2.417940e-01 8.333333e-02 8.876857e-04 3.536e-05 4.720e-05 6.839e-05
-1.313131e-01 3.626900e-01 0.000000e+00 1.244922e-03 7.587e-05 7.469e-05 6.615e-05
-1.313131e-01 3.626900e-01 1.666667e-01 2.065380e-03 5.929e-05 1.061e-04 3.938e-05
-1.313131e-01 3.626900e-01 1.250000e-01 1.706430e-03 2.166e-05 9.232e-05 7.811e-05
-1.313131e-01 3.626900e-01 1.000000e-01 1.540287e-03 3.435e-05 8.593e-05 9.603e-05
-1.313131e-01 3.626900e-01 8.333333e-02 1.450036e-03 4.613e-05 8.246e-05 1.056e-04
-1.313131e-01 4.835870e-01 0.000000e+00 1.707896e-03 8.561e-05 1.205e-04 9.449e-05
-1.313131e-01 4.835870e-01 1.666667e-01 3.292721e-03 5.970e-05 1.609e-04 -3.636e-05
-1.313131e-01 4.835870e-01 1.250000e-01 2.599360e-03 3.000e-05 8.373e-05 -4.612e-07
-1.313131e-01 4.835870e-01 1.000000e-01 2.278433e-03 4.401e-05 9.698e-05 5.885e-05
-1.313131e-01 4.835870e-01 8.333333e-02 2.104102e-03 5.570e-05 1.042e-04 9.640e-05
-1.313131e-01 7.253810e-01 0.000000e+00 2.722936e-03 1.073e-04 1.935e-04 1.551e-04
-1.313131e-01 7.253810e-01 1.666667e-01 6.849786e-03 5.884e-05 5.550e-04 1.393e-04
-1.313131e-01 7.253810e-01 1.250000e-01 5.044289e-03 4.794e-05 1.870e-04 1.097e-04
-1.313131e-01 7.253810e-01 1.000000e-01 4.208602e-03 6.502e-05 1.411e-04 8.407e-05
-1.313131e-01 7.253810e-01 8.333333e-02 3.754649e-03 7.700e-05 1.555e-04 9.319e-05
-1.313131e-01 9.671740e-01 0.000000e+00 3.917252e-03 1.502e-04 2.597e-04 2.748e-04
-1.313131e-01 9.671740e-01 1.666667e-01 1.186066e-02 8.763e-05 8.220e-04 1.236e-04
-1.313131e-01 9.671740e-01 1.250000e-01 8.385421e-03 6.642e-05 2.473e-04 1.176e-04
-1.313131e-01 9.671740e-01 1.000000e-01 6.776880e-03 8.972e-05 1.530e-04 6.144e-05
-1.313131e-01 9.671740e-01 8.333333e-02 5.903105e-03 1.067e-04 1.855e-04 1.889e-04
-1.313131e-01 1.208968e+00 0.000000e+00 5.315286e-03 2.068e-04 3.992e-04 4.725e-04
-1.313131e-01 1.208968e+00 1.666667e-01 1.794627e-02 1.320e-04 1.154e-03 1.905e-04
-1.313131e-01 1.208968e+00 1.250000e-01 1.242022e-02 8.546e-05 2.819e-04 4.361e-05
-1.313131e-01 1.208968e+00 1.000000e-01 9.862442e-03 1.174e-04 1.885e-04 1.313e-04
-1.313131e-01 1.208968e+00 8.333333e-02 8.473033e-03 1.424e-04 2.502e-04 3.523e-04
-1.313131e-01 1.450762e+00 0.000000e+00 6.940902e-03 2.615e-04 7.163e-04 7.543e-04
-1.313131e-01 1.450762e+00 1.666667e-01 2.473200e-02 1.908e-04 1.697e-03 3.454e-04
-1.313131e-01 1.450762e+00 1.250000e-01 1.694840e-02 1.110e-04 4.023e-04 1.747e-04
-1.313131e-01 1.450762e+00 1.000000e-01 1.334570e-02 1.457e-04 3.361e-04 2.320e-04
-1.313131e-01 1.450762e+00 8.333333e-02 1.138868e-02 1.772e-04 4.523e-04 4.896e-04
-1.050505e-01 0.000000e+00 0.000000e+00 1.754375e-15 3.554e-10 6.123e-15 2.020e-15
-1.050505e-01 0.000000e+00 1.666667e-01 4.597606e-16 8.786e-10 1.482e-14 3.182e-15
-1.050505e-01 0.000000e+00 1.250000e-01 1.026155e-15 3.779e-10 7.928e-15 1.214e-15
-1.050505e-01 0.000000e+00 1.000000e-01 1.288314e-15 1.847e-10 4.737e-15 1.314e-15
-1.050505e-01 0.000000e+00 8.333333e-02 1.430722e-15 1.534e-10 3.039e-15 1.510e-15
-1.050505e-01 1.208970e-01 0.000000e+00 3.289137e-04 3.374e-05 3.094e-05 2.670e-05
-1.050505e-01 1.208970e-01 1.666667e-01 3.866684e-04 3.389e-05 5.646e-05 6.135e-05
-1.050505e-01 1.208970e-01 1.250000e-01 3.614007e-04 8.310e-06 3.793e-05 5.304e-05
-1.050505e-01 1.208970e-01 1.000000e-01 3.497054e-04 1.164e-05 2.964e-05 4.919e-05
-1.050505e-01 1.208970e-01 8.333333e-02 3.433524e-04 1.794e-05 2.734e-05 4.663e-05
-1.050505e-01 2.417940e-01 0.000000e+00 6.797441e-04 5.433e-05 4.546e-05 5.754e-05
-1.050505e-01 2.417940e-01 1.666667e-01 9.478603e-04 5.333e-05 1.145e-04 1.548e-04
-1.050505e-01 2.417940e-01 1.250000e-01 8.305595e-04 1.383e-05 8.323e-05 1.265e-04
-1.050505e-01 2.417940e-01 1.000000e-01 7.762660e-04 1.963e-05 6.916e-05 1.094e-04
-1.050505e-01 2.417940e-01 8.333333e-02 7.467732e-04 2.946e-05 6.190e-05 1.001e-04
-1.050505e-01 3.626900e-01 0.000000e+00 1.047345e-03 6.771e-05 9.374e-05 9.752e-05
-1.050505e-01 3.626900e-01 1.666667e-01 1.739632e-03 6.232e-05 1.293e-04 5.076e-05
-1.050505e-01 3.626900e-01 1.250000e-01 1.436756e-03 1.888e-05 1.137e-04 1.043e-04
-1.050505e-01 3.626900e-01 1.000000e-01 1.296568e-03 2.726e-05 1.065e-04 1.291e-04
-1.050505e-01 3.626900e-01 8.333333e-02 1.220417e-03 3.858e-05 1.026e-04 1.421e-04
-1.050505e-01 4.835870e-01 0.000000e+00 1.429700e-03 7.568e-05 1.486e-04 1.443e-04
-1.050505e-01 4.835870e-01 1.666667e-01 2.797158e-03 6.216e-05 1.703e-04 -6.008e-05
-1.050505e-01 4.835870e-01 1.250000e-01 2.198895e-03 2.437e-05 1.112e-04 1.531e-05
-1.050505e-01 4.835870e-01 1.000000e-01 1.921984e-03 3.510e-05 1.247e-04 1.003e-04
-1.050505e-01 4.835870e-01 8.333333e-02 1.771564e-03 4.635e-05 1.320e-04 1.465e-04
-1.050505e-01 7.253810e-01 0.000000e+00 2.261163e-03 8.972e-05 2.517e-04 2.678e-04
-1.050505e-01 7.253810e-01 1.666667e-01 5.879918e-03 5.303e-05 6.455e-04 1.191e-04
-1.050505e-01 7.253810e-01 1.250000e-01 4.296713e-03 3.792e-05 1.803e-04 6.714e-05
-1.050505e-01 7.253810e-01 1.000000e-01 3.563915e-03 5.227e-05 1.785e-04 5.304e-05
-1.050505e-01 7.253810e-01 8.333333e-02 3.165852e-03 6.283e-05 1.994e-04 1.731e-04
-1.050505e-01 9.671740e-01 0.000000e+00 3.236620e-03 1.226e-04 3.586e-04 4.650e-04
-1.050505e-01 9.671740e-01 1.666667e-01 1.022376e-02 7.719e-05 1.032e-03 1.453e-04
-1.050505e-01 9.671740e-01 1.250000e-01 7.166884e-03 5.510e-05 2.736e-04 7.831e-05
-1.050505e-01 9.671740e-01 1.000000e-01 5.751989e-03 7.290e-05 2.059e-04 1.035e-04
-1.050505e-01 9.671740e-01 8.333333e-02 4.983404e-03 8.669e-05 2.524e-04 2.986e-04
-1.050505e-01 1.208968e+00 0.000000e+00 4.377659e-03 1.715e-04 5.374e-04 7.318e-04
-1.050505e-01 1.208968e+00 1.666667e-01 1.548274e-02 1.313e-04 1.447e-03 2.331e-04
-1.050505e-01 1.208968e+00 1.250000e-01 1.062426e-02 7.606e-05 3.178e-04 1.272e-05
-1.050505e-01 1.208968e+00 1.000000e-01 8.375486e-03 9.652e-05 2.610e-04 2.163e-04
-1.050505e-01 1.208968e+00 8.333333e-02 7.153928e-03 1.165e-04 3.429e-04 5.022e-04
-1.050505e-01 1.450762e+00 0.000000e+00 5.705943e-03 2.222e-04 8.739e-04 1.064e-03
-1.050505e-01 1.450762e+00 1.666667e-01 2.131313e-02 2.038e-04 1.959e-03 3.795e-04
-1.050505e-01 1.450762e+00 1.250000e-01 1.448499e-02 1.043e-04 3.919e-04 1.340e-04
-1.050505e-01 1.450762e+00 1.000000e-01 1.132453e-02 1.210e-04 4.261e-04 3.758e-04
-1.050505e-01 1.450762e+00 8.333333e-02 9.607740e-03 1.464e-04 5.629e-04 7.256e-04
-7.878788e-02 0.000000e+00 0.000000e+00 1.832187e-15 3.636e-10 7.431e-15 2.332e-15
-7.878788e-02 0.000000e+00 1.666667e-01 6.302163e-16 9.006e-10 1.597e-14 3.436e-15
-7.878788e-02 0.000000e+00 1.250000e-01 1.156078e-15 3.905e-10 8.492e-15 1.267e-15
-7.878788e-02 0.000000e+00 1.000000e-01 1.399478e-15 1.952e-10 5.029e-15 1.431e-15
-7.878788e-02 0.000000e+00 8.333333e-02 1.531694e-15 1.627e-10 3.306e-15 1.648e-15
-7.878788e-02 1.208970e-01 0.000000e+00 2.552955e-04 2.689e-05 3.539e-05 4.412e-05
-7.878788e-02 1.208970e-01 1.666667e-01 2.934270e-04 2.962e-05 6.350e-05 8.098e-05
-7.878788e-02 1.208970e-01 1.250000e-01 2.767444e-04 7.390e-06 4.551e-05 7.145e-05
-7.878788e-02 1.208970e-01 1.000000e-01 2.690228e-04 8.459e-06 3.744e-05 6.703e-05
-7.878788e-02 1.208970e-01 8.333333e-02 2.648284e-04 1.365e-05 3.393e-05 6.464e-05
-7.878788e-02 2.417940e-01 0.000000e+00 5.294412e-04 4.608e-05 5.802e-05 8.445e-05
-7.878788e-02 2.417940e-01 1.666667e-01 7.270224e-04 5.217e-05 1.288e-04 1.640e-04
-7.878788e-02 2.417940e-01 1.250000e-01 6.405806e-04 1.331e-05 9.696e-05 1.452e-04
-7.878788e-02 2.417940e-01 1.000000e-01 6.005704e-04 1.420e-05 8.254e-05 1.340e-04
-7.878788e-02 2.417940e-01 8.333333e-02 5.788365e-04 2.310e-05 7.504e-05 1.305e-04
-7.878788e-02 3.626900e-01 0.000000e+00 8.123006e-04 5.884e-05 1.101e-04 1.416e-04
-7.878788e-02 3.626900e-01 1.666667e-01 1.353126e-03 6.394e-05 1.511e-04 5.874e-05
-7.878788e-02 3.626900e-01 1.250000e-01 1.116515e-03 1.717e-05 1.331e-04 1.210e-04
-7.878788e-02 3.626900e-01 1.000000e-01 1.006998e-03 1.981e-05 1.248e-04 1.498e-04
-7.878788e-02 3.626900e-01 8.333333e-02 9.475070e-04 3.061e-05 1.203e-04 1.654e-04
-7.878788e-02 4.835870e-01 0.000000e+00 1.102093e-03 6.531e-05 1.717e-04 2.142e-04
-7.878788e-02 4.835870e-01 1.666667e-01 2.202408e-03 6.446e-05 1.618e-04 -9.131e-05
-7.878788e-02 4.835870e-01 1.250000e-01 1.721020e-03 1.981e-05 1.390e-04 3.927e-05
-7.878788e-02 4.835870e-01 1.000000e-01 1.498207e-03 2.565e-05 1.508e-04 1.313e-04
-7.878788e-02 4.835870e-01 8.333333e-02 1.377172e-03 3.652e-05 1.572e-04 1.813e-04
-7.878788e-02 7.253810e-01 0.000000e+00 1.724591e-03 7.136e-05 3.001e-04 4.122e-04
-7.878788e-02 7.253810e-01 1.666667e-01 4.698814e-03 4.953e-05 6.613e-04 8.379e-05
-7.878788e-02 7.253810e-01 1.250000e-01 3.397591e-03 2.765e-05 1.709e-04 6.452e-06
-7.878788e-02 7.253810e-01 1.000000e-01 2.795311e-03 3.848e-05 2.160e-04 1.025e-04
-7.878788e-02 7.253810e-01 8.333333e-02 2.468146e-03 4.761e-05 2.405e-04 2.337e-04
-7.878788e-02 9.671740e-01 0.000000e+00 2.451492e-03 9.237e-05 4.424e-04 6.885e-04
-7.878788e-02 9.671740e-01 1.666667e-01 8.219148e-03 6.685e-05 1.103e-03 1.246e-04
-7.878788e-02 9.671740e-01 1.250000e-01 5.695799e-03 4.312e-05 2.575e-04 1.077e-05
-7.878788e-02 9.671740e-01 1.000000e-01 4.527848e-03 5.443e-05 2.628e-04 1.620e-04
-7.878788e-02 9.671740e-01 8.333333e-02 3.893406e-03 6.461e-05 3.175e-04 3.794e-04
-7.878788e-02 1.208968e+00 0.000000e+00 3.301480e-03 1.329e-04 6.522e-04 1.047e-03
-7.878788e-02 1.208968e+00 1.666667e-01 1.246444e-02 1.285e-04 1.539e-03 2.138e-04
-7.878788e-02 1.208968e+00 1.250000e-01 8.455645e-03 6.588e-05 2.951e-04 -5.499e-05
-7.878788e-02 1.208968e+00 1.000000e-01 6.600145e-03 7.336e-05 3.409e-04 2.926e-04
-7.878788e-02 1.208968e+00 8.333333e-02 5.592220e-03 8.786e-05 4.339e-04 6.074e-04
-7.878788e-02 1.450762e+00 0.000000e+00 4.293730e-03 1.799e-04 9.946e-04 1.483e-03
-7.878788e-02 1.450762e+00 1.666667e-01 1.713628e-02 2.104e-04 1.968e-03 3.384e-04
-7.878788e-02 1.450762e+00 1.250000e-01 1.151766e-02 9.600e-05 3.134e-04 1.494e-05
-7.878788e-02 1.450762e+00 1.000000e-01 8.917047e-03 9.333e-05 5.226e-04 4.979e-04
-7.878788e-02 1.450762e+00 8.333333e-02 7.504367e-03 1.123e-04 6.668e-04 9.072e-04
-5.252525e-02 0.000000e+00 0.000000e+00 1.547512e-15 3.586e-10 8.043e-15 1.860e-15
-5.252525e-02 0.000000e+00 1.666667e-01 7.513500e-16 8.292e-10 1.467e-14 3.618e-15
-5.252525e-02 0.000000e+00 1.250000e-01 1.099671e-15 3.576e-10 7.690e-15 1.116e-15
-5.252525e-02 0.000000e+00 1.000000e-01 1.260894e-15 1.864e-10 4.458e-15 1.370e-15
-5.252525e-02 0.000000e+00 8.333333e-02 1.348472e-15 1.680e-10 3.572e-15 1.516e-15
-5.252525e-02 1.208970e-01 0.000000e+00 1.727666e-04 1.923e-05 3.538e-05 5.509e-05
-5.252525e-02 1.208970e-01 1.666667e-01 1.929513e-04 2.336e-05 6.200e-05 8.873e-05
-5.252525e-02 1.208970e-01 1.250000e-01 1.841205e-04 6.005e-06 4.646e-05 7.605e-05
-5.252525e-02 1.208970e-01 1.000000e-01 1.800331e-04 5.292e-06 3.946e-05 6.947e-05
-5.252525e-02 1.208970e-01 8.333333e-02 1.778127e-04 9.168e-06 3.577e-05 6.590e-05
-5.252525e-02 2.417940e-01 0.000000e+00 3.600311e-04 3.588e-05 6.177e-05 1.140e-04
-5.252525e-02 2.417940e-01 1.666667e-01 4.850472e-04 4.585e-05 1.264e-04 1.468e-04
-5.252525e-02 2.417940e-01 1.250000e-01 4.303527e-04 1.199e-05 9.745e-05 1.331e-04
-5.252525e-02 2.417940e-01 1.000000e-01 4.050369e-04 8.992e-06 8.430e-05 1.268e-04
-5.252525e-02 2.417940e-01 8.333333e-02 3.912851e-04 1.645e-05 7.741e-05 1.233e-04
-5.252525e-02 3.626900e-01 0.000000e+00 5.497328e-04 4.732e-05 1.112e-04 1.887e-04
-5.252525e-02 3.626900e-01 1.666667e-01 9.203062e-04 5.882e-05 1.534e-04 5.444e-05
-5.252525e-02 3.626900e-01 1.250000e-01 7.581803e-04 1.541e-05 1.350e-04 1.144e-04
-5.252525e-02 3.626900e-01 1.000000e-01 6.831392e-04 1.272e-05 1.264e-04 1.422e-04
-5.252525e-02 3.626900e-01 8.333333e-02 6.423761e-04 2.227e-05 1.217e-04 1.572e-04
-5.252525e-02 4.835870e-01 0.000000e+00 7.401611e-04 5.243e-05 1.713e-04 2.669e-04
-5.252525e-02 4.835870e-01 1.666667e-01 1.522779e-03 6.050e-05 1.359e-04 -1.104e-04
-5.252525e-02 4.835870e-01 1.250000e-01 1.180384e-03 1.632e-05 1.478e-04 4.841e-05
-5.252525e-02 4.835870e-01 1.000000e-01 1.021904e-03 1.651e-05 1.562e-04 1.327e-04
-5.252525e-02 4.835870e-01 8.333333e-02 9.358156e-04 2.635e-05 1.608e-04 1.785e-04
-5.252525e-02 7.253810e-01 0.000000e+00 1.141942e-03 5.222e-05 3.046e-04 4.721e-04
-5.252525e-02 7.253810e-01 1.666667e-01 3.313033e-03 4.492e-05 5.810e-04 3.317e-05
-5.252525e-02 7.253810e-01 1.250000e-01 2.363181e-03 1.842e-05 1.823e-04 -4.859e-05
-5.252525e-02 7.253810e-01 1.000000e-01 1.923535e-03 2.469e-05 2.253e-04 1.200e-04
-5.252525e-02 7.253810e-01 8.333333e-02 1.684715e-03 3.216e-05 2.487e-04 2.405e-04
-5.252525e-02 9.671740e-01 0.000000e+00 1.607811e-03 6.120e-05 4.579e-04 7.636e-04
-5.252525e-02 9.671740e-01 1.666667e-01 5.840878e-03 5.469e-05 9.932e-04 9.790e-05
-5.252525e-02 9.671740e-01 1.250000e-01 3.988911e-03 3.083e-05 2.100e-04 -5.540e-05
-5.252525e-02 9.671740e-01 1.000000e-01 3.131715e-03 3.541e-05 2.848e-04 1.782e-04
-5.252525e-02 9.671740e-01 8.333333e-02 2.666078e-03 4.184e-05 3.376e-04 3.796e-04
-5.252525e-02 1.208968e+00 0.000000e+00 2.152638e-03 9.228e-05 6.680e-04 1.137e-03
-5.252525e-02 1.208968e+00 1.666667e-01 8.875073e-03 1.143e-04 1.376e-03 1.470e-04
-5.252525e-02 1.208968e+00 1.250000e-01 5.934008e-03 5.282e-05 2.353e-04 -1.206e-04
-5.252525e-02 1.208968e+00 1.000000e-01 4.572715e-03 4.894e-05 3.751e-04 3.039e-04
-5.252525e-02 1.208968e+00 8.333333e-02 3.833247e-03 5.779e-05 4.629e-04 5.927e-04
-5.252525e-02 1.450762e+00 0.000000e+00 2.791942e-03 1.336e-04 9.779e-04 1.588e-03
-5.252525e-02 1.450762e+00 1.666667e-01 1.218395e-02 1.932e-04 1.689e-03 2.278e-04
-5.252525e-02 1.450762e+00 1.250000e-01 8.074949e-03 8.110e-05 3.142e-04 -1.009e-04
-5.252525e-02 1.450762e+00 1.000000e-01 6.173066e-03 6.362e-05 5.530e-04 5.125e-04
-5.252525e-02 1.450762e+00 8.333333e-02 5.139945e-03 7.602e-05 6.828e-04 8.908e-04
-2.626263e-02 0.000000e+00 0.000000e+00 5.991875e-16 3.544e-10 5.750e-15 1.504e-15
-2.626263e-02 0.000000e+00 1.666667e-01 9.003007e-16 6.348e-10 9.696e-15 2.943e-15
-2.626263e-02 0.000000e+00 1.250000e-01 7.685637e-16 2.529e-10 4.911e-15 9.187e-16
-2.626263e-02 0.000000e+00 1.000000e-01 7.075883e-16 1.472e-10 2.696e-15 9.033e-16
-2.626263e-02 0.000000e+00 8.333333e-02 6.744658e-16 1.706e-10 2.349e-15 1.040e-15
-2.626263e-02 1.208970e-01 0.000000e+00 8.606208e-05 1.051e-05 2.545e-05 4.007e-05
-2.626263e-02 1.208970e-01 1.666667e-01 9.264121e-05 1.394e-05 4.364e-05 6.355e-05
-2.626263e-02 1.208970e-01 1.250000e-01 8.976284e-05 3.709e-06 3.368e-05 5.314e-05
-2.626263e-02 1.208970e-01 1.000000e-01 8.843057e-05 2.437e-06 2.918e-05 4.832e-05
-2.626263e-02 1.208970e-01 8.333333e-02 8.770687e-05 4.668e-06 2.672e-05 4.570e-05
-2.626263e-02 2.417940e-01 0.000000e+00 1.805001e-04 2.152e-05 4.603e-05 7.893e-05
-2.626263e-02 2.417940e-01 1.666667e-01 2.374550e-04 2.998e-05 8.940e-05 9.491e-05
-2.626263e-02 2.417940e-01 1.250000e-01 2.125372e-04 8.151e-06 7.007e-05 8.755e-05
-2.626263e-02 2.417940e-01 1.000000e-01 2.010039e-04 4.375e-06 6.125e-05 8.414e-05
-2.626263e-02 2.417940e-01 8.333333e-02 1.947388e-04 9.114e-06 5.660e-05 8.229e-05
-2.626263e-02 3.626900e-01 0.000000e+00 2.740706e-04 2.931e-05 8.028e-05 1.295e-04
-2.626263e-02 3.626900e-01 1.666667e-01 4.621473e-04 3.989e-05 1.114e-04 3.552e-05
-2.626263e-02 3.626900e-01 1.250000e-01 3.798637e-04 1.072e-05 9.780e-05 7.664e-05
-2.626263e-02 3.626900e-01 1.000000e-01 3.417782e-04 6.358e-06 9.148e-05 9.567e-05
-2.626263e-02 3.626900e-01 8.333333e-02 3.210898e-04 1.270e-05 8.805e-05 1.060e-04
-2.626263e-02 4.835870e-01 0.000000e+00 3.654823e-04 3.256e-05 1.225e-04 1.916e-04
-2.626263e-02 4.835870e-01 1.666667e-01 7.809184e-04 4.184e-05 1.013e-04 -8.329e-05
-2.626263e-02 4.835870e-01 1.250000e-01 5.991651e-04 1.107e-05 1.105e-04 3.706e-05
-2.626263e-02 4.835870e-01 1.000000e-01 5.150393e-04 8.211e-06 1.148e-04 9.276e-05
-2.626263e-02 4.835870e-01 8.333333e-02 4.693414e-04 1.492e-05 1.172e-04 1.230e-04
-2.626263e-02 7.253810e-01 0.000000e+00 5.534594e-04 3.001e-05 2.199e-04 3.506e-04
-2.626263e-02 7.253810e-01 1.666667e-01 1.740494e-03 3.130e-05 3.718e-04 -7.580e-06
-2.626263e-02 7.253810e-01 1.250000e-01 1.221166e-03 1.015e-05 1.378e-04 -5.571e-05
-2.626263e-02 7.253810e-01 1.000000e-01 9.807918e-04 1.186e-05 1.668e-04 9.058e-05
-2.626263e-02 7.253810e-01 8.333333e-02 8.502180e-04 1.670e-05 1.825e-04 1.700e-04
-2.626263e-02 9.671740e-01 0.000000e+00 7.691497e-04 3.051e-05 3.344e-04 5.675e-04
-2.626263e-02 9.671740e-01 1.666667e-01 3.097771e-03 3.497e-05 6.451e-04 3.594e-05
-2.626263e-02 9.671740e-01 1.250000e-01 2.078999e-03 1.732e-05 1.498e-04 -7.458e-05
-2.626263e-02 9.671740e-01 1.000000e-01 1.607453e-03 1.707e-05 2.161e-04 1.310e-04
-2.626263e-02 9.671740e-01 8.333333e-02 1.351305e-03 1.995e-05 2.522e-04 2.643e-04
-2.626263e-02 1.208968e+00 0.000000e+00 1.021578e-03 4.914e-05 4.844e-04 8.387e-04
-2.626263e-02 1.208968e+00 1.666667e-01 4.718364e-03 7.594e-05 8.882e-04 6.596e-05
-2.626263e-02 1.208968e+00 1.250000e-01 3.101020e-03 3.263e-05 1.782e-04 -1.231e-04
-2.626263e-02 1.208968e+00 1.000000e-01 2.352420e-03 2.433e-05 2.873e-04 2.170e-04
-2.626263e-02 1.208968e+00 8.333333e-02 1.945774e-03 2.806e-05 3.466e-04 4.069e-04
-2.626263e-02 1.450762e+00 0.000000e+00 1.320262e-03 7.712e-05 6.910e-04 1.161e-03
-2.626263e-02 1.450762e+00 1.666667e-01 6.467248e-03 1.304e-04 1.055e-03 9.744e-05
-2.626263e-02 1.450762e+00 1.250000e-01 4.215442e-03 5.190e-05 2.582e-04 -8.473e-05
-2.626263e-02 1.450762e+00 1.000000e-01 3.173177e-03 3.255e-05 4.139e-04 3.643e-04
-2.626263e-02 1.450762e+00 8.333333e-02 2.607009e-03 3.866e-05 4.986e-04 6.082e-04
0.000000e+00 0.000000e+00 0.000000e+00 -1.315774e-15 4.676e-10 1.738e-15 8.049e-16
0.000000e+00 0.000000e+00 1.666667e-01 1.155256e-15 6.855e-10 1.877e-15 1.191e-15
0.000000e+00 0.000000e+00 1.250000e-01 7.418009e-17 2.045e-10 6.061e-16 4.810e-16
0.000000e+00 0.000000e+00 1.000000e-01 -4.262035e-16 1.060e-10 5.735e-16 4.861e-16
0.000000e+00 0.000000e+00 8.333333e-02 -6.980168e-16 1.977e-10 7.907e-16 6.309e-16
0.000000e+00 1.208970e-01 0.000000e+00 8.745123e-16 2.682e-10 3.808e-15 7.336e-16
0.000000e+00 1.208970e-01 1.666667e-01 -8.049935e-16 5.143e-10 5.357e-15 8.215e-16
0.000000e+00 1.208970e-01 1.250000e-01 -6.459864e-17 2.000e-10 1.571e-15 4.997e-16
0.000000e+00 1.208970e-01 1.000000e-01 2.631514e-16 9.972e-11 6.326e-16 3.334e-16
0.000000e+00 1.208970e-01 8.333333e-02 4.539147e-16 1.150e-10 1.324e-15 2.741e-16
0.000000e+00 2.417940e-01 0.000000e+00 1.036434e-17 1.478e-10 1.649e-15 8.670e-16
0.000000e+00 2.417940e-01 1.666667e-01 -9.769114e-16 2.889e-10 1.533e-15 4.381e-17
0.000000e+00 2.417940e-01 1.250000e-01 -5.368555e-16 1.165e-10 9.930e-16 4.515e-16
0.000000e+00 2.417940e-01 1.000000e-01 -3.600244e-16 6.200e-11 7.698e-16 3.661e-16
0.000000e+00 2.417940e-01 8.333333e-02 -2.374093e-16 6.743e-11 6.255e-16 3.898e-16
0.000000e+00 3.626900e-01 0.000000e+00 -3.436527e-16 1.545e-10 1.004e-15 6.389e-16
0.000000e+00 3.626900e-01 1.666667e-01 -8.416428e-16 3.435e-10 1.496e-15 2.647e-16
0.000000e+00 3.626900e-01 1.250000e-01 -6.179055e-16 1.364e-10 6.307e-16 9.250e-16
0.000000e+00 3.626900e-01 1.000000e-01 -5.482324e-16 5.707e-11 6.142e-16 3.633e-16
0.000000e+00 3.626900e-01 8.333333e-02 -4.706698e-16 5.524e-11 5.722e-16 1.792e-16
0.000000e+00 4.835870e-01 0.000000e+00 -3.730924e-16 2.460e-10 3.675e-16 -6.865e-17
0.000000e+00 4.835870e-01 1.666667e-01 -5.946716e-16 4.090e-10 9.806e-16 1.453e-15
0.000000e+00 4.835870e-01 1.250000e-01 -4.884040e-16 1.386e-10 5.712e-16 7.496e-16
0.000000e+00 4.835870e-01 1.000000e-01 -4.806345e-16 6.357e-11 4.455e-16 4.281e-16
0.000000e+00 4.835870e-01 8.333333e-02 -4.310767e-16 9.982e-11 3.465e-16 2.287e-16
0.000000e+00 7.253810e-01 0.000000e+00 -4.557199e-16 2.190e-10 1.277e-15 2.130e-17
0.000000e+00 7.253810e-01 1.666667e-01 1.918283e-16 2.254e-10 2.707e-15 7.965e-16
0.000000e+00 7.253810e-01 1.250000e-01 -9.309366e-17 7.959e-11 5.414e-16 1.337e-16
0.000000e+00 7.253810e-01 1.000000e-01 -2.238977e-16 9.230e-11 5.604e-16 4.005e-16
0.000000e+00 7.253810e-01 8.333333e-02 -2.953421e-16 1.255e-10 7.671e-16 2.729e-16
0.000000e+00 9.671740e-01 0.000000e+00 -8.870599e-16 2.840e-10 6.889e-16 1.282e-16
0.000000e+00 9.671740e-01 1.666667e-01 9.555001e-16 4.136e-10 2.168e-15 6.276e-16
0.000000e+00 9.671740e-01 1.250000e-01 1.486369e-16 1.751e-10 4.711e-16 1.534e-16
0.000000e+00 9.671740e-01 1.000000e-01 -2.251057e-16 1.371e-10 1.900e-16 1.611e-16
0.000000e+00 9.671740e-01 8.333333e-02 -4.292374e-16 1.626e-10 3.549e-16 1.515e-16
0.000000e+00 1.208968e+00 0.000000e+00 -8.547470e-16 3.690e-10 7.038e-16 4.550e-16
0.000000e+00 1.208968e+00 1.666667e-01 3.867602e-16 5.223e-10 8.221e-16 1.800e-16
0.000000e+00 1.208968e+00 1.250000e-01 -1.620747e-16 1.639e-10 4.075e-16 3.315e-16
0.000000e+00 1.208968e+00 1.000000e-01 -4.066287e-16 1.051e-10 4.488e-16 2.213e-16
0.000000e+00 1.208968e+00 8.333333e-02 -5.502886e-16 1.687e-10 5.315e-16 3.270e-16
0.000000e+00 1.450762e+00 0.000000e+00 -3.345166e-16 4.129e-10 9.735e-16 1.324e-15
0.000000e+00 1.450762e+00 1.666667e-01 -2.210724e-16 5.154e-10 1.007e-15 4.520e-16
0.000000e+00 1.450762e+00 1.250000e-01 -2.801459e-16 1.618e-10 1.761e-16 1.642e-16
0.000000e+00 1.450762e+00 1.000000e-01 -3.012538e-16 1.398e-10 4.713e-16 5.379e-16
0.000000e+00 1.450762e+00 8.333333e-02 -3.148124e-16 2.087e-10 6.262e-16 7.761e-16


==> anc/spline_meas.dat <==
# x(fm)       eB(GeV^2)    Nt^-1        current      stat_err  +syst      -syst
-2.300000e+00 0.000000e+00 0.000000e+00 -2.692604e-16 2.253e-10 8.271e-16 3.279e-16
-2.300000e+00 0.000000e+00 1.666667e-01 1.726291e-16 2.886e-10 9.341e-16 8.472e-16
-2.300000e+00 0.000000e+00 1.250000e-01 -2.069757e-17 1.072e-10 5.608e-16 2.631e-16
-2.300000e+00 0.000000e+00 1.000000e-01 -1.101802e-16 9.254e-11 4.121e-16 3.477e-16
-2.300000e+00 0.000000e+00 8.333333e-02 -1.587881e-16 1.225e-10 3.694e-16 4.006e-16
-2.300000e+00 1.327040e-01 0.000000e+00 5.980183e-05 6.696e-05 1.202e-05 1.024e-05
-2.300000e+00 1.327040e-01 1.666667e-01 -8.963434e-05 8.927e-05 2.910e-05 2.450e-05
-2.300000e+00 1.327040e-01 1.250000e-01 -2.425601e-05 2.369e-05 1.459e-05 1.630e-05
-2.300000e+00 1.327040e-01 1.000000e-01 6.004811e-06 1.519e-05 1.511e-05 1.527e-05
-2.300000e+00 1.327040e-01 8.333333e-02 2.244279e-05 2.954e-05 2.291e-05 1.381e-05
-2.300000e+00 2.654090e-01 0.000000e+00 -3.920584e-07 4.677e-05 2.946e-05 8.598e-06
-2.300000e+00 2.654090e-01 1.666667e-01 -3.585856e-05 5.294e-05 2.949e-05 2.058e-05
-2.300000e+00 2.654090e-01 1.250000e-01 -2.034197e-05 1.195e-05 1.140e-05 1.831e-06
-2.300000e+00 2.654090e-01 1.000000e-01 -1.316000e-05 1.306e-05 1.013e-05 1.783e-06
-2.300000e+00 2.654090e-01 8.333333e-02 -9.258684e-06 2.279e-05 1.639e-05 2.085e-06
-2.300000e+00 3.981130e-01 0.000000e+00 -3.298458e-05 4.236e-05 2.876e-05 7.328e-06
-2.300000e+00 3.981130e-01 1.666667e-01 8.414427e-06 4.737e-05 2.464e-05 8.398e-06
-2.300000e+00 3.981130e-01 1.250000e-01 -9.697640e-06 1.197e-05 9.886e-06 8.120e-06
-2.300000e+00 3.981130e-01 1.000000e-01 -1.808094e-05 1.317e-05 1.467e-05 -1.395e-06
-2.300000e+00 3.981130e-01 8.333333e-02 -2.263483e-05 2.135e-05 1.905e-05 -6.634e-07
-2.300000e+00 5.308170e-01 0.000000e+00 -3.507747e-05 3.777e-05 2.986e-05 3.250e-07
-2.300000e+00 5.308170e-01 1.666667e-01 3.479709e-05 4.500e-05 1.555e-05 1.291e-05
-2.300000e+00 5.308170e-01 1.250000e-01 4.226969e-06 1.386e-05 1.048e-05 1.433e-06
-2.300000e+00 5.308170e-01 1.000000e-01 -9.922630e-06 1.308e-05 1.632e-05 -4.896e-06
-2.300000e+00 5.308170e-01 8.333333e-02 -1.760883e-05 1.947e-05 1.953e-05 -3.500e-06
-2.300000e+00 7.962260e-01 0.000000e+00 1.935764e-05 4.007e-05 3.414e-05 -1.094e-05
-2.300000e+00 7.962260e-01 1.666667e-01 2.336532e-05 3.952e-05 2.460e-05 1.714e-05
-2.300000e+00 7.962260e-01 1.250000e-01 2.161196e-05 1.030e-05 1.503e-05 2.648e-06
-2.300000e+00 7.962260e-01 1.000000e-01 2.080040e-05 1.446e-05 2.182e-05 -1.125e-05
-2.300000e+00 7.962260e-01 8.333333e-02 2.035956e-05 2.170e-05 2.183e-05 -1.240e-05
-2.300000e+00 1.061634e+00 0.000000e+00 7.825390e-05 5.707e-05 3.768e-05 -1.551e-05
-2.300000e+00 1.061634e+00 1.666667e-01 -1.887765e-05 6.210e-05 3.782e-05 2.042e-05
-2.300000e+00 1.061634e+00 1.250000e-01 2.361740e-05 1.309e-05 2.769e-05 -7.488e-07
-2.300000e+00 1.061634e+00 1.000000e-01 4.328654e-05 1.638e-05 2.551e-05 -1.055e-05
-2.300000e+00 1.061634e+00 8.333333e-02 5.397101e-05 2.827e-05 2.713e-05 -1.456e-05
-2.300000e+00 1.327043e+00 0.000000e+00 5.054148e-05 5.366e-05 5.549e-05 -1.413e-05
-2.300000e+00 1.327043e+00 1.666667e-01 -1.095501e-05 8.044e-05 4.753e-05 2.586e-05
-2.300000e+00 1.327043e+00 1.250000e-01 1.594970e-05 2.308e-05 3.386e-05 -9.535e-06
-2.300000e+00 1.327043e+00 1.000000e-01 2.840274e-05 9.175e-06 3.281e-05 -1.797e-05
-2.300000e+00 1.327043e+00 8.333333e-02 3.516736e-05 2.122e-05 3.516e-05 -1.807e-05
-2.300000e+00 1.592451e+00 0.000000e+00 -1.789205e-04 8.896e-05 7.850e-05 1.602e-05
-2.300000e+00 1.592451e+00 1.666667e-01 1.745901e-04 8.387e-05 7.595e-05 2.169e-05
-2.300000e+00 1.592451e+00 1.250000e-01 1.992921e-05 2.467e-05 6.021e-05 -2.074e-05
-2.300000e+00 1.592451e+00 1.000000e-01 -5.165667e-05 3.494e-05 5.780e-05 -1.432e-05
-2.300000e+00 1.592451e+00 8.333333e-02 -9.054283e-05 5.005e-05 6.279e-05 -5.051e-06
-2.276768e+00 0.000000e+00 0.000000e+00 -4.747969e-17 2.062e-10 4.819e-16 3.872e-16
-2.276768e+00 0.000000e+00 1.666667e-01 -2.104664e-16 2.809e-10 5.017e-16 9.111e-16
-2.276768e+00 0.000000e+00 1.250000e-01 -1.391597e-16 1.066e-10 3.837e-16 2.789e-16
-2.276768e+00 0.000000e+00 1.000000e-01 -1.061549e-16 8.542e-11 3.399e-16 2.593e-16
-2.276768e+00 0.000000e+00 8.333333e-02 -8.822635e-17 1.109e-10 3.355e-16 3.338e-16
-2.276768e+00 1.327040e-01 0.000000e+00 5.891238e-05 6.281e-05 1.219e-05 9.834e-06
-2.276768e+00 1.327040e-01 1.666667e-01 -8.832541e-05 8.359e-05 2.768e-05 2.093e-05
-2.276768e+00 1.327040e-01 1.250000e-01 -2.390887e-05 2.211e-05 1.175e-05 1.604e-05
-2.276768e+00 1.327040e-01 1.000000e-01 5.906779e-06 1.423e-05 1.480e-05 1.374e-05
-2.276768e+00 1.327040e-01 8.333333e-02 2.210294e-05 2.772e-05 2.123e-05 1.261e-05
-2.276768e+00 2.654090e-01 0.000000e+00 -7.012280e-07 4.425e-05 2.681e-05 7.219e-06
-2.276768e+00 2.654090e-01 1.666667e-01 -3.828644e-05 5.003e-05 2.627e-05 1.835e-05
-2.276768e+00 2.654090e-01 1.250000e-01 -2.184291e-05 1.121e-05 1.167e-05 2.420e-06
-2.276768e+00 2.654090e-01 1.000000e-01 -1.423190e-05 1.232e-05 9.313e-06 3.075e-06
-2.276768e+00 2.654090e-01 8.333333e-02 -1.009753e-05 2.155e-05 1.511e-05 3.892e-06
-2.276768e+00 3.981130e-01 0.000000e+00 -3.325038e-05 4.071e-05 2.507e-05 6.350e-07
-2.276768e+00 3.981130e-01 1.666667e-01 1.593141e-06 4.564e-05 2.171e-05 7.592e-06
-2.276768e+00 3.981130e-01 1.250000e-01 -1.365090e-05 1.134e-05 1.116e-05 7.288e-06
-2.276768e+00 3.981130e-01 1.000000e-01 -2.070671e-05 1.246e-05 1.361e-05 -2.083e-06
-2.276768e+00 3.981130e-01 8.333333e-02 -2.453950e-05 2.041e-05 1.633e-05 -4.491e-06
-2.276768e+00 5.308170e-01 0.000000e+00 -3.614479e-05 3.661e-05 2.438e-05 -6.919e-06
-2.276768e+00 5.308170e-01 1.666667e-01 2.371334e-05 4.377e-05 1.465e-05 1.070e-05
-2.276768e+00 5.308170e-01 1.250000e-01 -2.474591e-06 1.312e-05 1.039e-05 4.144e-06
-2.276768e+00 5.308170e-01 1.000000e-01 -1.459586e-05 1.228e-05 1.368e-05 -3.175e-06
-2.276768e+00 5.308170e-01 8.333333e-02 -2.118026e-05 1.864e-05 1.616e-05 -7.151e-06
-2.276768e+00 7.962260e-01 0.000000e+00 1.494747e-05 3.654e-05 2.608e-05 -1.755e-05
-2.276768e+00 7.962260e-01 1.666667e-01 6.093600e-06 3.749e-05 2.575e-05 1.747e-05
-2.276768e+00 7.962260e-01 1.250000e-01 9.967166e-06 1.015e-05 1.721e-05 4.640e-06
-2.276768e+00 7.962260e-01 1.000000e-01 1.176007e-05 1.303e-05 2.084e-05 -7.236e-06
-2.276768e+00 7.962260e-01 8.333333e-02 1.273400e-05 1.959e-05 2.007e-05 -1.148e-05
-2.276768e+00 1.061634e+00 0.000000e+00 7.068783e-05 5.214e-05 3.537e-05 -1.372e-05
-2.276768e+00 1.061634e+00 1.666667e-01 -3.886644e-05 5.759e-05 3.504e-05 2.469e-05
-2.276768e+00 1.061634e+00 1.250000e-01 9.063555e-06 1.265e-05 3.051e-05 3.285e-06
-2.276768e+00 1.061634e+00 1.000000e-01 3.124829e-05 1.495e-05 2.910e-05 -6.293e-06
-2.276768e+00 1.061634e+00 8.333333e-02 4.329926e-05 2.574e-05 2.919e-05 -9.693e-06
-2.276768e+00 1.327043e+00 0.000000e+00 4.292073e-05 4.991e-05 4.333e-05 -1.232e-05
-2.276768e+00 1.327043e+00 1.666667e-01 -3.095919e-05 7.397e-05 4.409e-05 2.383e-05
-2.276768e+00 1.327043e+00 1.250000e-01 1.363274e-06 2.111e-05 3.684e-05 -5.419e-06
-2.276768e+00 1.327043e+00 1.000000e-01 1.632396e-05 8.912e-06 3.323e-05 -1.372e-05
-2.276768e+00 1.327043e+00 8.333333e-02 2.445075e-05 2.001e-05 3.375e-05 -1.333e-05
-2.276768e+00 1.592451e+00 0.000000e+00 -1.768347e-04 8.055e-05 7.014e-05 -9.611e-07
-2.276768e+00 1.592451e+00 1.666667e-01 1.478234e-04 7.349e-05 6.323e-05 1.627e-05
-2.276768e+00 1.592451e+00 1.250000e-01 5.785473e-06 1.968e-05 5.243e-05 -1.565e-05
-2.276768e+00 1.592451e+00 1.000000e-01 -5.995781e-05 3.095e-05 5.170e-05 -2.267e-05
-2.276768e+00 1.592451e+00 8.333333e-02 -9.567021e-05 4.510e-05 5.596e-05 -1.676e-05
-2.253535e+00 0.000000e+00 0.000000e+00 1.519097e-16 1.915e-10 5.949e-16 3.616e-16
-2.253535e+00 0.000000e+00 1.666667e-01 -5.534208e-16 2.787e-10 6.938e-16 8.463e-16
-2.253535e+00 0.000000e+00 1.250000e-01 -2.448387e-16 1.071e-10 3.124e-16 4.283e-16
-2.253535e+00 0.000000e+00 1.000000e-01 -1.020093e-16 7.913e-11 2.651e-16 1.766e-16
-2.253535e+00 0.000000e+00 8.333333e-02 -2.442292e-17 1.008e-10 3.430e-16 2.694e-16
-2.253535e+00 1.327040e-01 0.000000e+00 5.783405e-05 5.880e-05 1.307e-05 1.079e-05
-2.253535e+00 1.327040e-01 1.666667e-01 -8.696184e-05 7.808e-05 2.629e-05 1.916e-05
-2.253535e+00 1.327040e-01 1.250000e-01 -2.361364e-05 2.058e-05 9.768e-06 1.389e-05
-2.253535e+00 1.327040e-01 1.000000e-01 5.707531e-06 1.332e-05 1.445e-05 1.215e-05
-2.253535e+00 1.327040e-01 8.333333e-02 2.163508e-05 2.597e-05 1.863e-05 1.130e-05
-2.253535e+00 2.654090e-01 0.000000e+00 -1.337567e-06 4.186e-05 2.446e-05 9.082e-06
-2.253535e+00 2.654090e-01 1.666667e-01 -4.059174e-05 4.726e-05 2.319e-05 1.807e-05
-2.253535e+00 2.654090e-01 1.250000e-01 -2.341804e-05 1.054e-05 1.198e-05 2.921e-06
-2.253535e+00 2.654090e-01 1.000000e-01 -1.546907e-05 1.165e-05 8.694e-06 3.950e-06
-2.253535e+00 2.654090e-01 8.333333e-02 -1.115111e-05 2.040e-05 1.330e-05 5.497e-06
-2.253535e+00 3.981130e-01 0.000000e+00 -3.396606e-05 3.916e-05 2.255e-05 -3.154e-06
-2.253535e+00 3.981130e-01 1.666667e-01 -4.993005e-06 4.395e-05 1.893e-05 8.791e-06
-2.253535e+00 3.981130e-01 1.250000e-01 -1.766872e-05 1.079e-05 1.217e-05 6.462e-06
-2.253535e+00 3.981130e-01 1.000000e-01 -2.353576e-05 1.185e-05 1.205e-05 -2.756e-06
-2.253535e+00 3.981130e-01 8.333333e-02 -2.672280e-05 1.957e-05 1.526e-05 -3.413e-06
-2.253535e+00 5.308170e-01 0.000000e+00 -3.775670e-05 3.556e-05 2.159e-05 -1.136e-05
-2.253535e+00 5.308170e-01 1.666667e-01 1.301235e-05 4.251e-05 1.381e-05 1.240e-05
-2.253535e+00 5.308170e-01 1.250000e-01 -9.199108e-06 1.242e-05 1.202e-05 6.385e-06
-2.253535e+00 5.308170e-01 1.000000e-01 -1.947984e-05 1.160e-05 1.435e-05 -8.550e-07
-2.253535e+00 5.308170e-01 8.333333e-02 -2.506444e-05 1.793e-05 1.573e-05 -4.788e-06
-2.253535e+00 7.962260e-01 0.000000e+00 9.863578e-06 3.345e-05 2.924e-05 -1.223e-05
-2.253535e+00 7.962260e-01 1.666667e-01 -1.053384e-05 3.572e-05 2.556e-05 1.957e-05
-2.253535e+00 7.962260e-01 1.250000e-01 -1.609971e-06 1.002e-05 1.947e-05 8.234e-06
-2.253535e+00 7.962260e-01 1.000000e-01 2.520507e-06 1.179e-05 2.177e-05 -3.547e-06
-2.253535e+00 7.962260e-01 8.333333e-02 4.764223e-06 1.774e-05 2.314e-05 -6.201e-06
-2.253535e+00 1.061634e+00 0.000000e+00 6.229237e-05 4.772e-05 3.977e-05 -3.736e-06
-2.253535e+00 1.061634e+00 1.666667e-01 -5.802303e-05 5.354e-05 3.247e-05 2.371e-05
-2.253535e+00 1.061634e+00 1.250000e-01 -5.385042e-06 1.229e-05 3.268e-05 6.824e-06
-2.253535e+00 1.061634e+00 1.000000e-01 1.897883e-05 1.373e-05 3.261e-05 -1.887e-06
-2.253535e+00 1.061634e+00 8.333333e-02 3.221352e-05 2.350e-05 3.365e-05 -2.606e-06
-2.253535e+00 1.327043e+00 0.000000e+00 3.416891e-05 4.680e-05 4.278e-05 -2.233e-06
-2.253535e+00 1.327043e+00 1.666667e-01 -5.002601e-05 6.843e-05 4.054e-05 2.135e-05
-2.253535e+00 1.327043e+00 1.250000e-01 -1.319073e-05 1.945e-05 3.891e-05 -2.167e-06
-2.253535e+00 1.327043e+00 1.000000e-01 3.858741e-06 8.873e-06 3.850e-05 -6.483e-06
-2.253535e+00 1.327043e+00 8.333333e-02 1.312018e-05 1.910e-05 3.821e-05 -5.185e-06
-2.253535e+00 1.592451e+00 0.000000e+00 -1.765757e-04 7.318e-05 6.610e-05 2.877e-06
-2.253535e+00 1.592451e+00 1.666667e-01 1.223477e-04 6.574e-05 5.773e-05 1.946e-05
-2.253535e+00 1.592451e+00 1.250000e-01 -8.431295e-06 1.571e-05 4.478e-05 -1.194e-05
-2.253535e+00 1.592451e+00 1.000000e-01 -6.896328e-05 2.729e-05 4.903e-05 -9.907e-06
-2.253535e+00 1.592451e+00 8.333333e-02 -1.018448e-04 4.059e-05 5.133e-05 -7.928e-06
-2.230303e+00 0.000000e+00 0.000000e+00 3.297409e-16 1.810e-10 6.947e-16 3.835e-16
-2.230303e+00 0.000000e+00 1.666667e-01 -8.577383e-16 2.805e-10 1.240e-15 7.610e-16
-2.230303e+00 0.000000e+00 1.250000e-01 -3.382162e-16 1.083e-10 4.740e-16 4.419e-16
-2.230303e+00 0.000000e+00 1.000000e-01 -9.775163e-17 7.364e-11 2.182e-16 1.426e-16
-2.230303e+00 0.000000e+00 8.333333e-02 3.287107e-17 9.241e-11 3.478e-16 2.309e-16
-2.230303e+00 1.327040e-01 0.000000e+00 5.656775e-05 5.493e-05 1.387e-05 1.375e-05
-2.230303e+00 1.327040e-01 1.666667e-01 -8.554880e-05 7.276e-05 2.493e-05 1.938e-05
-2.230303e+00 1.327040e-01 1.250000e-01 -2.337281e-05 1.911e-05 9.006e-06 1.176e-05
-2.230303e+00 1.327040e-01 1.000000e-01 5.405792e-06 1.246e-05 1.407e-05 1.050e-05
-2.230303e+00 1.327040e-01 8.333333e-02 2.103861e-05 2.430e-05 1.609e-05 9.891e-06
-2.230303e+00 2.654090e-01 0.000000e+00 -2.297929e-06 3.959e-05 2.240e-05 1.151e-05
-2.230303e+00 2.654090e-01 1.666667e-01 -4.278174e-05 4.462e-05 2.025e-05 1.767e-05
-2.230303e+00 2.654090e-01 1.250000e-01 -2.507007e-05 9.954e-06 1.216e-05 2.939e-06
-2.230303e+00 2.654090e-01 1.000000e-01 -1.687210e-05 1.105e-05 8.817e-06 4.438e-06
-2.230303e+00 2.654090e-01 8.333333e-02 -1.241888e-05 1.932e-05 1.182e-05 6.587e-06
-2.230303e+00 3.981130e-01 0.000000e+00 -3.512643e-05 3.770e-05 1.986e-05 2.012e-06
-2.230303e+00 3.981130e-01 1.666667e-01 -1.135159e-05 4.231e-05 1.630e-05 9.204e-06
-2.230303e+00 3.981130e-01 1.250000e-01 -2.175308e-05 1.030e-05 1.293e-05 5.641e-06
-2.230303e+00 3.981130e-01 1.000000e-01 -2.656749e-05 1.134e-05 1.209e-05 -1.263e-06
-2.230303e+00 3.981130e-01 8.333333e-02 -2.918272e-05 1.880e-05 1.354e-05 -2.621e-07
-2.230303e+00 5.308170e-01 0.000000e+00 -3.990611e-05 3.459e-05 2.334e-05 -4.314e-06
-2.230303e+00 5.308170e-01 1.666667e-01 2.686894e-06 4.121e-05 1.304e-05 1.213e-05
-2.230303e+00 5.308170e-01 1.250000e-01 -1.594754e-05 1.175e-05 1.323e-05 7.549e-06
-2.230303e+00 5.308170e-01 1.000000e-01 -2.457263e-05 1.104e-05 1.560e-05 1.076e-06
-2.230303e+00 5.308170e-01 8.333333e-02 -2.925786e-05 1.733e-05 1.707e-05 -2.567e-06
-2.230303e+00 7.962260e-01 0.000000e+00 4.119289e-06 3.080e-05 3.265e-05 -3.777e-06
-2.230303e+00 7.962260e-01 1.666667e-01 -2.652131e-05 3.419e-05 2.612e-05 2.103e-05
-2.230303e+00 7.962260e-01 1.250000e-01 -1.311605e-05 9.886e-06 2.035e-05 1.115e-05
-2.230303e+00 7.962260e-01 1.000000e-01 -6.911328e-06 1.073e-05 2.503e-05 1.061e-06
-2.230303e+00 7.962260e-01 8.333333e-02 -3.540862e-06 1.615e-05 2.720e-05 -4.178e-07
-2.230303e+00 1.061634e+00 0.000000e+00 5.309381e-05 4.380e-05 4.334e-05 4.514e-06
-2.230303e+00 1.061634e+00 1.666667e-01 -7.635076e-05 4.995e-05 3.016e-05 2.741e-05
-2.230303e+00 1.061634e+00 1.250000e-01 -1.971876e-05 1.199e-05 3.419e-05 9.928e-06
-2.230303e+00 1.061634e+00 1.000000e-01 6.493764e-06 1.269e-05 3.604e-05 3.068e-06
-2.230303e+00 1.061634e+00 8.333333e-02 2.073267e-05 2.153e-05 3.819e-05 3.508e-06
-2.230303e+00 1.327043e+00 0.000000e+00 2.433569e-05 4.428e-05 4.777e-05 5.926e-06
-2.230303e+00 1.327043e+00 1.666667e-01 -6.816378e-05 6.380e-05 3.790e-05 2.059e-05
-2.230303e+00 1.327043e+00 1.250000e-01 -2.769526e-05 1.812e-05 3.988e-05 3.243e-06
-2.230303e+00 1.327043e+00 1.000000e-01 -8.964117e-06 8.992e-06 4.258e-05 -7.127e-07
-2.230303e+00 1.327043e+00 8.333333e-02 1.210825e-06 1.845e-05 4.374e-05 1.316e-06
-2.230303e+00 1.592451e+00 0.000000e+00 -1.780627e-04 6.681e-05 6.232e-05 1.025e-05
-2.230303e+00 1.592451e+00 1.666667e-01 9.814885e-05 6.057e-05 5.113e-05 2.577e-05
-2.230303e+00 1.592451e+00 1.250000e-01 -2.269370e-05 1.299e-05 4.140e-05 -2.506e-06
-2.230303e+00 1.592451e+00 1.000000e-01 -7.862653e-05 2.398e-05 4.639e-05 2.535e-06
-2.230303e+00 1.592451e+00 8.333333e-02 -1.090098e-04 3.651e-05 5.126e-05 1.901e-06
-2.207071e+00 0.000000e+00 0.000000e+00 4.868469e-16 1.741e-10 7.409e-16 4.871e-16
-2.207071e+00 0.000000e+00 1.666667e-01 -1.124923e-15 2.847e-10 1.870e-15 7.478e-16
-2.207071e+00 0.000000e+00 1.250000e-01 -4.197737e-16 1.098e-10 5.842e-16 3.621e-16
-2.207071e+00 0.000000e+00 1.000000e-01 -9.339026e-17 6.892e-11 1.990e-16 1.675e-16
-2.207071e+00 0.000000e+00 8.333333e-02 8.390442e-17 8.559e-11 3.492e-16 1.603e-16
-2.207071e+00 1.327040e-01 0.000000e+00 5.511442e-05 5.124e-05 1.446e-05 1.265e-05
-2.207071e+00 1.327040e-01 1.666667e-01 -8.409149e-05 6.764e-05 2.360e-05 1.912e-05
-2.207071e+00 1.327040e-01 1.250000e-01 -2.318891e-05 1.771e-05 8.189e-06 9.663e-06
-2.207071e+00 1.327040e-01 1.000000e-01 5.000290e-06 1.166e-05 1.328e-05 8.804e-06
-2.207071e+00 1.327040e-01 8.333333e-02 2.031294e-05 2.271e-05 1.362e-05 8.397e-06
-2.207071e+00 2.654090e-01 0.000000e+00 -3.579165e-06 3.746e-05 2.062e-05 1.319e-05
-2.207071e+00 2.654090e-01 1.666667e-01 -4.486376e-05 4.213e-05 1.744e-05 1.715e-05
-2.207071e+00 2.654090e-01 1.250000e-01 -2.680175e-05 9.431e-06 1.217e-05 3.279e-06
-2.207071e+00 2.654090e-01 1.000000e-01 -1.844162e-05 1.052e-05 9.913e-06 4.566e-06
-2.207071e+00 2.654090e-01 8.333333e-02 -1.390031e-05 1.831e-05 1.201e-05 7.196e-06
-2.207071e+00 3.981130e-01 0.000000e+00 -3.672630e-05 3.631e-05 1.958e-05 6.078e-06
-2.207071e+00 3.981130e-01 1.666667e-01 -1.749017e-05 4.070e-05 1.387e-05 9.915e-06
-2.207071e+00 3.981130e-01 1.250000e-01 -2.590598e-05 9.869e-06 1.346e-05 4.827e-06
-2.207071e+00 3.981130e-01 1.000000e-01 -2.980129e-05 1.090e-05 1.390e-05 4.359e-07
-2.207071e+00 3.981130e-01 8.333333e-02 -3.191727e-05 1.810e-05 1.447e-05 2.160e-06
-2.207071e+00 5.308170e-01 0.000000e+00 -4.258589e-05 3.367e-05 2.487e-05 1.375e-06
-2.207071e+00 5.308170e-01 1.666667e-01 -7.270288e-06 3.986e-05 1.233e-05 1.166e-05
-2.207071e+00 5.308170e-01 1.250000e-01 -2.272086e-05 1.112e-05 1.356e-05 7.958e-06
-2.207071e+00 5.308170e-01 1.000000e-01 -2.987227e-05 1.059e-05 1.741e-05 2.637e-06
-2.207071e+00 5.308170e-01 8.333333e-02 -3.375699e-05 1.682e-05 1.916e-05 1.048e-06
-2.207071e+00 7.962260e-01 0.000000e+00 -2.272088e-06 2.857e-05 3.697e-05 3.027e-06
-2.207071e+00 7.962260e-01 1.666667e-01 -4.187312e-05 3.287e-05 2.673e-05 2.132e-05
-2.207071e+00 7.962260e-01 1.250000e-01 -2.454767e-05 9.755e-06 2.160e-05 9.365e-06
-2.207071e+00 7.962260e-01 1.000000e-01 -1.652846e-05 9.852e-06 2.759e-05 4.705e-06
-2.207071e+00 7.962260e-01 8.333333e-02 -1.217235e-05 1.482e-05 3.045e-05 4.192e-06
-2.207071e+00 1.061634e+00 0.000000e+00 4.311845e-05 4.036e-05 4.716e-05 1.098e-05
-2.207071e+00 1.061634e+00 1.666667e-01 -9.385296e-05 4.679e-05 2.832e-05 3.028e-05
-2.207071e+00 1.061634e+00 1.250000e-01 -3.392797e-05 1.175e-05 3.489e-05 1.260e-05
-2.207071e+00 1.061634e+00 1.000000e-01 -6.191259e-06 1.183e-05 3.859e-05 7.087e-06
-2.207071e+00 1.061634e+00 8.333333e-02 8.875595e-06 1.983e-05 4.069e-05 8.276e-06
-2.207071e+00 1.327043e+00 0.000000e+00 1.347074e-05 4.230e-05 5.382e-05 1.216e-05
-2.207071e+00 1.327043e+00 1.666667e-01 -8.538083e-05 6.005e-05 4.000e-05 2.851e-05
-2.207071e+00 1.327043e+00 1.250000e-01 -4.213327e-05 1.709e-05 4.010e-05 1.092e-05
-2.207071e+00 1.327043e+00 1.000000e-01 -2.211582e-05 9.210e-06 4.554e-05 3.694e-06
-2.207071e+00 1.327043e+00 8.333333e-02 -1.124215e-05 1.800e-05 4.802e-05 6.281e-06
-2.207071e+00 1.592451e+00 0.000000e+00 -1.812151e-04 6.138e-05 6.709e-05 1.580e-05
-2.207071e+00 1.592451e+00 1.666667e-01 7.521292e-05 5.776e-05 4.440e-05 2.022e-05
-2.207071e+00 1.592451e+00 1.250000e-01 -3.697433e-05 1.177e-05 4.257e-05 9.973e-06
-2.207071e+00 1.592451e+00 1.000000e-01 -8.890100e-05 2.102e-05 4.773e-05 1.118e-05
-2.207071e+00 1.592451e+00 8.333333e-02 -1.171081e-04 3.286e-05 5.215e-05 1.030e-05
-2.183838e+00 0.000000e+00 0.000000e+00 6.240609e-16 1.702e-10 8.038e-16 6.121e-16
-2.183838e+00 0.000000e+00 1.666667e-01 -1.356479e-15 2.902e-10 2.323e-15 1.008e-15
-2.183838e+00 0.000000e+00 1.250000e-01 -4.899927e-16 1.112e-10 6.647e-16 3.048e-16
-2.183838e+00 0.000000e+00 1.000000e-01 -8.893345e-17 6.491e-11 1.689e-16 1.530e-16
-2.183838e+00 0.000000e+00 8.333333e-02 1.289259e-16 8.031e-11 3.457e-16 1.061e-16
-2.183838e+00 1.327040e-01 0.000000e+00 5.347497e-05 4.772e-05 1.485e-05 1.124e-05
-2.183838e+00 1.327040e-01 1.666667e-01 -8.259509e-05 6.276e-05 2.521e-05 1.891e-05
-2.183838e+00 1.327040e-01 1.250000e-01 -2.306444e-05 1.637e-05 7.323e-06 7.603e-06
-2.183838e+00 1.327040e-01 1.000000e-01 4.489750e-06 1.092e-05 1.170e-05 7.093e-06
-2.183838e+00 1.327040e-01 8.333333e-02 1.945746e-05 2.120e-05 1.130e-05 9.105e-06
-2.183838e+00 2.654090e-01 0.000000e+00 -5.178129e-06 3.544e-05 1.909e-05 1.416e-05
-2.183838e+00 2.654090e-01 1.666667e-01 -4.684508e-05 3.978e-05 1.588e-05 1.568e-05
-2.183838e+00 2.654090e-01 1.250000e-01 -2.861579e-05 8.972e-06 1.204e-05 3.933e-06
-2.183838e+00 2.654090e-01 1.000000e-01 -2.017823e-05 1.006e-05 1.095e-05 4.366e-06
-2.183838e+00 2.654090e-01 8.333333e-02 -1.559487e-05 1.738e-05 1.134e-05 7.358e-06
-2.183838e+00 3.981130e-01 0.000000e+00 -3.876047e-05 3.498e-05 2.081e-05 9.112e-06
-2.183838e+00 3.981130e-01 1.666667e-01 -2.341634e-05 3.911e-05 1.524e-05 1.030e-05
-2.183838e+00 3.981130e-01 1.250000e-01 -3.012940e-05 9.482e-06 1.377e-05 4.154e-06
-2.183838e+00 3.981130e-01 1.000000e-01 -3.323658e-05 1.054e-05 1.536e-05 1.609e-06
-2.183838e+00 3.981130e-01 8.333333e-02 -3.492444e-05 1.747e-05 1.662e-05 3.901e-06
-2.183838e+00 5.308170e-01 0.000000e+00 -4.578892e-05 3.278e-05 2.773e-05 5.788e-06
-2.183838e+00 5.308170e-01 1.666667e-01 -1.686644e-05 3.845e-05 1.168e-05 1.101e-05
-2.183838e+00 5.308170e-01 1.250000e-01 -2.952002e-05 1.051e-05 1.396e-05 7.356e-06
-2.183838e+00 5.308170e-01 1.000000e-01 -3.537683e-05 1.024e-05 1.917e-05 3.847e-06
-2.183838e+00 5.308170e-01 8.333333e-02 -3.855830e-05 1.637e-05 2.151e-05 3.801e-06
-2.183838e+00 7.962260e-01 0.000000e+00 -9.297236e-06 2.674e-05 4.088e-05 8.290e-06
-2.183838e+00 7.962260e-01 1.666667e-01 -5.659358e-05 3.172e-05 2.741e-05 2.083e-05
-2.183838e+00 7.962260e-01 1.250000e-01 -3.590143e-05 9.615e-06 2.243e-05 1.006e-05
-2.183838e+00 7.962260e-01 1.000000e-01 -2.632392e-05 9.142e-06 2.907e-05 7.446e-06
-2.183838e+00 7.962260e-01 8.333333e-02 -2.112132e-05 1.373e-05 3.294e-05 7.704e-06
-2.183838e+00 1.061634e+00 0.000000e+00 3.239258e-05 3.738e-05 5.131e-05 1.578e-05
-2.183838e+00 1.061634e+00 1.666667e-01 -1.105330e-04 4.405e-05 2.819e-05 3.274e-05
-2.183838e+00 1.061634e+00 1.250000e-01 -4.800304e-05 1.156e-05 3.501e-05 1.483e-05
-2.183838e+00 1.061634e+00 1.000000e-01 -1.906061e-05 1.113e-05 4.033e-05 1.003e-05
-2.183838e+00 1.061634e+00 8.333333e-02 -3.338804e-06 1.838e-05 4.302e-05 1.179e-05
-2.183838e+00 1.327043e+00 0.000000e+00 1.623723e-06 4.077e-05 5.936e-05 1.660e-05
-2.183838e+00 1.327043e+00 1.666667e-01 -1.016855e-04 5.713e-05 4.127e-05 3.346e-05
-2.183838e+00 1.327043e+00 1.250000e-01 -5.648770e-05 1.636e-05 3.964e-05 1.742e-05
-2.183838e+00 1.327043e+00 1.000000e-01 -3.556759e-05 9.476e-06 4.720e-05 6.839e-06
-2.183838e+00 1.327043e+00 8.333333e-02 -2.420358e-05 1.771e-05 5.108e-05 9.822e-06
-2.183838e+00 1.592451e+00 0.000000e+00 -1.859523e-04 5.685e-05 7.093e-05 2.020e-05
-2.183838e+00 1.592451e+00 1.666667e-01 5.352591e-05 5.687e-05 3.757e-05 2.321e-05
-2.183838e+00 1.592451e+00 1.250000e-01 -5.124580e-05 1.198e-05 4.274e-05 1.169e-05
-2.183838e+00 1.592451e+00 1.000000e-01 -9.974013e-05 1.844e-05 4.572e-05 1.437e-05
-2.183838e+00 1.592451e+00 8.333333e-02 -1.260827e-04 2.963e-05 5.538e-05 1.583e-05
-2.160606e+00 0.000000e+00 0.000000e+00 7.422159e-16 1.687e-10 8.932e-16 7.186e-16
-2.160606e+00 0.000000e+00 1.666667e-01 -1.553910e-15 2.959e-10 2.505e-15 1.301e-15
-2.160606e+00 0.000000e+00 1.250000e-01 -5.493550e-16 1.124e-10 7.345e-16 3.612e-16
-2.160606e+00 0.000000e+00 1.000000e-01 -8.438948e-17 6.157e-11 1.567e-16 9.560e-17
-2.160606e+00 0.000000e+00 8.333333e-02 1.681844e-16 7.645e-11 3.400e-16 1.439e-16
-2.160606e+00 1.327040e-01 0.000000e+00 5.165034e-05 4.440e-05 1.506e-05 1.003e-05
-2.160606e+00 1.327040e-01 1.666667e-01 -8.106478e-05 5.813e-05 2.686e-05 1.856e-05
-2.160606e+00 1.327040e-01 1.250000e-01 -2.300191e-05 1.512e-05 7.004e-06 5.584e-06
-2.160606e+00 1.327040e-01 1.000000e-01 3.872899e-06 1.024e-05 1.107e-05 5.532e-06
-2.160606e+00 1.327040e-01 8.333333e-02 1.847156e-05 1.980e-05 1.086e-05 8.085e-06
-2.160606e+00 2.654090e-01 0.000000e+00 -7.091672e-06 3.356e-05 1.781e-05 1.448e-05
-2.160606e+00 2.654090e-01 1.666667e-01 -4.873301e-05 3.758e-05 1.505e-05 1.361e-05
-2.160606e+00 2.654090e-01 1.250000e-01 -3.051492e-05 8.569e-06 1.170e-05 4.497e-06
-2.160606e+00 2.654090e-01 1.000000e-01 -2.208255e-05 9.643e-06 1.152e-05 3.868e-06
-2.160606e+00 2.654090e-01 8.333333e-02 -1.750201e-05 1.653e-05 1.186e-05 7.106e-06
-2.160606e+00 3.981130e-01 0.000000e+00 -4.122375e-05 3.369e-05 2.189e-05 1.118e-05
-2.160606e+00 3.981130e-01 1.666667e-01 -2.913767e-05 3.753e-05 1.515e-05 1.037e-05
-2.160606e+00 3.981130e-01 1.250000e-01 -3.442533e-05 9.134e-06 1.388e-05 4.415e-06
-2.160606e+00 3.981130e-01 1.000000e-01 -3.687276e-05 1.024e-05 1.645e-05 2.661e-06
-2.160606e+00 3.981130e-01 8.333333e-02 -3.820223e-05 1.688e-05 1.794e-05 5.007e-06
-2.160606e+00 5.308170e-01 0.000000e+00 -4.950810e-05 3.192e-05 3.067e-05 9.006e-06
-2.160606e+00 5.308170e-01 1.666667e-01 -2.610880e-05 3.698e-05 1.159e-05 1.020e-05
-2.160606e+00 5.308170e-01 1.250000e-01 -3.634599e-05 9.927e-06 1.442e-05 3.161e-06
-2.160606e+00 5.308170e-01 1.000000e-01 -4.108435e-05 9.957e-06 2.047e-05 4.724e-06
-2.160606e+00 5.308170e-01 8.333333e-02 -4.365827e-05 1.598e-05 2.331e-05 5.751e-06
-2.160606e+00 7.962260e-01 0.000000e+00 -1.694284e-05 2.528e-05 4.392e-05 1.211e-05
-2.160606e+00 7.962260e-01 1.666667e-01 -7.068698e-05 3.072e-05 2.814e-05 2.200e-05
-2.160606e+00 7.962260e-01 1.250000e-01 -4.717392e-05 9.464e-06 2.286e-05 1.086e-05
-2.160606e+00 7.962260e-01 1.000000e-01 -3.629073e-05 8.590e-06 3.044e-05 9.347e-06
-2.160606e+00 7.962260e-01 8.333333e-02 -3.037888e-05 1.288e-05 3.472e-05 1.019e-05
-2.160606e+00 1.061634e+00 0.000000e+00 2.094251e-05 3.485e-05 5.458e-05 1.903e-05
-2.160606e+00 1.061634e+00 1.666667e-01 -1.263941e-04 4.171e-05 3.572e-05 3.476e-05
-2.160606e+00 1.061634e+00 1.250000e-01 -6.193433e-05 1.141e-05 3.463e-05 1.633e-05
-2.160606e+00 1.061634e+00 1.000000e-01 -3.209867e-05 1.058e-05 4.132e-05 1.197e-05
-2.160606e+00 1.061634e+00 8.333333e-02 -1.589164e-05 1.717e-05 4.465e-05 1.413e-05
-2.160606e+00 1.327043e+00 0.000000e+00 -1.115569e-05 3.963e-05 6.356e-05 1.938e-05
-2.160606e+00 1.327043e+00 1.666667e-01 -1.170860e-04 5.498e-05 3.929e-05 3.895e-05
-2.160606e+00 1.327043e+00 1.250000e-01 -7.074151e-05 1.591e-05 3.854e-05 1.603e-05
-2.160606e+00 1.327043e+00 1.000000e-01 -4.929062e-05 9.752e-06 4.788e-05 8.823e-06
-2.160606e+00 1.327043e+00 8.333333e-02 -3.763828e-05 1.753e-05 5.295e-05 1.205e-05
-2.160606e+00 1.592451e+00 0.000000e+00 -1.921937e-04 5.312e-05 7.491e-05 2.678e-05
-2.160606e+00 1.592451e+00 1.666667e-01 3.307381e-05 5.734e-05 3.360e-05 2.853e-05
-2.160606e+00 1.592451e+00 1.250000e-01 -6.548070e-05 1.314e-05 4.201e-05 8.719e-06
-2.160606e+00 1.592451e+00 1.000000e-01 -1.110974e-04 1.625e-05 4.609e-05 1.522e-05
-2.160606e+00 1.592451e+00 8.333333e-02 -1.358768e-04 2.684e-05 5.446e-05 1.875e-05
-2.137374e+00 0.000000e+00 0.000000e+00 8.421452e-16 1.688e-10 9.725e-16 8.075e-16
-2.137374e+00 0.000000e+00 1.666667e-01 -1.718721e-15 3.011e-10 2.526e-15 1.567e-15
-2.137374e+00 0.000000e+00 1.250000e-01 -5.983420e-16 1.132e-10 7.942e-16 4.736e-16
-2.137374e+00 0.000000e+00 1.000000e-01 -7.976663e-17 5.881e-11 1.440e-16 6.896e-17
-2.137374e+00 0.000000e+00 8.333333e-02 2.019286e-16 7.384e-11 3.323e-16 2.283e-16
-2.137374e+00 1.327040e-01 0.000000e+00 4.964145e-05 4.130e-05 1.511e-05 1.017e-05
-2.137374e+00 1.327040e-01 1.666667e-01 -7.950574e-05 5.380e-05 2.827e-05 1.809e-05
-2.137374e+00 1.327040e-01 1.250000e-01 -2.300384e-05 1.395e-05 6.516e-06 4.694e-06
-2.137374e+00 1.327040e-01 1.000000e-01 3.148463e-06 9.635e-06 1.035e-05 5.165e-06
-2.137374e+00 1.327040e-01 8.333333e-02 1.735465e-05 1.850e-05 1.041e-05 6.249e-06
-2.137374e+00 2.654090e-01 0.000000e+00 -9.316647e-06 3.181e-05 1.753e-05 1.419e-05
-2.137374e+00 2.654090e-01 1.666667e-01 -5.053484e-05 3.552e-05 1.669e-05 1.159e-05
-2.137374e+00 2.654090e-01 1.250000e-01 -3.250188e-05 8.219e-06 1.119e-05 4.746e-06
-2.137374e+00 2.654090e-01 1.000000e-01 -2.415520e-05 9.281e-06 1.203e-05 3.095e-06
-2.137374e+00 2.654090e-01 8.333333e-02 -1.962120e-05 1.574e-05 1.240e-05 6.472e-06
-2.137374e+00 3.981130e-01 0.000000e+00 -4.411095e-05 3.245e-05 2.367e-05 1.235e-05
-2.137374e+00 3.981130e-01 1.666667e-01 -3.466173e-05 3.597e-05 1.594e-05 1.017e-05
-2.137374e+00 3.981130e-01 1.250000e-01 -3.879576e-05 8.820e-06 1.381e-05 4.582e-06
-2.137374e+00 3.981130e-01 1.000000e-01 -4.070923e-05 9.995e-06 1.719e-05 3.683e-06
-2.137374e+00 3.981130e-01 8.333333e-02 -4.174864e-05 1.634e-05 1.875e-05 5.531e-06
-2.137374e+00 5.308170e-01 0.000000e+00 -5.373630e-05 3.106e-05 3.198e-05 1.111e-05
-2.137374e+00 5.308170e-01 1.666667e-01 -3.500461e-05 3.544e-05 1.229e-05 9.407e-06
-2.137374e+00 5.308170e-01 1.250000e-01 -4.319972e-05 9.361e-06 1.463e-05 3.088e-06
-2.137374e+00 5.308170e-01 1.000000e-01 -4.699289e-05 9.743e-06 2.133e-05 5.288e-06
-2.137374e+00 5.308170e-01 8.333333e-02 -4.905338e-05 1.563e-05 2.459e-05 6.954e-06
-2.137374e+00 7.962260e-01 0.000000e+00 -2.519559e-05 2.416e-05 4.605e-05 1.457e-05
-2.137374e+00 7.962260e-01 1.666667e-01 -8.415764e-05 2.985e-05 2.893e-05 2.135e-05
-2.137374e+00 7.962260e-01 1.250000e-01 -5.836175e-05 9.300e-06 2.293e-05 1.118e-05
-2.137374e+00 7.962260e-01 1.000000e-01 -4.642193e-05 8.182e-06 3.126e-05 1.047e-05
-2.137374e+00 7.962260e-01 8.333333e-02 -3.993610e-05 1.224e-05 3.583e-05 1.173e-05
-2.137374e+00 1.061634e+00 0.000000e+00 8.794519e-06 3.274e-05 5.672e-05 2.084e-05
-2.137374e+00 1.061634e+00 1.666667e-01 -1.414397e-04 3.976e-05 5.186e-05 3.583e-05
-2.137374e+00 1.061634e+00 1.250000e-01 -7.571223e-05 1.129e-05 3.381e-05 1.706e-05
-2.137374e+00 1.061634e+00 1.000000e-01 -4.528980e-05 1.015e-05 4.159e-05 1.299e-05
-2.137374e+00 1.061634e+00 8.333333e-02 -2.876404e-05 1.617e-05 4.545e-05 1.539e-05
-2.137374e+00 1.327043e+00 0.000000e+00 -2.481784e-05 3.880e-05 6.634e-05 2.064e-05
-2.137374e+00 1.327043e+00 1.666667e-01 -1.315908e-04 5.349e-05 4.529e-05 4.206e-05
-2.137374e+00 1.327043e+00 1.250000e-01 -8.487765e-05 1.568e-05 3.687e-05 1.802e-05
-2.137374e+00 1.327043e+00 1.000000e-01 -6.325612e-05 1.001e-05 4.770e-05 9.748e-06
-2.137374e+00 1.327043e+00 8.333333e-02 -5.151109e-05 1.742e-05 5.358e-05 1.307e-05
-2.137374e+00 1.592451e+00 0.000000e+00 -1.998586e-04 5.010e-05 8.109e-05 3.148e-05
-2.137374e+00 1.592451e+00 1.666667e-01 1.384263e-05 5.859e-05 3.026e-05 3.644e-05
-2.137374e+00 1.592451e+00 1.250000e-01 -7.965165e-05 1.474e-05 4.045e-05 1.070e-05
-2.137374e+00 1.592451e+00 1.000000e-01 -1.229261e-04 1.447e-05 4.688e-05 1.612e-05
-2.137374e+00 1.592451e+00 8.333333e-02 -1.464333e-04 2.446e-05 5.376e-05 1.933e-05
-2.114141e+00 0.000000e+00 0.000000e+00 9.246817e-16 1.700e-10 1.014e-15 8.795e-16
-2.114141e+00 0.000000e+00 1.666667e-01 -1.852415e-15 3.053e-10 2.507e-15 1.807e-15
-2.114141e+00 0.000000e+00 1.250000e-01 -6.374353e-16 1.135e-10 8.442e-16 5.773e-16
-2.114141e+00 0.000000e+00 1.000000e-01 -7.507320e-17 5.658e-11 1.455e-16 9.345e-17
-2.114141e+00 0.000000e+00 8.333333e-02 2.304075e-16 7.227e-11 3.226e-16 2.214e-16
-2.114141e+00 1.327040e-01 0.000000e+00 4.744923e-05 3.845e-05 1.499e-05 9.623e-06
-2.114141e+00 1.327040e-01 1.666667e-01 -7.792316e-05 4.979e-05 2.944e-05 1.768e-05
-2.114141e+00 1.327040e-01 1.250000e-01 -2.307274e-05 1.287e-05 5.859e-06 4.304e-06
-2.114141e+00 1.327040e-01 1.000000e-01 2.315168e-06 9.095e-06 8.862e-06 4.008e-06
-2.114141e+00 1.327040e-01 8.333333e-02 1.610613e-05 1.731e-05 1.033e-05 5.825e-06
-2.114141e+00 2.654090e-01 0.000000e+00 -1.184991e-05 3.019e-05 1.643e-05 1.334e-05
-2.114141e+00 2.654090e-01 1.666667e-01 -5.225787e-05 3.362e-05 1.798e-05 9.522e-06
-2.114141e+00 2.654090e-01 1.250000e-01 -3.457939e-05 7.917e-06 1.058e-05 4.943e-06
-2.114141e+00 2.654090e-01 1.000000e-01 -2.639677e-05 8.963e-06 1.230e-05 2.073e-06
-2.114141e+00 2.654090e-01 8.333333e-02 -2.195190e-05 1.502e-05 1.310e-05 5.497e-06
-2.114141e+00 3.981130e-01 0.000000e+00 -4.741687e-05 3.125e-05 2.542e-05 1.270e-05
-2.114141e+00 3.981130e-01 1.666667e-01 -3.999609e-05 3.442e-05 1.752e-05 9.899e-06
-2.114141e+00 3.981130e-01 1.250000e-01 -4.324268e-05 8.534e-06 1.356e-05 4.658e-06
-2.114141e+00 3.981130e-01 1.000000e-01 -4.474539e-05 9.788e-06 1.760e-05 4.436e-06
-2.114141e+00 3.981130e-01 8.333333e-02 -4.556168e-05 1.584e-05 1.955e-05 5.517e-06
-2.114141e+00 5.308170e-01 0.000000e+00 -5.846640e-05 3.019e-05 3.352e-05 1.218e-05
-2.114141e+00 5.308170e-01 1.666667e-01 -4.356113e-05 3.385e-05 1.260e-05 1.012e-05
-2.114141e+00 5.308170e-01 1.250000e-01 -5.008219e-05 8.813e-06 1.461e-05 3.287e-06
-2.114141e+00 5.308170e-01 1.000000e-01 -5.310051e-05 9.579e-06 2.180e-05 5.557e-06
-2.114141e+00 5.308170e-01 8.333333e-02 -5.474009e-05 1.531e-05 2.538e-05 7.469e-06
-2.114141e+00 7.962260e-01 0.000000e+00 -3.404217e-05 2.333e-05 4.735e-05 1.580e-05
-2.114141e+00 7.962260e-01 1.666667e-01 -9.700987e-05 2.909e-05 2.979e-05 2.030e-05
-2.114141e+00 7.962260e-01 1.250000e-01 -6.946150e-05 9.121e-06 2.267e-05 1.106e-05
-2.114141e+00 7.962260e-01 1.000000e-01 -5.671054e-05 7.894e-06 3.155e-05 1.088e-05
-2.114141e+00 7.962260e-01 8.333333e-02 -4.978409e-05 1.179e-05 3.638e-05 1.239e-05
-2.114141e+00 1.061634e+00 0.000000e+00 -4.025086e-06 3.100e-05 5.781e-05 2.133e-05
-2.114141e+00 1.061634e+00 1.666667e-01 -1.556731e-04 3.815e-05 5.521e-05 3.603e-05
-2.114141e+00 1.061634e+00 1.250000e-01 -8.932709e-05 1.120e-05 3.257e-05 1.711e-05
-2.114141e+00 1.061634e+00 1.000000e-01 -5.861837e-05 9.817e-06 4.122e-05 1.318e-05
-2.114141e+00 1.061634e+00 8.333333e-02 -4.193709e-05 1.537e-05 4.549e-05 1.567e-05
-2.114141e+00 1.327043e+00 0.000000e+00 -3.931305e-05 3.820e-05 6.780e-05 2.050e-05
-2.114141e+00 1.327043e+00 1.666667e-01 -1.452082e-04 5.257e-05 4.749e-05 4.375e-05
-2.114141e+00 1.327043e+00 1.250000e-01 -9.887908e-05 1.564e-05 3.468e-05 1.903e-05
-2.114141e+00 1.327043e+00 1.000000e-01 -7.743531e-05 1.023e-05 4.673e-05 1.008e-05
-2.114141e+00 1.327043e+00 8.333333e-02 -6.578684e-05 1.735e-05 5.327e-05 1.301e-05
-2.114141e+00 1.592451e+00 0.000000e+00 -2.088664e-04 4.767e-05 8.351e-05 3.351e-05
-2.114141e+00 1.592451e+00 1.666667e-01 -4.181627e-06 6.018e-05 2.930e-05 4.220e-05
-2.114141e+00 1.592451e+00 1.250000e-01 -9.373123e-05 1.642e-05 3.815e-05 1.376e-05
-2.114141e+00 1.592451e+00 1.000000e-01 -1.351799e-04 1.314e-05 4.660e-05 1.855e-05
-2.114141e+00 1.592451e+00 8.333333e-02 -1.576952e-04 2.249e-05 5.247e-05 2.115e-05
-2.090909e+00 0.000000e+00 0.000000e+00 9.906586e-16 1.716e-10 1.060e-15 9.259e-16
-2.090909e+00 0.000000e+00 1.666667e-01 -1.956497e-15 3.080e-10 2.453e-15 2.022e-15
-2.090909e+00 0.000000e+00 1.250000e-01 -6.671165e-16 1.133e-10 8.783e-16 6.713e-16
-2.090909e+00 0.000000e+00 1.000000e-01 -7.031746e-17 5.479e-11 1.776e-16 1.390e-16
-2.090909e+00 0.000000e+00 8.333333e-02 2.538697e-16 7.153e-11 3.111e-16 2.194e-16
-2.090909e+00 1.327040e-01 0.000000e+00 4.507459e-05 3.588e-05 1.501e-05 9.877e-06
-2.090909e+00 1.327040e-01 1.666667e-01 -7.632221e-05 4.616e-05 2.992e-05 1.699e-05
-2.090909e+00 1.327040e-01 1.250000e-01 -2.321111e-05 1.191e-05 5.052e-06 3.994e-06
-2.090909e+00 1.327040e-01 1.000000e-01 1.371741e-06 8.629e-06 7.942e-06 3.579e-06
-2.090909e+00 1.327040e-01 8.333333e-02 1.472539e-05 1.625e-05 1.028e-05 5.534e-06
-2.090909e+00 2.654090e-01 0.000000e+00 -1.468830e-05 2.871e-05 1.617e-05 1.199e-05
-2.090909e+00 2.654090e-01 1.666667e-01 -5.390940e-05 3.189e-05 1.690e-05 7.754e-06
-2.090909e+00 2.654090e-01 1.250000e-01 -3.675017e-05 7.657e-06 9.877e-06 5.088e-06
-2.090909e+00 2.654090e-01 1.000000e-01 -2.880790e-05 8.683e-06 1.235e-05 1.851e-06
-2.090909e+00 2.654090e-01 8.333333e-02 -2.449358e-05 1.437e-05 1.351e-05 4.246e-06
-2.090909e+00 3.981130e-01 0.000000e+00 -5.113633e-05 3.008e-05 2.662e-05 1.229e-05
-2.090909e+00 3.981130e-01 1.666667e-01 -4.514833e-05 3.288e-05 1.765e-05 1.077e-05
-2.090909e+00 3.981130e-01 1.250000e-01 -4.776808e-05 8.274e-06 1.316e-05 4.648e-06
-2.090909e+00 3.981130e-01 1.000000e-01 -4.898065e-05 9.612e-06 1.772e-05 4.767e-06
-2.090909e+00 3.981130e-01 8.333333e-02 -4.963933e-05 1.536e-05 1.999e-05 5.011e-06
-2.090909e+00 5.308170e-01 0.000000e+00 -6.369131e-05 2.931e-05 3.442e-05 1.231e-05
-2.090909e+00 5.308170e-01 1.666667e-01 -5.178560e-05 3.221e-05 1.255e-05 9.505e-06
-2.090909e+00 5.308170e-01 1.250000e-01 -5.699434e-05 8.283e-06 1.462e-05 3.292e-06
-2.090909e+00 5.308170e-01 1.000000e-01 -5.940525e-05 9.451e-06 2.190e-05 5.551e-06
-2.090909e+00 5.308170e-01 8.333333e-02 -6.071488e-05 1.500e-05 2.572e-05 7.354e-06
-2.090909e+00 7.962260e-01 0.000000e+00 -4.346926e-05 2.275e-05 4.786e-05 1.587e-05
-2.090909e+00 7.962260e-01 1.666667e-01 -1.092480e-04 2.842e-05 3.070e-05 1.889e-05
-2.090909e+00 7.962260e-01 1.250000e-01 -8.046979e-05 8.930e-06 2.275e-05 1.055e-05
-2.090909e+00 7.962260e-01 1.000000e-01 -6.714960e-05 7.704e-06 3.138e-05 1.065e-05
-2.090909e+00 7.962260e-01 8.333333e-02 -5.991394e-05 1.150e-05 3.641e-05 1.224e-05
-2.090909e+00 1.061634e+00 0.000000e+00 -1.749001e-05 2.960e-05 5.793e-05 2.062e-05
-2.090909e+00 1.061634e+00 1.666667e-01 -1.690976e-04 3.686e-05 5.668e-05 3.536e-05
-2.090909e+00 1.061634e+00 1.250000e-01 -1.027693e-04 1.113e-05 3.096e-05 1.731e-05
-2.090909e+00 1.061634e+00 1.000000e-01 -7.206875e-05 9.563e-06 4.025e-05 1.261e-05
-2.090909e+00 1.061634e+00 8.333333e-02 -5.539191e-05 1.472e-05 4.482e-05 1.505e-05
-2.090909e+00 1.327043e+00 0.000000e+00 -5.459166e-05 3.776e-05 6.804e-05 1.910e-05
-2.090909e+00 1.327043e+00 1.666667e-01 -1.579465e-04 5.210e-05 4.925e-05 4.422e-05
-2.090909e+00 1.327043e+00 1.250000e-01 -1.127287e-04 1.575e-05 3.204e-05 1.828e-05
-2.090909e+00 1.327043e+00 1.000000e-01 -9.179939e-05 1.041e-05 4.503e-05 1.225e-05
-2.090909e+00 1.327043e+00 8.333333e-02 -8.043036e-05 1.727e-05 5.209e-05 1.196e-05
-2.090909e+00 1.592451e+00 0.000000e+00 -2.191366e-04 4.573e-05 8.389e-05 3.313e-05
-2.090909e+00 1.592451e+00 1.666667e-01 -2.101296e-05 6.177e-05 4.164e-05 4.562e-05
-2.090909e+00 1.592451e+00 1.250000e-01 -1.076920e-04 1.802e-05 3.518e-05 1.583e-05
-2.090909e+00 1.592451e+00 1.000000e-01 -1.478121e-04 1.224e-05 4.533e-05 2.003e-05
-2.090909e+00 1.592451e+00 8.333333e-02 -1.696057e-04 2.091e-05 5.101e-05 2.231e-05
-2.067677e+00 0.000000e+00 0.000000e+00 1.040909e-15 1.734e-10 1.109e-15 9.416e-16
-2.067677e+00 0.000000e+00 1.666667e-01 -2.032471e-15 3.092e-10 2.366e-15 2.140e-15
-2.067677e+00 0.000000e+00 1.250000e-01 -6.878672e-16 1.125e-10 8.635e-16 7.558e-16
-2.067677e+00 0.000000e+00 1.000000e-01 -6.550772e-17 5.337e-11 2.028e-16 1.807e-16
-2.067677e+00 0.000000e+00 8.333333e-02 2.725641e-16 7.139e-11 3.106e-16 2.453e-16
-2.067677e+00 1.327040e-01 0.000000e+00 4.251847e-05 3.362e-05 1.487e-05 1.004e-05
-2.067677e+00 1.327040e-01 1.666667e-01 -7.470809e-05 4.295e-05 2.571e-05 1.621e-05
-2.067677e+00 1.327040e-01 1.250000e-01 -2.342147e-05 1.108e-05 4.644e-06 3.789e-06
-2.067677e+00 1.327040e-01 1.000000e-01 3.169073e-07 8.239e-06 7.729e-06 3.136e-06
-2.067677e+00 1.327040e-01 8.333333e-02 1.321183e-05 1.533e-05 9.549e-06 5.276e-06
-2.067677e+00 2.654090e-01 0.000000e+00 -1.782869e-05 2.737e-05 1.703e-05 1.018e-05
-2.067677e+00 2.654090e-01 1.666667e-01 -5.549672e-05 3.032e-05 1.726e-05 7.394e-06
-2.067677e+00 2.654090e-01 1.250000e-01 -3.901696e-05 7.437e-06 9.089e-06 5.182e-06
-2.067677e+00 2.654090e-01 1.000000e-01 -3.138918e-05 8.436e-06 1.219e-05 2.293e-06
-2.067677e+00 2.654090e-01 8.333333e-02 -2.724570e-05 1.379e-05 1.367e-05 3.444e-06
-2.067677e+00 3.981130e-01 0.000000e+00 -5.526414e-05 2.894e-05 2.730e-05 1.118e-05
-2.067677e+00 3.981130e-01 1.666667e-01 -5.012602e-05 3.136e-05 1.752e-05 1.138e-05
-2.067677e+00 3.981130e-01 1.250000e-01 -5.237395e-05 8.035e-06 1.262e-05 4.557e-06
-2.067677e+00 3.981130e-01 1.000000e-01 -5.341441e-05 9.459e-06 1.756e-05 2.554e-06
-2.067677e+00 3.981130e-01 8.333333e-02 -5.397961e-05 1.491e-05 2.008e-05 4.702e-06
-2.067677e+00 5.308170e-01 0.000000e+00 -6.940388e-05 2.841e-05 3.473e-05 1.156e-05
-2.067677e+00 5.308170e-01 1.666667e-01 -5.968525e-05 3.052e-05 1.216e-05 8.391e-06
-2.067677e+00 5.308170e-01 1.250000e-01 -6.393715e-05 7.773e-06 1.437e-05 3.098e-06
-2.067677e+00 5.308170e-01 1.000000e-01 -6.590518e-05 9.348e-06 2.166e-05 5.288e-06
-2.067677e+00 5.308170e-01 8.333333e-02 -6.697423e-05 1.470e-05 2.565e-05 6.666e-06
-2.067677e+00 7.962260e-01 0.000000e+00 -5.346355e-05 2.238e-05 4.765e-05 1.491e-05
-2.067677e+00 7.962260e-01 1.666667e-01 -1.208763e-04 2.783e-05 3.168e-05 1.950e-05
-2.067677e+00 7.962260e-01 1.250000e-01 -9.138320e-05 8.728e-06 2.186e-05 9.688e-06
-2.067677e+00 7.962260e-01 1.000000e-01 -7.773212e-05 7.588e-06 3.077e-05 9.828e-06
-2.067677e+00 7.962260e-01 8.333333e-02 -7.031672e-05 1.133e-05 3.593e-05 1.138e-05
-2.067677e+00 1.061634e+00 0.000000e+00 -3.157396e-05 2.850e-05 5.715e-05 1.881e-05
-2.067677e+00 1.061634e+00 1.666667e-01 -1.817166e-04 3.586e-05 5.821e-05 3.381e-05
-2.067677e+00 1.061634e+00 1.250000e-01 -1.160292e-04 1.108e-05 2.903e-05 1.663e-05
-2.067677e+00 1.061634e+00 1.000000e-01 -8.562531e-05 9.363e-06 3.874e-05 1.136e-05
-2.067677e+00 1.061634e+00 8.333333e-02 -6.910962e-05 1.422e-05 4.352e-05 1.364e-05
-2.067677e+00 1.327043e+00 0.000000e+00 -7.060400e-05 3.743e-05 6.705e-05 1.658e-05
-2.067677e+00 1.327043e+00 1.666667e-01 -1.698139e-04 5.198e-05 5.101e-05 4.391e-05
-2.067677e+00 1.327043e+00 1.250000e-01 -1.264096e-04 1.596e-05 2.899e-05 1.748e-05
-2.067677e+00 1.327043e+00 1.000000e-01 -1.063196e-04 1.053e-05 4.269e-05 1.366e-05
-2.067677e+00 1.327043e+00 8.333333e-02 -9.540648e-05 1.718e-05 5.014e-05 1.005e-05
-2.067677e+00 1.592451e+00 0.000000e+00 -2.305884e-04 4.414e-05 8.367e-05 3.062e-05
-2.067677e+00 1.592451e+00 1.666667e-01 -3.666537e-05 6.313e-05 4.315e-05 4.933e-05
-2.067677e+00 1.592451e+00 1.250000e-01 -1.215067e-04 1.942e-05 3.331e-05 1.701e-05
-2.067677e+00 1.592451e+00 1.000000e-01 -1.607761e-04 1.176e-05 4.319e-05 2.064e-05
-2.067677e+00 1.592451e+00 8.333333e-02 -1.821077e-04 1.969e-05 4.947e-05 2.261e-05
-2.044444e+00 0.000000e+00 0.000000e+00 1.076266e-15 1.748e-10 1.147e-15 9.344e-16
-2.044444e+00 0.000000e+00 1.666667e-01 -2.081841e-15 3.086e-10 2.249e-15 2.214e-15
-2.044444e+00 0.000000e+00 1.250000e-01 -7.001688e-16 1.111e-10 8.349e-16 8.312e-16
-2.044444e+00 0.000000e+00 1.000000e-01 -6.065224e-17 5.226e-11 2.306e-16 2.186e-16
-2.044444e+00 0.000000e+00 8.333333e-02 2.867395e-16 7.165e-11 2.980e-16 2.604e-16
-2.044444e+00 1.327040e-01 0.000000e+00 3.978179e-05 3.169e-05 1.457e-05 1.011e-05
-2.044444e+00 1.327040e-01 1.666667e-01 -7.308598e-05 4.022e-05 2.164e-05 1.533e-05
-2.044444e+00 1.327040e-01 1.250000e-01 -2.370633e-05 1.038e-05 5.458e-06 3.299e-06
-2.044444e+00 1.327040e-01 1.000000e-01 -8.506059e-07 7.926e-06 6.880e-06 2.722e-06
-2.044444e+00 1.327040e-01 8.333333e-02 1.156485e-05 1.455e-05 8.756e-06 4.979e-06
-2.044444e+00 2.654090e-01 0.000000e+00 -2.126792e-05 2.618e-05 1.752e-05 7.975e-06
-2.044444e+00 2.654090e-01 1.666667e-01 -5.702714e-05 2.895e-05 1.742e-05 8.345e-06
-2.044444e+00 2.654090e-01 1.250000e-01 -4.138248e-05 7.252e-06 8.634e-06 5.431e-06
-2.044444e+00 2.654090e-01 1.000000e-01 -3.414124e-05 8.218e-06 1.186e-05 2.892e-06
-2.044444e+00 2.654090e-01 8.333333e-02 -3.020772e-05 1.327e-05 1.359e-05 1.512e-06
-2.044444e+00 3.981130e-01 0.000000e+00 -5.979509e-05 2.782e-05 2.750e-05 9.457e-06
-2.044444e+00 3.981130e-01 1.666667e-01 -5.493674e-05 2.987e-05 1.751e-05 1.175e-05
-2.044444e+00 3.981130e-01 1.250000e-01 -5.706226e-05 7.818e-06 1.195e-05 4.388e-06
-2.044444e+00 3.981130e-01 1.000000e-01 -5.804608e-05 9.323e-06 1.715e-05 7.625e-07
-2.044444e+00 3.981130e-01 8.333333e-02 -5.858050e-05 1.448e-05 1.984e-05 3.442e-06
-2.044444e+00 5.308170e-01 0.000000e+00 -7.559702e-05 2.749e-05 3.450e-05 1.003e-05
-2.044444e+00 5.308170e-01 1.666667e-01 -6.726735e-05 2.880e-05 1.146e-05 7.833e-06
-2.044444e+00 5.308170e-01 1.250000e-01 -7.091158e-05 7.288e-06 1.364e-05 2.769e-06
-2.044444e+00 5.308170e-01 1.000000e-01 -7.259834e-05 9.259e-06 2.117e-05 4.787e-06
-2.044444e+00 5.308170e-01 8.333333e-02 -7.351460e-05 1.440e-05 2.520e-05 5.464e-06
-2.044444e+00 7.962260e-01 0.000000e+00 -6.401172e-05 2.216e-05 4.677e-05 1.299e-05
-2.044444e+00 7.962260e-01 1.666667e-01 -1.318990e-04 2.734e-05 3.273e-05 1.970e-05
-2.044444e+00 7.962260e-01 1.250000e-01 -1.021983e-04 8.517e-06 2.071e-05 8.515e-06
-2.044444e+00 7.962260e-01 1.000000e-01 -8.845115e-05 7.521e-06 2.966e-05 8.487e-06
-2.044444e+00 7.962260e-01 8.333333e-02 -8.098355e-05 1.125e-05 3.496e-05 9.864e-06
-2.044444e+00 1.061634e+00 0.000000e+00 -4.625065e-05 2.764e-05 5.555e-05 1.603e-05
-2.044444e+00 1.061634e+00 1.666667e-01 -1.935334e-04 3.512e-05 5.982e-05 3.167e-05
-2.044444e+00 1.061634e+00 1.250000e-01 -1.290972e-04 1.104e-05 2.682e-05 1.384e-05
-2.044444e+00 1.061634e+00 1.000000e-01 -9.927243e-05 9.200e-06 3.675e-05 9.518e-06
-2.044444e+00 1.061634e+00 8.333333e-02 -8.307133e-05 1.382e-05 4.163e-05 1.151e-05
-2.044444e+00 1.327043e+00 0.000000e+00 -8.730040e-05 3.715e-05 6.496e-05 1.323e-05
-2.044444e+00 1.327043e+00 1.666667e-01 -1.808189e-04 5.210e-05 5.278e-05 4.498e-05
-2.044444e+00 1.327043e+00 1.250000e-01 -1.399045e-04 1.624e-05 2.561e-05 1.595e-05
-2.044444e+00 1.327043e+00 1.000000e-01 -1.209671e-04 1.060e-05 3.977e-05 1.351e-05
-2.044444e+00 1.327043e+00 8.333333e-02 -1.106800e-04 1.706e-05 4.747e-05 7.377e-06
-2.044444e+00 1.592451e+00 0.000000e+00 -2.431413e-04 4.282e-05 8.289e-05 2.624e-05
-2.044444e+00 1.592451e+00 1.666667e-01 -5.115284e-05 6.410e-05 4.505e-05 5.119e-05
-2.044444e+00 1.592451e+00 1.250000e-01 -1.351478e-04 2.060e-05 3.311e-05 1.738e-05
-2.044444e+00 1.592451e+00 1.000000e-01 -1.740255e-04 1.162e-05 4.024e-05 2.046e-05
-2.044444e+00 1.592451e+00 8.333333e-02 -1.951442e-04 1.880e-05 4.773e-05 2.213e-05
-2.021212e+00 0.000000e+00 0.000000e+00 1.097563e-15 1.759e-10 1.177e-15 8.189e-16
-2.021212e+00 0.000000e+00 1.666667e-01 -2.106110e-15 3.063e-10 2.104e-15 2.350e-15
-2.021212e+00 0.000000e+00 1.250000e-01 -7.045031e-16 1.091e-10 8.146e-16 8.975e-16
-2.021212e+00 0.000000e+00 1.000000e-01 -5.575933e-17 5.140e-11 2.553e-16 2.529e-16
-2.021212e+00 0.000000e+00 8.333333e-02 2.966447e-16 7.215e-11 2.902e-16 2.709e-16
-2.021212e+00 1.327040e-01 0.000000e+00 3.686548e-05 3.014e-05 1.415e-05 1.037e-05
-2.021212e+00 1.327040e-01 1.666667e-01 -7.146105e-05 3.801e-05 1.773e-05 1.470e-05
-2.021212e+00 1.327040e-01 1.250000e-01 -2.406820e-05 9.840e-06 5.617e-06 2.764e-06
-2.021212e+00 1.327040e-01 1.000000e-01 -2.132073e-06 7.690e-06 7.016e-06 2.250e-06
-2.021212e+00 1.327040e-01 8.333333e-02 9.783846e-06 1.393e-05 8.066e-06 4.647e-06
-2.021212e+00 2.654090e-01 0.000000e+00 -2.500285e-05 2.514e-05 1.767e-05 5.465e-06
-2.021212e+00 2.654090e-01 1.666667e-01 -5.850794e-05 2.776e-05 1.737e-05 9.102e-06
-2.021212e+00 2.654090e-01 1.250000e-01 -4.384946e-05 7.100e-06 9.216e-06 5.438e-06
-2.021212e+00 2.654090e-01 1.000000e-01 -3.706468e-05 8.023e-06 1.135e-05 3.440e-06
-2.021212e+00 2.654090e-01 8.333333e-02 -3.337912e-05 1.281e-05 1.328e-05 2.355e-06
-2.021212e+00 3.981130e-01 0.000000e+00 -6.472400e-05 2.674e-05 2.726e-05 7.166e-06
-2.021212e+00 3.981130e-01 1.666667e-01 -5.958805e-05 2.841e-05 1.745e-05 1.046e-05
-2.021212e+00 3.981130e-01 1.250000e-01 -6.183503e-05 7.620e-06 1.117e-05 4.145e-06
-2.021212e+00 3.981130e-01 1.000000e-01 -6.287506e-05 9.196e-06 1.651e-05 5.136e-07
-2.021212e+00 3.981130e-01 8.333333e-02 -6.344001e-05 1.407e-05 1.932e-05 1.019e-06
-2.021212e+00 5.308170e-01 0.000000e+00 -8.226361e-05 2.656e-05 3.377e-05 7.801e-06
-2.021212e+00 5.308170e-01 1.666667e-01 -7.453912e-05 2.706e-05 1.048e-05 7.193e-06
-2.021212e+00 5.308170e-01 1.250000e-01 -7.791859e-05 6.831e-06 1.275e-05 2.326e-06
-2.021212e+00 5.308170e-01 1.000000e-01 -7.948279e-05 9.178e-06 2.124e-05 2.052e-06
-2.021212e+00 5.308170e-01 8.333333e-02 -8.033249e-05 1.410e-05 2.495e-05 3.805e-06
-2.021212e+00 7.962260e-01 0.000000e+00 -7.510046e-05 2.208e-05 4.530e-05 1.024e-05
-2.021212e+00 7.962260e-01 1.666667e-01 -1.423206e-04 2.692e-05 3.384e-05 1.843e-05
-2.021212e+00 7.962260e-01 1.250000e-01 -1.129118e-04 8.301e-06 1.891e-05 6.711e-06
-2.021212e+00 7.962260e-01 1.000000e-01 -9.929971e-05 7.485e-06 2.819e-05 6.688e-06
-2.021212e+00 7.962260e-01 8.333333e-02 -9.190549e-05 1.123e-05 3.357e-05 7.774e-06
-2.021212e+00 1.061634e+00 0.000000e+00 -6.149376e-05 2.700e-05 5.320e-05 1.239e-05
-2.021212e+00 1.061634e+00 1.666667e-01 -2.045513e-04 3.458e-05 6.150e-05 2.901e-05
-2.021212e+00 1.061634e+00 1.250000e-01 -1.419636e-04 1.101e-05 2.437e-05 1.183e-05
-2.021212e+00 1.061634e+00 1.000000e-01 -1.129945e-04 9.060e-06 3.432e-05 8.718e-06
-2.021212e+00 1.061634e+00 8.333333e-02 -9.725814e-05 1.351e-05 3.922e-05 8.760e-06
-2.021212e+00 1.327043e+00 0.000000e+00 -1.046312e-04 3.688e-05 6.195e-05 1.373e-05
-2.021212e+00 1.327043e+00 1.666667e-01 -1.909697e-04 5.239e-05 5.460e-05 4.518e-05
-2.021212e+00 1.327043e+00 1.250000e-01 -1.531966e-04 1.656e-05 2.194e-05 1.380e-05
-2.021212e+00 1.327043e+00 1.000000e-01 -1.357131e-04 1.062e-05 3.635e-05 6.728e-06
-2.021212e+00 1.327043e+00 8.333333e-02 -1.262158e-04 1.690e-05 4.417e-05 5.678e-06
-2.021212e+00 1.592451e+00 0.000000e+00 -2.567147e-04 4.166e-05 8.160e-05 2.410e-05
-2.021212e+00 1.592451e+00 1.666667e-01 -6.448938e-05 6.462e-05 5.013e-05 5.032e-05
-2.021212e+00 1.592451e+00 1.250000e-01 -1.485879e-04 2.153e-05 3.274e-05 1.701e-05
-2.021212e+00 1.592451e+00 1.000000e-01 -1.875136e-04 1.175e-05 3.660e-05 1.956e-05
-2.021212e+00 1.592451e+00 8.333333e-02 -2.086584e-04 1.818e-05 4.593e-05 2.095e-05
-1.997980e+00 0.000000e+00 0.000000e+00 1.105633e-15 1.763e-10 1.197e-15 7.004e-16
-1.997980e+00 0.000000e+00 1.666667e-01 -2.106784e-15 3.021e-10 1.940e-15 2.466e-15
-1.997980e+00 0.000000e+00 1.250000e-01 -7.013515e-16 1.065e-10 7.474e-16 9.552e-16
-1.997980e+00 0.000000e+00 1.000000e-01 -5.083726e-17 5.072e-11 2.769e-16 2.836e-16
-1.997980e+00 0.000000e+00 8.333333e-02 3.025285e-16 7.274e-11 2.750e-16 2.776e-16
-1.997980e+00 1.327040e-01 0.000000e+00 3.377046e-05 2.896e-05 1.365e-05 1.132e-05
-1.997980e+00 1.327040e-01 1.666667e-01 -6.983850e-05 3.638e-05 1.471e-05 1.399e-05
-1.997980e+00 1.327040e-01 1.250000e-01 -2.450958e-05 9.466e-06 7.041e-06 3.074e-06
-1.997980e+00 1.327040e-01 1.000000e-01 -3.528767e-06 7.528e-06 8.768e-06 2.270e-06
-1.997980e+00 1.327040e-01 8.333333e-02 7.868219e-06 1.347e-05 9.700e-06 5.062e-06
-1.997980e+00 2.654090e-01 0.000000e+00 -2.903032e-05 2.426e-05 1.750e-05 2.612e-06
-1.997980e+00 2.654090e-01 1.666667e-01 -5.994643e-05 2.679e-05 1.714e-05 8.100e-06
-1.997980e+00 2.654090e-01 1.250000e-01 -4.642063e-05 6.979e-06 1.049e-05 5.396e-06
-1.997980e+00 2.654090e-01 1.000000e-01 -4.016012e-05 7.848e-06 1.069e-05 3.936e-06
-1.997980e+00 2.654090e-01 8.333333e-02 -3.675935e-05 1.241e-05 1.277e-05 3.143e-06
-1.997980e+00 3.981130e-01 0.000000e+00 -7.004567e-05 2.568e-05 2.661e-05 4.405e-06
-1.997980e+00 3.981130e-01 1.666667e-01 -6.408754e-05 2.700e-05 1.713e-05 8.712e-06
-1.997980e+00 3.981130e-01 1.250000e-01 -6.669422e-05 7.444e-06 1.039e-05 3.833e-06
-1.997980e+00 3.981130e-01 1.000000e-01 -6.790074e-05 9.076e-06 1.567e-05 1.433e-07
-1.997980e+00 3.981130e-01 8.333333e-02 -6.855614e-05 1.367e-05 1.853e-05 3.715e-07
-1.997980e+00 5.308170e-01 0.000000e+00 -8.939652e-05 2.561e-05 3.368e-05 4.927e-06
-1.997980e+00 5.308170e-01 1.666667e-01 -8.150783e-05 2.532e-05 1.061e-05 6.489e-06
-1.997980e+00 5.308170e-01 1.250000e-01 -8.495913e-05 6.410e-06 1.172e-05 3.265e-06
-1.997980e+00 5.308170e-01 1.000000e-01 -8.655659e-05 9.097e-06 2.137e-05 3.463e-07
-1.997980e+00 5.308170e-01 8.333333e-02 -8.742435e-05 1.379e-05 2.517e-05 1.746e-06
-1.997980e+00 7.962260e-01 0.000000e+00 -8.671646e-05 2.209e-05 4.327e-05 6.746e-06
-1.997980e+00 7.962260e-01 1.666667e-01 -1.521453e-04 2.659e-05 3.502e-05 1.779e-05
-1.997980e+00 7.962260e-01 1.250000e-01 -1.235202e-04 8.084e-06 1.744e-05 4.972e-06
-1.997980e+00 7.962260e-01 1.000000e-01 -1.102708e-04 7.465e-06 2.641e-05 4.497e-06
-1.997980e+00 7.962260e-01 8.333333e-02 -1.030737e-04 1.126e-05 3.179e-05 5.184e-06
-1.997980e+00 1.061634e+00 0.000000e+00 -7.727702e-05 2.652e-05 5.019e-05 8.010e-06
-1.997980e+00 1.061634e+00 1.666667e-01 -2.147736e-04 3.423e-05 6.038e-05 2.592e-05
-1.997980e+00 1.061634e+00 1.250000e-01 -1.546189e-04 1.098e-05 2.171e-05 9.462e-06
-1.997980e+00 1.061634e+00 1.000000e-01 -1.267758e-04 8.931e-06 3.152e-05 9.265e-06
-1.997980e+00 1.061634e+00 8.333333e-02 -1.116512e-04 1.326e-05 3.635e-05 5.484e-06
-1.997980e+00 1.327043e+00 0.000000e+00 -1.225467e-04 3.661e-05 5.814e-05 1.347e-05
-1.997980e+00 1.327043e+00 1.666667e-01 -2.002747e-04 5.277e-05 4.745e-05 4.459e-05
-1.997980e+00 1.327043e+00 1.250000e-01 -1.662687e-04 1.689e-05 1.805e-05 1.234e-05
-1.997980e+00 1.327043e+00 1.000000e-01 -1.505288e-04 1.058e-05 3.248e-05 1.521e-06
-1.997980e+00 1.327043e+00 8.333333e-02 -1.419787e-04 1.669e-05 4.032e-05 4.495e-06
-1.997980e+00 1.592451e+00 0.000000e+00 -2.712278e-04 4.058e-05 7.983e-05 2.165e-05
-1.997980e+00 1.592451e+00 1.666667e-01 -7.668898e-05 6.464e-05 5.471e-05 4.795e-05
-1.997980e+00 1.592451e+00 1.250000e-01 -1.617997e-04 2.222e-05 3.221e-05 1.640e-05
-1.997980e+00 1.592451e+00 1.000000e-01 -2.011939e-04 1.206e-05 3.235e-05 1.803e-05
-1.997980e+00 1.592451e+00 8.333333e-02 -2.225931e-04 1.778e-05 4.405e-05 1.913e-05
-1.974747e+00 0.000000e+00 0.000000e+00 1.101308e-15 1.760e-10 1.209e-15 6.770e-16
-1.974747e+00 0.000000e+00 1.666667e-01 -2.085365e-15 2.962e-10 1.893e-15 2.420e-15
-1.974747e+00 0.000000e+00 1.250000e-01 -6.911957e-16 1.034e-10 6.969e-16 1.004e-15
-1.974747e+00 0.000000e+00 1.000000e-01 -4.589433e-17 5.018e-11 3.135e-16 3.107e-16
-1.974747e+00 0.000000e+00 8.333333e-02 3.046397e-16 7.334e-11 3.012e-16 2.808e-16
-1.974747e+00 1.327040e-01 0.000000e+00 3.049766e-05 2.818e-05 1.375e-05 1.226e-05
-1.974747e+00 1.327040e-01 1.666667e-01 -6.822351e-05 3.533e-05 1.564e-05 1.345e-05
-1.974747e+00 1.327040e-01 1.250000e-01 -2.503300e-05 9.261e-06 8.546e-06 3.774e-06
-1.974747e+00 1.327040e-01 1.000000e-01 -5.041962e-06 7.438e-06 8.719e-06 4.176e-06
-1.974747e+00 1.327040e-01 8.333333e-02 5.817367e-06 1.317e-05 1.077e-05 6.678e-06
-1.974747e+00 2.654090e-01 0.000000e+00 -3.334719e-05 2.353e-05 1.705e-05 2.771e-06
-1.974747e+00 2.654090e-01 1.666667e-01 -6.134991e-05 2.602e-05 1.673e-05 7.307e-06
-1.974747e+00 2.654090e-01 1.250000e-01 -4.909872e-05 6.885e-06 1.152e-05 5.305e-06
-1.974747e+00 2.654090e-01 1.000000e-01 -4.342817e-05 7.688e-06 1.043e-05 4.378e-06
-1.974747e+00 2.654090e-01 8.333333e-02 -4.034787e-05 1.208e-05 1.208e-05 3.875e-06
-1.974747e+00 3.981130e-01 0.000000e+00 -7.575492e-05 2.466e-05 2.559e-05 1.215e-06
-1.974747e+00 3.981130e-01 1.666667e-01 -6.844278e-05 2.565e-05 1.656e-05 6.900e-06
-1.974747e+00 3.981130e-01 1.250000e-01 -7.164184e-05 7.289e-06 9.357e-06 3.456e-06
-1.974747e+00 3.981130e-01 1.000000e-01 -7.312255e-05 8.958e-06 1.464e-05 -3.352e-07
-1.974747e+00 3.981130e-01 8.333333e-02 -7.392688e-05 1.328e-05 1.762e-05 -3.430e-08
-1.974747e+00 5.308170e-01 0.000000e+00 -9.698865e-05 2.465e-05 3.401e-05 1.530e-06
-1.974747e+00 5.308170e-01 1.666667e-01 -8.818070e-05 2.361e-05 1.069e-05 6.277e-06
-1.974747e+00 5.308170e-01 1.250000e-01 -9.203418e-05 6.033e-06 1.066e-05 4.971e-06
-1.974747e+00 5.308170e-01 1.000000e-01 -9.381779e-05 9.013e-06 2.143e-05 -1.107e-06
-1.974747e+00 5.308170e-01 8.333333e-02 -9.478666e-05 1.347e-05 2.530e-05 -6.509e-07
-1.974747e+00 7.962260e-01 0.000000e+00 -9.884639e-05 2.217e-05 4.067e-05 2.569e-06
-1.974747e+00 7.962260e-01 1.666667e-01 -1.613773e-04 2.636e-05 3.626e-05 1.595e-05
-1.974747e+00 7.962260e-01 1.250000e-01 -1.340200e-04 7.872e-06 1.582e-05 3.921e-06
-1.974747e+00 7.962260e-01 1.000000e-01 -1.213575e-04 7.448e-06 2.435e-05 1.959e-06
-1.974747e+00 7.962260e-01 8.333333e-02 -1.144791e-04 1.131e-05 2.968e-05 2.146e-06
-1.974747e+00 1.061634e+00 0.000000e+00 -9.357411e-05 2.618e-05 4.658e-05 3.003e-06
-1.974747e+00 1.061634e+00 1.666667e-01 -2.242037e-04 3.403e-05 5.072e-05 2.249e-05
-1.974747e+00 1.061634e+00 1.250000e-01 -1.670533e-04 1.096e-05 1.890e-05 7.416e-06
-1.974747e+00 1.061634e+00 1.000000e-01 -1.406008e-04 8.806e-06 2.840e-05 9.868e-06
-1.974747e+00 1.061634e+00 8.333333e-02 -1.262315e-04 1.305e-05 3.308e-05 5.593e-06
-1.974747e+00 1.327043e+00 0.000000e+00 -1.409973e-04 3.631e-05 5.359e-05 1.261e-05
-1.974747e+00 1.327043e+00 1.666667e-01 -2.087421e-04 5.318e-05 2.918e-05 4.325e-05
-1.974747e+00 1.327043e+00 1.250000e-01 -1.791038e-04 1.722e-05 1.479e-05 9.546e-06
-1.974747e+00 1.327043e+00 1.000000e-01 -1.653854e-04 1.050e-05 2.825e-05 -1.238e-06
-1.974747e+00 1.327043e+00 8.333333e-02 -1.579335e-04 1.644e-05 3.599e-05 2.883e-06
-1.974747e+00 1.592451e+00 0.000000e+00 -2.866002e-04 3.954e-05 7.763e-05 1.864e-05
-1.974747e+00 1.592451e+00 1.666667e-01 -8.776565e-05 6.414e-05 5.869e-05 4.423e-05
-1.974747e+00 1.592451e+00 1.250000e-01 -1.747558e-04 2.267e-05 3.438e-05 1.602e-05
-1.974747e+00 1.592451e+00 1.000000e-01 -2.150198e-04 1.248e-05 3.140e-05 1.594e-05
-1.974747e+00 1.592451e+00 8.333333e-02 -2.368916e-04 1.756e-05 4.182e-05 1.676e-05
-1.951515e+00 0.000000e+00 0.000000e+00 1.085423e-15 1.750e-10 1.213e-15 6.527e-16
-1.951515e+00 0.000000e+00 1.666667e-01 -2.043359e-15 2.886e-10 1.827e-15 2.182e-15
-1.951515e+00 0.000000e+00 1.250000e-01 -6.745172e-16 9.967e-11 7.007e-16 9.812e-16
-1.951515e+00 0.000000e+00 1.000000e-01 -4.093881e-17 4.976e-11 3.561e-16 3.345e-16
-1.951515e+00 0.000000e+00 8.333333e-02 3.032272e-16 7.387e-11 3.312e-16 2.807e-16
-1.951515e+00 1.327040e-01 0.000000e+00 2.704800e-05 2.779e-05 1.612e-05 1.312e-05
-1.951515e+00 1.327040e-01 1.666667e-01 -6.662126e-05 3.486e-05 1.643e-05 1.398e-05
-1.951515e+00 1.327040e-01 1.250000e-01 -2.564096e-05 9.220e-06 9.963e-06 4.431e-06
-1.951515e+00 1.327040e-01 1.000000e-01 -6.672932e-06 7.412e-06 1.032e-05 5.969e-06
-1.951515e+00 1.327040e-01 8.333333e-02 3.630687e-06 1.302e-05 1.317e-05 8.188e-06
-1.951515e+00 2.654090e-01 0.000000e+00 -3.795031e-05 2.296e-05 1.633e-05 4.056e-06
-1.951515e+00 2.654090e-01 1.666667e-01 -6.272566e-05 2.547e-05 1.616e-05 6.037e-06
-1.951515e+00 2.654090e-01 1.250000e-01 -5.188645e-05 6.818e-06 1.047e-05 5.167e-06
-1.951515e+00 2.654090e-01 1.000000e-01 -4.686944e-05 7.543e-06 1.076e-05 4.765e-06
-1.951515e+00 2.654090e-01 8.333333e-02 -4.414415e-05 1.180e-05 1.210e-05 4.546e-06
-1.951515e+00 3.981130e-01 0.000000e+00 -8.184655e-05 2.369e-05 2.424e-05 2.896e-07
-1.951515e+00 3.981130e-01 1.666667e-01 -7.266134e-05 2.438e-05 1.577e-05 5.094e-06
-1.951515e+00 3.981130e-01 1.250000e-01 -7.667987e-05 7.157e-06 9.885e-06 2.694e-06
-1.951515e+00 3.981130e-01 1.000000e-01 -7.853987e-05 8.840e-06 1.346e-05 -9.085e-07
-1.951515e+00 3.981130e-01 8.333333e-02 -7.955024e-05 1.291e-05 1.716e-05 -5.424e-07
-1.951515e+00 5.308170e-01 0.000000e+00 -1.050329e-04 2.369e-05 3.421e-05 -2.175e-06
-1.951515e+00 5.308170e-01 1.666667e-01 -9.456499e-05 2.195e-05 1.045e-05 6.705e-06
-1.951515e+00 5.308170e-01 1.250000e-01 -9.914469e-05 5.710e-06 1.021e-05 3.678e-06
-1.951515e+00 5.308170e-01 1.000000e-01 -1.012644e-04 8.922e-06 2.143e-05 -1.893e-06
-1.951515e+00 5.308170e-01 8.333333e-02 -1.024159e-04 1.314e-05 2.535e-05 -3.062e-06
-1.951515e+00 7.962260e-01 0.000000e+00 -1.114769e-04 2.230e-05 3.759e-05 -2.106e-06
-1.951515e+00 7.962260e-01 1.666667e-01 -1.700211e-04 2.622e-05 3.758e-05 1.335e-05
-1.951515e+00 7.962260e-01 1.250000e-01 -1.444080e-04 7.669e-06 1.407e-05 2.825e-06
-1.951515e+00 7.962260e-01 1.000000e-01 -1.325529e-04 7.427e-06 2.263e-05 -8.267e-07
-1.951515e+00 7.962260e-01 8.333333e-02 -1.261130e-04 1.137e-05 2.724e-05 -1.218e-06
-1.951515e+00 1.061634e+00 0.000000e+00 -1.103588e-04 2.595e-05 4.244e-05 -9.105e-07
-1.951515e+00 1.061634e+00 1.666667e-01 -2.328450e-04 3.395e-05 3.893e-05 2.016e-05
-1.951515e+00 1.061634e+00 1.250000e-01 -1.792573e-04 1.095e-05 1.598e-05 1.269e-05
-1.951515e+00 1.061634e+00 1.000000e-01 -1.544538e-04 8.681e-06 2.502e-05 1.034e-05
-1.951515e+00 1.061634e+00 8.333333e-02 -1.409803e-04 1.289e-05 2.948e-05 6.936e-06
-1.951515e+00 1.327043e+00 0.000000e+00 -1.599333e-04 3.597e-05 4.842e-05 1.119e-05
-1.951515e+00 1.327043e+00 1.666667e-01 -2.163804e-04 5.359e-05 3.228e-05 4.052e-05
-1.951515e+00 1.327043e+00 1.250000e-01 -1.916848e-04 1.754e-05 1.216e-05 1.046e-05
-1.951515e+00 1.327043e+00 1.000000e-01 -1.802542e-04 1.037e-05 2.372e-05 -3.459e-06
-1.951515e+00 1.327043e+00 8.333333e-02 -1.740451e-04 1.614e-05 3.126e-05 9.034e-07
-1.951515e+00 1.592451e+00 0.000000e+00 -3.027511e-04 3.849e-05 7.256e-05 1.517e-05
-1.951515e+00 1.592451e+00 1.666667e-01 -9.773336e-05 6.315e-05 6.200e-05 3.932e-05
-1.951515e+00 1.592451e+00 1.250000e-01 -1.874286e-04 2.289e-05 3.841e-05 1.510e-05
-1.951515e+00 1.592451e+00 1.000000e-01 -2.289447e-04 1.294e-05 2.817e-05 1.336e-05
-1.951515e+00 1.592451e+00 8.333333e-02 -2.514967e-04 1.745e-05 3.985e-05 1.391e-05
-1.928283e+00 0.000000e+00 0.000000e+00 1.058809e-15 1.733e-10 1.209e-15 6.344e-16
-1.928283e+00 0.000000e+00 1.666667e-01 -1.982270e-15 2.795e-10 1.743e-15 1.923e-15
-1.928283e+00 0.000000e+00 1.250000e-01 -6.517975e-16 9.547e-11 6.985e-16 1.010e-15
-1.928283e+00 0.000000e+00 1.000000e-01 -3.597901e-17 4.943e-11 3.961e-16 3.549e-16
-1.928283e+00 0.000000e+00 8.333333e-02 2.985397e-16 7.428e-11 3.585e-16 2.899e-16
-1.928283e+00 1.327040e-01 0.000000e+00 2.342241e-05 2.775e-05 1.603e-05 1.388e-05
-1.928283e+00 1.327040e-01 1.666667e-01 -6.503693e-05 3.495e-05 1.710e-05 1.503e-05
-1.928283e+00 1.327040e-01 1.250000e-01 -2.633597e-05 9.331e-06 1.128e-05 5.041e-06
-1.928283e+00 1.327040e-01 1.000000e-01 -8.422950e-06 7.442e-06 1.185e-05 7.645e-06
-1.928283e+00 1.327040e-01 8.333333e-02 1.307577e-06 1.300e-05 1.509e-05 9.590e-06
-1.928283e+00 2.654090e-01 0.000000e+00 -4.283654e-05 2.254e-05 1.554e-05 5.288e-06
-1.928283e+00 2.654090e-01 1.666667e-01 -6.408100e-05 2.513e-05 1.544e-05 6.501e-06
-1.928283e+00 2.654090e-01 1.250000e-01 -5.478655e-05 6.777e-06 1.065e-05 4.983e-06
-1.928283e+00 2.654090e-01 1.000000e-01 -5.048455e-05 7.408e-06 1.165e-05 5.093e-06
-1.928283e+00 2.654090e-01 8.333333e-02 -4.814765e-05 1.158e-05 1.128e-05 5.153e-06
-1.928283e+00 3.981130e-01 0.000000e+00 -8.831536e-05 2.276e-05 2.259e-05 -1.784e-07
-1.928283e+00 3.981130e-01 1.666667e-01 -7.675079e-05 2.322e-05 1.475e-05 4.836e-06
-1.928283e+00 3.981130e-01 1.250000e-01 -8.181029e-05 7.050e-06 1.099e-05 1.563e-06
-1.928283e+00 3.981130e-01 1.000000e-01 -8.415212e-05 8.721e-06 1.272e-05 -1.563e-06
-1.928283e+00 3.981130e-01 8.333333e-02 -8.542422e-05 1.255e-05 1.671e-05 -1.140e-06
-1.928283e+00 5.308170e-01 0.000000e+00 -1.135221e-04 2.275e-05 3.429e-05 -4.134e-06
-1.928283e+00 5.308170e-01 1.666667e-01 -1.006679e-04 2.038e-05 9.908e-06 7.119e-06
-1.928283e+00 5.308170e-01 1.250000e-01 -1.062916e-04 5.450e-06 1.304e-05 1.858e-06
-1.928283e+00 5.308170e-01 1.000000e-01 -1.088946e-04 8.823e-06 2.137e-05 -2.774e-06
-1.928283e+00 5.308170e-01 8.333333e-02 -1.103085e-04 1.281e-05 2.532e-05 -3.959e-06
-1.928283e+00 7.962260e-01 0.000000e+00 -1.245948e-04 2.249e-05 3.414e-05 -5.523e-06
-1.928283e+00 7.962260e-01 1.666667e-01 -1.780809e-04 2.618e-05 3.897e-05 1.185e-05
-1.928283e+00 7.962260e-01 1.250000e-01 -1.546808e-04 7.481e-06 1.224e-05 3.898e-06
-1.928283e+00 7.962260e-01 1.000000e-01 -1.438498e-04 7.397e-06 2.019e-05 -3.366e-06
-1.928283e+00 7.962260e-01 8.333333e-02 -1.379664e-04 1.144e-05 2.445e-05 -4.053e-06
-1.928283e+00 1.061634e+00 0.000000e+00 -1.276047e-04 2.579e-05 3.787e-05 2.483e-06
-1.928283e+00 1.061634e+00 1.666667e-01 -2.407007e-04 3.397e-05 2.541e-05 1.744e-05
-1.928283e+00 1.061634e+00 1.250000e-01 -1.912212e-04 1.095e-05 1.375e-05 1.525e-05
-1.928283e+00 1.061634e+00 1.000000e-01 -1.683192e-04 8.556e-06 2.143e-05 1.068e-05
-1.928283e+00 1.061634e+00 8.333333e-02 -1.558787e-04 1.275e-05 2.694e-05 8.200e-06
-1.928283e+00 1.327043e+00 0.000000e+00 -1.793050e-04 3.558e-05 4.270e-05 9.262e-06
-1.928283e+00 1.327043e+00 1.666667e-01 -2.231978e-04 5.396e-05 3.591e-05 3.631e-05
-1.928283e+00 1.327043e+00 1.250000e-01 -2.039947e-04 1.784e-05 1.494e-05 9.427e-06
-1.928283e+00 1.327043e+00 1.000000e-01 -1.951064e-04 1.022e-05 1.980e-05 -3.602e-06
-1.928283e+00 1.327043e+00 8.333333e-02 -1.902782e-04 1.581e-05 2.621e-05 -1.383e-06
-1.928283e+00 1.592451e+00 0.000000e+00 -3.196000e-04 3.742e-05 6.615e-05 1.128e-05
-1.928283e+00 1.592451e+00 1.666667e-01 -1.066061e-04 6.168e-05 6.456e-05 3.878e-05
-1.928283e+00 1.592451e+00 1.250000e-01 -1.997910e-04 2.291e-05 4.225e-05 1.368e-05
-1.928283e+00 1.592451e+00 1.000000e-01 -2.429222e-04 1.341e-05 3.191e-05 1.038e-05
-1.928283e+00 1.592451e+00 8.333333e-02 -2.663516e-04 1.743e-05 3.814e-05 1.066e-05
-1.905051e+00 0.000000e+00 0.000000e+00 1.022301e-15 1.709e-10 1.197e-15 6.108e-16
-1.905051e+00 0.000000e+00 1.666667e-01 -1.903600e-15 2.688e-10 1.709e-15 1.645e-15
-1.905051e+00 0.000000e+00 1.250000e-01 -6.235183e-16 9.084e-11 7.502e-16 1.040e-15
-1.905051e+00 0.000000e+00 1.000000e-01 -3.102319e-17 4.917e-11 4.333e-16 3.720e-16
-1.905051e+00 0.000000e+00 8.333333e-02 2.908260e-16 7.455e-11 3.809e-16 3.177e-16
-1.905051e+00 1.327040e-01 0.000000e+00 1.962182e-05 2.803e-05 1.871e-05 1.456e-05
-1.905051e+00 1.327040e-01 1.666667e-01 -6.347571e-05 3.552e-05 1.763e-05 1.557e-05
-1.905051e+00 1.327040e-01 1.250000e-01 -2.712054e-05 9.573e-06 1.251e-05 6.107e-06
-1.905051e+00 1.327040e-01 1.000000e-01 -1.029329e-05 7.522e-06 1.330e-05 9.200e-06
-1.905051e+00 1.327040e-01 8.333333e-02 -1.152563e-06 1.311e-05 1.429e-05 1.088e-05
-1.905051e+00 2.654090e-01 0.000000e+00 -4.800272e-05 2.228e-05 1.587e-05 6.440e-06
-1.905051e+00 2.654090e-01 1.666667e-01 -6.542321e-05 2.499e-05 1.509e-05 7.261e-06
-1.905051e+00 2.654090e-01 1.250000e-01 -5.780175e-05 6.760e-06 1.112e-05 4.755e-06
-1.905051e+00 2.654090e-01 1.000000e-01 -5.427410e-05 7.284e-06 1.319e-05 5.362e-06
-1.905051e+00 2.654090e-01 8.333333e-02 -5.235785e-05 1.141e-05 1.283e-05 5.691e-06
-1.905051e+00 3.981130e-01 0.000000e+00 -9.515617e-05 2.189e-05 2.117e-05 -7.437e-07
-1.905051e+00 3.981130e-01 1.666667e-01 -8.071872e-05 2.217e-05 1.354e-05 5.455e-06
-1.905051e+00 3.981130e-01 1.250000e-01 -8.703511e-05 6.968e-06 1.208e-05 3.249e-07
-1.905051e+00 3.981130e-01 1.000000e-01 -8.995869e-05 8.601e-06 1.203e-05 -2.286e-06
-1.905051e+00 3.981130e-01 8.333333e-02 -9.154681e-05 1.220e-05 1.618e-05 -1.815e-06
-1.905051e+00 5.308170e-01 0.000000e+00 -1.224492e-04 2.183e-05 3.189e-05 -6.294e-06
-1.905051e+00 5.308170e-01 1.666667e-01 -1.064968e-04 1.894e-05 9.448e-06 7.226e-06
-1.905051e+00 5.308170e-01 1.250000e-01 -1.134760e-04 5.264e-06 1.396e-05 -7.216e-08
-1.905051e+00 5.308170e-01 1.000000e-01 -1.167063e-04 8.716e-06 2.119e-05 -3.732e-06
-1.905051e+00 5.308170e-01 8.333333e-02 -1.184611e-04 1.247e-05 2.523e-05 -4.948e-06
-1.905051e+00 7.962260e-01 0.000000e+00 -1.381867e-04 2.271e-05 3.037e-05 -7.763e-06
-1.905051e+00 7.962260e-01 1.666667e-01 -1.855611e-04 2.625e-05 4.043e-05 1.151e-05
-1.905051e+00 7.962260e-01 1.250000e-01 -1.648348e-04 7.314e-06 1.033e-05 1.186e-06
-1.905051e+00 7.962260e-01 1.000000e-01 -1.552415e-04 7.358e-06 1.775e-05 -3.802e-06
-1.905051e+00 7.962260e-01 8.333333e-02 -1.500303e-04 1.152e-05 2.146e-05 -5.012e-06
-1.905051e+00 1.061634e+00 0.000000e+00 -1.452855e-04 2.571e-05 3.292e-05 5.877e-06
-1.905051e+00 1.061634e+00 1.666667e-01 -2.477741e-04 3.407e-05 1.540e-05 1.458e-05
-1.905051e+00 1.061634e+00 1.250000e-01 -2.029354e-04 1.095e-05 1.064e-05 1.369e-05
-1.905051e+00 1.061634e+00 1.000000e-01 -1.821814e-04 8.434e-06 1.834e-05 1.089e-05
-1.905051e+00 1.061634e+00 8.333333e-02 -1.709077e-04 1.263e-05 2.313e-05 9.373e-06
-1.905051e+00 1.327043e+00 0.000000e+00 -1.990628e-04 3.514e-05 3.748e-05 6.896e-06
-1.905051e+00 1.327043e+00 1.666667e-01 -2.292026e-04 5.426e-05 3.709e-05 3.269e-05
-1.905051e+00 1.327043e+00 1.250000e-01 -2.160164e-04 1.811e-05 1.772e-05 8.949e-06
-1.905051e+00 1.327043e+00 1.000000e-01 -2.099131e-04 1.004e-05 1.702e-05 -3.281e-06
-1.905051e+00 1.327043e+00 8.333333e-02 -2.065977e-04 1.545e-05 2.190e-05 -3.916e-06
-1.905051e+00 1.592451e+00 0.000000e+00 -3.370662e-04 3.630e-05 6.271e-05 7.053e-06
-1.905051e+00 1.592451e+00 1.666667e-01 -1.143980e-04 5.978e-05 6.628e-05 4.330e-05
-1.905051e+00 1.592451e+00 1.250000e-01 -2.118153e-04 2.273e-05 4.578e-05 1.467e-05
-1.905051e+00 1.592451e+00 1.000000e-01 -2.569057e-04 1.385e-05 3.627e-05 7.079e-06
-1.905051e+00 1.592451e+00 8.333333e-02 -2.813992e-04 1.745e-05 3.587e-05 7.071e-06
-1.881818e+00 0.000000e+00 0.000000e+00 9.767318e-16 1.679e-10 1.178e-15 5.823e-16
-1.881818e+00 0.000000e+00 1.666667e-01 -1.808856e-15 2.568e-10 1.662e-15 1.548e-15
-1.881818e+00 0.000000e+00 1.250000e-01 -5.901611e-16 8.582e-11 8.164e-16 9.489e-16
-1.881818e+00 0.000000e+00 1.000000e-01 -2.607965e-17 4.896e-11 4.676e-16 3.859e-16
-1.881818e+00 0.000000e+00 8.333333e-02 2.803350e-16 7.467e-11 4.021e-16 3.436e-16
-1.881818e+00 1.327040e-01 0.000000e+00 1.564714e-05 2.858e-05 2.146e-05 1.514e-05
-1.881818e+00 1.327040e-01 1.666667e-01 -6.194277e-05 3.650e-05 1.803e-05 1.628e-05
-1.881818e+00 1.327040e-01 1.250000e-01 -2.799718e-05 9.921e-06 1.363e-05 7.751e-06
-1.881818e+00 1.327040e-01 1.000000e-01 -1.228523e-05 7.641e-06 1.468e-05 1.063e-05
-1.881818e+00 1.327040e-01 8.333333e-02 -3.750336e-06 1.332e-05 1.525e-05 1.206e-05
-1.881818e+00 2.654090e-01 0.000000e+00 -5.344572e-05 2.216e-05 1.605e-05 7.499e-06
-1.881818e+00 2.654090e-01 1.666667e-01 -6.675960e-05 2.506e-05 1.586e-05 6.950e-06
-1.881818e+00 2.654090e-01 1.250000e-01 -6.093478e-05 6.766e-06 1.154e-05 4.484e-06
-1.881818e+00 2.654090e-01 1.000000e-01 -5.823872e-05 7.168e-06 1.311e-05 5.570e-06
-1.881818e+00 2.654090e-01 8.333333e-02 -5.677419e-05 1.129e-05 1.523e-05 6.159e-06
-1.881818e+00 3.981130e-01 0.000000e+00 -1.023638e-04 2.109e-05 1.913e-05 -1.395e-06
-1.881818e+00 3.981130e-01 1.666667e-01 -8.457269e-05 2.126e-05 1.219e-05 5.931e-06
-1.881818e+00 3.981130e-01 1.250000e-01 -9.235629e-05 6.914e-06 1.312e-05 -1.005e-06
-1.881818e+00 3.981130e-01 1.000000e-01 -9.595899e-05 8.479e-06 1.360e-05 -3.065e-06
-1.881818e+00 3.981130e-01 8.333333e-02 -9.791601e-05 1.187e-05 1.562e-05 -2.555e-06
-1.881818e+00 5.308170e-01 0.000000e+00 -1.318070e-04 2.095e-05 3.192e-05 -8.429e-06
-1.881818e+00 5.308170e-01 1.666667e-01 -1.120588e-04 1.768e-05 9.766e-06 7.450e-06
-1.881818e+00 5.308170e-01 1.250000e-01 -1.206986e-04 5.156e-06 1.381e-05 -1.542e-06
-1.881818e+00 5.308170e-01 1.000000e-01 -1.246976e-04 8.600e-06 2.111e-05 -4.749e-06
-1.881818e+00 5.308170e-01 8.333333e-02 -1.268699e-04 1.214e-05 2.531e-05 -6.009e-06
-1.881818e+00 7.962260e-01 0.000000e+00 -1.522392e-04 2.298e-05 2.706e-05 -1.019e-05
-1.881818e+00 7.962260e-01 1.666667e-01 -1.924659e-04 2.643e-05 4.196e-05 1.136e-05
-1.881818e+00 7.962260e-01 1.250000e-01 -1.748667e-04 7.172e-06 8.274e-06 3.843e-07
-1.881818e+00 7.962260e-01 1.000000e-01 -1.667208e-04 7.310e-06 1.512e-05 -4.202e-06
-1.881818e+00 7.962260e-01 8.333333e-02 -1.622959e-04 1.160e-05 1.877e-05 -6.115e-06
-1.881818e+00 1.061634e+00 0.000000e+00 -1.633750e-04 2.570e-05 2.841e-05 9.238e-06
-1.881818e+00 1.061634e+00 1.666667e-01 -2.540687e-04 3.423e-05 1.082e-05 1.143e-05
-1.881818e+00 1.061634e+00 1.250000e-01 -2.143902e-04 1.095e-05 1.171e-05 1.195e-05
-1.881818e+00 1.061634e+00 1.000000e-01 -1.960247e-04 8.319e-06 1.756e-05 1.097e-05
-1.881818e+00 1.061634e+00 8.333333e-02 -1.860484e-04 1.254e-05 2.078e-05 1.045e-05
-1.881818e+00 1.327043e+00 0.000000e+00 -2.191569e-04 3.467e-05 3.757e-05 4.153e-06
-1.881818e+00 1.327043e+00 1.666667e-01 -2.344032e-04 5.449e-05 3.979e-05 2.852e-05
-1.881818e+00 1.327043e+00 1.250000e-01 -2.277330e-04 1.834e-05 2.044e-05 8.215e-06
-1.881818e+00 1.327043e+00 1.000000e-01 -2.246456e-04 9.856e-06 2.107e-05 -2.634e-06
-1.881818e+00 1.327043e+00 8.333333e-02 -2.229685e-04 1.507e-05 2.321e-05 -6.634e-06
-1.881818e+00 1.592451e+00 0.000000e+00 -3.550692e-04 3.516e-05 5.901e-05 2.555e-06
-1.881818e+00 1.592451e+00 1.666667e-01 -1.211228e-04 5.751e-05 6.710e-05 5.247e-05
-1.881818e+00 1.592451e+00 1.250000e-01 -2.234744e-04 2.239e-05 4.889e-05 1.562e-05
-1.881818e+00 1.592451e+00 1.000000e-01 -2.708485e-04 1.425e-05 4.045e-05 6.839e-06
-1.881818e+00 1.592451e+00 8.333333e-02 -2.965826e-04 1.751e-05 3.586e-05 3.228e-06
-1.858586e+00 0.000000e+00 0.000000e+00 9.229337e-16 1.643e-10 1.153e-15 5.494e-16
-1.858586e+00 0.000000e+00 1.666667e-01 -1.699539e-15 2.437e-10 1.603e-15 1.525e-15
-1.858586e+00 0.000000e+00 1.250000e-01 -5.522075e-16 8.048e-11 8.502e-16 8.199e-16
-1.858586e+00 0.000000e+00 1.000000e-01 -2.115667e-17 4.881e-11 4.781e-16 3.968e-16
-1.858586e+00 0.000000e+00 8.333333e-02 2.673154e-16 7.464e-11 4.204e-16 3.674e-16
-1.858586e+00 1.327040e-01 0.000000e+00 1.149931e-05 2.935e-05 2.411e-05 1.563e-05
-1.858586e+00 1.327040e-01 1.666667e-01 -6.044331e-05 3.780e-05 1.830e-05 1.670e-05
-1.858586e+00 1.327040e-01 1.250000e-01 -2.896841e-05 1.035e-05 1.463e-05 8.127e-06
-1.858586e+00 1.327040e-01 1.000000e-01 -1.440003e-05 7.792e-06 1.595e-05 1.194e-05
-1.858586e+00 1.327040e-01 8.333333e-02 -6.486344e-06 1.362e-05 1.667e-05 1.311e-05
-1.858586e+00 2.654090e-01 0.000000e+00 -5.916238e-05 2.217e-05 1.803e-05 8.456e-06
-1.858586e+00 2.654090e-01 1.666667e-01 -6.809746e-05 2.530e-05 1.649e-05 7.633e-06
-1.858586e+00 2.654090e-01 1.250000e-01 -6.418836e-05 6.794e-06 1.212e-05 4.171e-06
-1.858586e+00 2.654090e-01 1.000000e-01 -6.237901e-05 7.061e-06 1.389e-05 5.714e-06
-1.858586e+00 2.654090e-01 8.333333e-02 -6.139615e-05 1.121e-05 1.764e-05 6.552e-06
-1.858586e+00 3.981130e-01 0.000000e+00 -1.099330e-04 2.037e-05 1.866e-05 -2.123e-06
-1.858586e+00 3.981130e-01 1.666667e-01 -8.832027e-05 2.053e-05 1.185e-05 6.263e-06
-1.858586e+00 3.981130e-01 1.250000e-01 -9.777585e-05 6.888e-06 1.410e-05 -2.407e-06
-1.858586e+00 3.981130e-01 1.000000e-01 -1.021524e-04 8.356e-06 1.576e-05 -3.884e-06
-1.858586e+00 3.981130e-01 8.333333e-02 -1.045298e-04 1.157e-05 1.665e-05 -3.346e-06
-1.858586e+00 5.308170e-01 0.000000e+00 -1.415884e-04 2.014e-05 3.386e-05 -9.327e-06
-1.858586e+00 5.308170e-01 1.666667e-01 -1.173612e-04 1.665e-05 1.017e-05 7.299e-06
-1.858586e+00 5.308170e-01 1.250000e-01 -1.279606e-04 5.131e-06 1.364e-05 -1.824e-06
-1.858586e+00 5.308170e-01 1.000000e-01 -1.328666e-04 8.479e-06 2.092e-05 -5.807e-06
-1.858586e+00 5.308170e-01 8.333333e-02 -1.355316e-04 1.181e-05 2.512e-05 -7.125e-06
-1.858586e+00 7.962260e-01 0.000000e+00 -1.667391e-04 2.330e-05 2.866e-05 -1.066e-05
-1.858586e+00 7.962260e-01 1.666667e-01 -1.987996e-04 2.673e-05 4.357e-05 1.135e-05
-1.858586e+00 7.962260e-01 1.250000e-01 -1.847732e-04 7.060e-06 7.265e-06 4.746e-07
-1.858586e+00 7.962260e-01 1.000000e-01 -1.782809e-04 7.256e-06 1.425e-05 -3.541e-06
-1.858586e+00 7.962260e-01 8.333333e-02 -1.747543e-04 1.168e-05 1.865e-05 -5.722e-06
-1.858586e+00 1.061634e+00 0.000000e+00 -1.818469e-04 2.574e-05 3.121e-05 1.251e-05
-1.858586e+00 1.061634e+00 1.666667e-01 -2.595877e-04 3.445e-05 1.107e-05 1.189e-05
-1.858586e+00 1.061634e+00 1.250000e-01 -2.255761e-04 1.097e-05 1.306e-05 1.004e-05
-1.858586e+00 1.061634e+00 1.000000e-01 -2.098336e-04 8.218e-06 1.956e-05 1.093e-05
-1.858586e+00 1.061634e+00 8.333333e-02 -2.012821e-04 1.248e-05 2.313e-05 1.141e-05
-1.858586e+00 1.327043e+00 0.000000e+00 -2.395378e-04 3.417e-05 3.487e-05 1.096e-06
-1.858586e+00 1.327043e+00 1.666667e-01 -2.388079e-04 5.463e-05 4.204e-05 2.855e-05
-1.858586e+00 1.327043e+00 1.250000e-01 -2.391272e-04 1.854e-05 2.305e-05 8.034e-06
-1.858586e+00 1.327043e+00 1.000000e-01 -2.392750e-04 9.670e-06 2.496e-05 -1.463e-06
-1.858586e+00 1.327043e+00 8.333333e-02 -2.393553e-04 1.468e-05 2.795e-05 -6.622e-06
-1.858586e+00 1.592451e+00 0.000000e+00 -3.735282e-04 3.400e-05 5.509e-05 -2.146e-06
-1.858586e+00 1.592451e+00 1.666667e-01 -1.267947e-04 5.493e-05 6.692e-05 5.163e-05
-1.858586e+00 1.592451e+00 1.250000e-01 -2.347406e-04 2.191e-05 5.147e-05 1.524e-05
-1.858586e+00 1.592451e+00 1.000000e-01 -2.847041e-04 1.460e-05 4.431e-05 8.459e-06
-1.858586e+00 1.592451e+00 8.333333e-02 -3.118448e-04 1.757e-05 4.042e-05 4.235e-06
-1.835354e+00 0.000000e+00 0.000000e+00 8.617401e-16 1.602e-10 1.122e-15 5.138e-16
-1.835354e+00 0.000000e+00 1.666667e-01 -1.577156e-15 2.297e-10 1.532e-15 1.494e-15
-1.835354e+00 0.000000e+00 1.250000e-01 -5.101390e-16 7.490e-11 8.227e-16 6.835e-16
-1.835354e+00 0.000000e+00 1.000000e-01 -1.626255e-17 4.872e-11 4.819e-16 4.046e-16
-1.835354e+00 0.000000e+00 8.333333e-02 2.520160e-16 7.446e-11 4.359e-16 3.889e-16
-1.835354e+00 1.327040e-01 0.000000e+00 7.179253e-06 3.029e-05 2.665e-05 1.601e-05
-1.835354e+00 1.327040e-01 1.666667e-01 -5.898251e-05 3.934e-05 1.843e-05 1.639e-05
-1.835354e+00 1.327040e-01 1.250000e-01 -3.003674e-05 1.084e-05 1.553e-05 8.326e-06
-1.835354e+00 1.327040e-01 1.000000e-01 -1.663898e-05 7.966e-06 1.713e-05 1.311e-05
-1.835354e+00 1.327040e-01 8.333333e-02 -9.361188e-06 1.398e-05 1.800e-05 1.405e-05
-1.835354e+00 2.654090e-01 0.000000e+00 -6.514955e-05 2.231e-05 2.159e-05 9.305e-06
-1.835354e+00 2.654090e-01 1.666667e-01 -6.944409e-05 2.570e-05 1.517e-05 8.175e-06
-1.835354e+00 2.654090e-01 1.250000e-01 -6.756523e-05 6.844e-06 1.294e-05 3.818e-06
-1.835354e+00 2.654090e-01 1.000000e-01 -6.669558e-05 6.962e-06 1.466e-05 5.793e-06
-1.835354e+00 2.654090e-01 8.333333e-02 -6.622318e-05 1.118e-05 1.956e-05 6.866e-06
-1.835354e+00 3.981130e-01 0.000000e+00 -1.178587e-04 1.975e-05 2.292e-05 -2.914e-06
-1.835354e+00 3.981130e-01 1.666667e-01 -9.196905e-05 1.997e-05 1.249e-05 6.453e-06
-1.835354e+00 3.981130e-01 1.250000e-01 -1.032958e-04 6.888e-06 1.500e-05 -2.162e-06
-1.835354e+00 3.981130e-01 1.000000e-01 -1.085384e-04 8.234e-06 1.736e-05 -4.295e-06
-1.835354e+00 3.981130e-01 8.333333e-02 -1.113863e-04 1.129e-05 1.940e-05 -4.177e-06
-1.835354e+00 5.308170e-01 0.000000e+00 -1.517864e-04 1.940e-05 3.357e-05 -1.031e-05
-1.835354e+00 5.308170e-01 1.666667e-01 -1.224113e-04 1.590e-05 1.066e-05 7.168e-06
-1.835354e+00 5.308170e-01 1.250000e-01 -1.352629e-04 5.185e-06 1.346e-05 -2.149e-06
-1.835354e+00 5.308170e-01 1.000000e-01 -1.412114e-04 8.354e-06 2.070e-05 -6.887e-06
-1.835354e+00 5.308170e-01 8.333333e-02 -1.444426e-04 1.150e-05 2.463e-05 -8.277e-06
-1.835354e+00 7.962260e-01 0.000000e+00 -1.816731e-04 2.366e-05 3.105e-05 -9.000e-06
-1.835354e+00 7.962260e-01 1.666667e-01 -2.045666e-04 2.714e-05 3.612e-05 1.148e-05
-1.835354e+00 7.962260e-01 1.250000e-01 -1.945507e-04 6.982e-06 9.080e-06 4.494e-07
-1.835354e+00 7.962260e-01 1.000000e-01 -1.899148e-04 7.201e-06 1.650e-05 -2.953e-06
-1.835354e+00 7.962260e-01 8.333333e-02 -1.873965e-04 1.178e-05 2.064e-05 -4.801e-06
-1.835354e+00 1.061634e+00 0.000000e+00 -2.006748e-04 2.585e-05 3.437e-05 1.567e-05
-1.835354e+00 1.061634e+00 1.666667e-01 -2.643345e-04 3.470e-05 1.158e-05 1.307e-05
-1.835354e+00 1.061634e+00 1.250000e-01 -2.364834e-04 1.099e-05 1.433e-05 7.980e-06
-1.835354e+00 1.061634e+00 1.000000e-01 -2.235923e-04 8.141e-06 2.151e-05 1.075e-05
-1.835354e+00 1.061634e+00 8.333333e-02 -2.165897e-04 1.246e-05 2.543e-05 1.225e-05
-1.835354e+00 1.327043e+00 0.000000e+00 -2.601558e-04 3.365e-05 4.115e-05 -2.213e-06
-1.835354e+00 1.327043e+00 1.666667e-01 -2.424250e-04 5.469e-05 4.376e-05 3.136e-05
-1.835354e+00 1.327043e+00 1.250000e-01 -2.501822e-04 1.871e-05 2.548e-05 1.059e-05
-1.835354e+00 1.327043e+00 1.000000e-01 -2.537727e-04 9.499e-06 2.860e-05 9.208e-07
-1.835354e+00 1.327043e+00 8.333333e-02 -2.557231e-04 1.430e-05 3.244e-05 -4.062e-06
-1.835354e+00 1.592451e+00 0.000000e+00 -3.923627e-04 3.286e-05 5.230e-05 -1.930e-06
-1.835354e+00 1.592451e+00 1.666667e-01 -1.314277e-04 5.212e-05 6.567e-05 5.261e-05
-1.835354e+00 1.592451e+00 1.250000e-01 -2.455867e-04 2.132e-05 5.341e-05 1.797e-05
-1.835354e+00 1.592451e+00 1.000000e-01 -2.984261e-04 1.490e-05 4.773e-05 9.876e-06
-1.835354e+00 1.592451e+00 8.333333e-02 -3.271289e-04 1.765e-05 4.464e-05 6.269e-06
-1.812121e+00 0.000000e+00 0.000000e+00 7.939842e-16 1.557e-10 1.085e-15 5.201e-16
-1.812121e+00 0.000000e+00 1.666667e-01 -1.443210e-15 2.149e-10 1.584e-15 1.454e-15
-1.812121e+00 0.000000e+00 1.250000e-01 -4.644373e-16 6.918e-11 7.811e-16 5.749e-16
-1.812121e+00 0.000000e+00 1.000000e-01 -1.140557e-17 4.869e-11 4.818e-16 4.135e-16
-1.812121e+00 0.000000e+00 8.333333e-02 2.346858e-16 7.416e-11 4.484e-16 4.040e-16
-1.812121e+00 1.327040e-01 0.000000e+00 2.687889e-06 3.134e-05 2.532e-05 1.629e-05
-1.812121e+00 1.327040e-01 1.666667e-01 -5.756555e-05 4.105e-05 1.861e-05 1.651e-05
-1.812121e+00 1.327040e-01 1.250000e-01 -3.120467e-05 1.137e-05 1.630e-05 9.455e-06
-1.812121e+00 1.327040e-01 1.000000e-01 -1.900335e-05 8.156e-06 1.819e-05 1.416e-05
-1.812121e+00 1.327040e-01 8.333333e-02 -1.237547e-05 1.438e-05 1.922e-05 1.486e-05
-1.812121e+00 2.654090e-01 0.000000e+00 -7.140409e-05 2.255e-05 2.505e-05 9.897e-06
-1.812121e+00 2.654090e-01 1.666667e-01 -7.080679e-05 2.623e-05 1.369e-05 8.576e-06
-1.812121e+00 2.654090e-01 1.250000e-01 -7.106811e-05 6.913e-06 1.371e-05 3.419e-06
-1.812121e+00 2.654090e-01 1.000000e-01 -7.118906e-05 6.871e-06 1.540e-05 5.636e-06
-1.812121e+00 2.654090e-01 8.333333e-02 -7.125476e-05 1.120e-05 1.860e-05 6.938e-06
-1.812121e+00 3.981130e-01 0.000000e+00 -1.261355e-04 1.923e-05 2.714e-05 -3.760e-06
-1.812121e+00 3.981130e-01 1.666667e-01 -9.552659e-05 1.961e-05 1.166e-05 5.702e-06
-1.812121e+00 3.981130e-01 1.250000e-01 -1.089180e-04 6.916e-06 1.479e-05 -1.212e-06
-1.812121e+00 3.981130e-01 1.000000e-01 -1.151163e-04 8.115e-06 1.690e-05 -3.724e-06
-1.812121e+00 3.981130e-01 8.333333e-02 -1.184833e-04 1.104e-05 2.210e-05 -4.650e-06
-1.812121e+00 5.308170e-01 0.000000e+00 -1.623938e-04 1.877e-05 3.323e-05 -1.135e-05
-1.812121e+00 5.308170e-01 1.666667e-01 -1.272162e-04 1.548e-05 1.123e-05 6.983e-06
-1.812121e+00 5.308170e-01 1.250000e-01 -1.426064e-04 5.311e-06 1.328e-05 -1.139e-06
-1.812121e+00 5.308170e-01 1.000000e-01 -1.497299e-04 8.229e-06 2.046e-05 -5.363e-06
-1.812121e+00 5.308170e-01 8.333333e-02 -1.535994e-04 1.121e-05 2.436e-05 -7.476e-06
-1.812121e+00 7.962260e-01 0.000000e+00 -1.970278e-04 2.407e-05 3.578e-05 -7.341e-06
-1.812121e+00 7.962260e-01 1.666667e-01 -2.097711e-04 2.765e-05 2.710e-05 1.168e-05
-1.812121e+00 7.962260e-01 1.250000e-01 -2.041959e-04 6.940e-06 1.105e-05 5.208e-07
-1.812121e+00 7.962260e-01 1.000000e-01 -2.016154e-04 7.154e-06 1.954e-05 -2.443e-06
-1.812121e+00 7.962260e-01 8.333333e-02 -2.002136e-04 1.190e-05 2.451e-05 -3.940e-06
-1.812121e+00 1.061634e+00 0.000000e+00 -2.198325e-04 2.602e-05 3.985e-05 1.869e-05
-1.812121e+00 1.061634e+00 1.666667e-01 -2.683123e-04 3.500e-05 1.236e-05 1.195e-05
-1.812121e+00 1.061634e+00 1.250000e-01 -2.471024e-04 1.102e-05 1.546e-05 5.797e-06
-1.812121e+00 1.061634e+00 1.000000e-01 -2.372853e-04 8.100e-06 2.386e-05 1.044e-05
-1.812121e+00 1.061634e+00 8.333333e-02 -2.319525e-04 1.248e-05 2.875e-05 1.296e-05
-1.812121e+00 1.327043e+00 0.000000e+00 -2.809611e-04 3.313e-05 4.724e-05 -5.710e-06
-1.812121e+00 1.327043e+00 1.666667e-01 -2.452629e-04 5.465e-05 4.495e-05 3.241e-05
-1.812121e+00 1.327043e+00 1.250000e-01 -2.608808e-04 1.884e-05 2.768e-05 1.423e-05
-1.812121e+00 1.327043e+00 1.000000e-01 -2.681097e-04 9.359e-06 3.188e-05 5.753e-06
-1.812121e+00 1.327043e+00 8.333333e-02 -2.720365e-04 1.395e-05 3.658e-05 1.171e-06
-1.812121e+00 1.592451e+00 0.000000e+00 -4.114920e-04 3.178e-05 5.393e-05 1.483e-06
-1.812121e+00 1.592451e+00 1.666667e-01 -1.350357e-04 4.917e-05 6.327e-05 4.781e-05
-1.812121e+00 1.592451e+00 1.250000e-01 -2.559853e-04 2.064e-05 5.459e-05 2.259e-05
-1.812121e+00 1.592451e+00 1.000000e-01 -3.119677e-04 1.513e-05 5.057e-05 1.222e-05
-1.812121e+00 1.592451e+00 8.333333e-02 -3.423779e-04 1.772e-05 4.838e-05 7.826e-06
-1.788889e+00 0.000000e+00 0.000000e+00 7.204991e-16 1.510e-10 1.042e-15 5.988e-16
-1.788889e+00 0.000000e+00 1.666667e-01 -1.299204e-15 1.997e-10 1.676e-15 1.408e-15
-1.788889e+00 0.000000e+00 1.250000e-01 -4.155839e-16 6.342e-11 7.855e-16 4.806e-16
-1.788889e+00 0.000000e+00 1.000000e-01 -6.594004e-18 4.871e-11 4.778e-16 4.196e-16
-1.788889e+00 0.000000e+00 8.333333e-02 2.155733e-16 7.377e-11 4.581e-16 4.203e-16
-1.788889e+00 1.327040e-01 0.000000e+00 -1.973852e-06 3.245e-05 2.375e-05 1.647e-05
-1.788889e+00 1.327040e-01 1.666667e-01 -5.619761e-05 4.285e-05 1.862e-05 1.630e-05
-1.788889e+00 1.327040e-01 1.250000e-01 -3.247472e-05 1.192e-05 1.695e-05 1.050e-05
-1.788889e+00 1.327040e-01 1.000000e-01 -2.149441e-05 8.357e-06 1.913e-05 1.507e-05
-1.788889e+00 1.327040e-01 8.333333e-02 -1.552979e-05 1.481e-05 2.032e-05 1.555e-05
-1.788889e+00 2.654090e-01 0.000000e+00 -7.792285e-05 2.288e-05 2.835e-05 1.049e-05
-1.788889e+00 2.654090e-01 1.666667e-01 -7.219285e-05 2.688e-05 1.208e-05 8.116e-06
-1.788889e+00 2.654090e-01 1.250000e-01 -7.469972e-05 7.000e-06 1.441e-05 2.842e-06
-1.788889e+00 2.654090e-01 1.000000e-01 -7.586005e-05 6.790e-06 1.611e-05 5.582e-06
-1.788889e+00 2.654090e-01 8.333333e-02 -7.649035e-05 1.125e-05 1.764e-05 7.081e-06
-1.788889e+00 3.981130e-01 0.000000e+00 -1.347584e-04 1.883e-05 3.124e-05 -4.648e-06
-1.788889e+00 3.981130e-01 1.666667e-01 -9.900047e-05 1.946e-05 1.209e-05 5.554e-06
-1.788889e+00 3.981130e-01 1.250000e-01 -1.146446e-04 6.968e-06 1.410e-05 -1.689e-07
-1.788889e+00 3.981130e-01 1.000000e-01 -1.218856e-04 8.002e-06 1.646e-05 -2.739e-06
-1.788889e+00 3.981130e-01 8.333333e-02 -1.258189e-04 1.082e-05 2.463e-05 -3.793e-06
-1.788889e+00 5.308170e-01 0.000000e+00 -1.734035e-04 1.827e-05 3.528e-05 -9.609e-06
-1.788889e+00 5.308170e-01 1.666667e-01 -1.317833e-04 1.540e-05 9.563e-06 7.515e-06
-1.788889e+00 5.308170e-01 1.250000e-01 -1.499921e-04 5.498e-06 1.309e-05 1.615e-07
-1.788889e+00 5.308170e-01 1.000000e-01 -1.584202e-04 8.106e-06 2.058e-05 -3.363e-06
-1.788889e+00 5.308170e-01 8.333333e-02 -1.629984e-04 1.095e-05 2.516e-05 -5.277e-06
-1.788889e+00 7.962260e-01 0.000000e+00 -2.127899e-04 2.455e-05 4.140e-05 -5.722e-06
-1.788889e+00 7.962260e-01 1.666667e-01 -2.144175e-04 2.827e-05 1.712e-05 1.199e-05
-1.788889e+00 7.962260e-01 1.250000e-01 -2.137055e-04 6.936e-06 1.371e-05 9.283e-07
-1.788889e+00 7.962260e-01 1.000000e-01 -2.133759e-04 7.121e-06 2.240e-05 -2.016e-06
-1.788889e+00 7.962260e-01 8.333333e-02 -2.131968e-04 1.204e-05 2.822e-05 -3.149e-06
-1.788889e+00 1.061634e+00 0.000000e+00 -2.392937e-04 2.626e-05 4.104e-05 2.155e-05
-1.788889e+00 1.061634e+00 1.666667e-01 -2.715247e-04 3.532e-05 1.342e-05 1.151e-05
-1.788889e+00 1.061634e+00 1.250000e-01 -2.574236e-04 1.107e-05 1.755e-05 3.989e-06
-1.788889e+00 1.061634e+00 1.000000e-01 -2.508969e-04 8.104e-06 2.692e-05 1.000e-05
-1.788889e+00 1.061634e+00 8.333333e-02 -2.473514e-04 1.256e-05 3.266e-05 1.353e-05
-1.788889e+00 1.327043e+00 0.000000e+00 -3.019041e-04 3.263e-05 5.286e-05 -2.698e-06
-1.788889e+00 1.327043e+00 1.666667e-01 -2.473298e-04 5.453e-05 4.551e-05 3.280e-05
-1.788889e+00 1.327043e+00 1.250000e-01 -2.712060e-04 1.894e-05 2.958e-05 1.748e-05
-1.788889e+00 1.327043e+00 1.000000e-01 -2.822574e-04 9.266e-06 3.470e-05 1.037e-05
-1.788889e+00 1.327043e+00 8.333333e-02 -2.882605e-04 1.364e-05 4.025e-05 6.379e-06
-1.788889e+00 1.592451e+00 0.000000e+00 -4.308355e-04 3.081e-05 4.987e-05 4.816e-06
-1.788889e+00 1.592451e+00 1.666667e-01 -1.376327e-04 4.619e-05 5.963e-05 4.513e-05
-1.788889e+00 1.592451e+00 1.250000e-01 -2.659089e-04 1.991e-05 5.490e-05 2.671e-05
-1.788889e+00 1.592451e+00 1.000000e-01 -3.252825e-04 1.531e-05 5.271e-05 1.772e-05
-1.788889e+00 1.592451e+00 8.333333e-02 -3.575348e-04 1.779e-05 5.152e-05 1.284e-05
-1.765657e+00 0.000000e+00 0.000000e+00 6.421179e-16 1.462e-10 9.937e-16 5.492e-16
-1.765657e+00 0.000000e+00 1.666667e-01 -1.146643e-15 1.844e-10 1.738e-15 1.355e-15
-1.765657e+00 0.000000e+00 1.250000e-01 -3.640603e-16 5.779e-11 8.239e-16 4.630e-16
-1.765657e+00 0.000000e+00 1.000000e-01 -1.836154e-18 4.880e-11 4.702e-16 4.123e-16
-1.765657e+00 0.000000e+00 8.333333e-02 1.949276e-16 7.331e-11 4.647e-16 3.796e-16
-1.765657e+00 1.327040e-01 0.000000e+00 -6.805047e-06 3.361e-05 2.435e-05 1.671e-05
-1.765657e+00 1.327040e-01 1.666667e-01 -5.488388e-05 4.469e-05 1.860e-05 1.622e-05
-1.765657e+00 1.327040e-01 1.250000e-01 -3.384939e-05 1.248e-05 1.746e-05 1.142e-05
-1.765657e+00 1.327040e-01 1.000000e-01 -2.411343e-05 8.562e-06 1.994e-05 1.584e-05
-1.765657e+00 1.327040e-01 8.333333e-02 -1.882476e-05 1.525e-05 2.129e-05 1.610e-05
-1.765657e+00 2.654090e-01 0.000000e+00 -8.470268e-05 2.330e-05 3.134e-05 1.095e-05
-1.765657e+00 2.654090e-01 1.666667e-01 -7.360957e-05 2.762e-05 1.122e-05 8.071e-06
-1.765657e+00 2.654090e-01 1.250000e-01 -7.846280e-05 7.104e-06 1.503e-05 3.543e-06
-1.765657e+00 2.654090e-01 1.000000e-01 -8.070916e-05 6.718e-06 1.676e-05 5.459e-06
-1.765657e+00 2.654090e-01 8.333333e-02 -8.192940e-05 1.133e-05 1.770e-05 7.138e-06
-1.765657e+00 3.981130e-01 0.000000e+00 -1.437222e-04 1.855e-05 3.514e-05 -4.243e-06
-1.765657e+00 3.981130e-01 1.666667e-01 -1.023983e-04 1.950e-05 1.280e-05 5.048e-06
-1.765657e+00 3.981130e-01 1.250000e-01 -1.204775e-04 7.042e-06 1.481e-05 8.615e-07
-1.765657e+00 3.981130e-01 1.000000e-01 -1.288456e-04 7.896e-06 1.602e-05 -1.375e-06
-1.765657e+00 3.981130e-01 8.333333e-02 -1.333912e-04 1.064e-05 2.353e-05 -2.298e-06
-1.765657e+00 5.308170e-01 0.000000e+00 -1.848083e-04 1.792e-05 3.986e-05 -6.388e-06
-1.765657e+00 5.308170e-01 1.666667e-01 -1.361197e-04 1.567e-05 1.211e-05 7.508e-06
-1.765657e+00 5.308170e-01 1.250000e-01 -1.574210e-04 5.733e-06 1.324e-05 1.387e-06
-1.765657e+00 5.308170e-01 1.000000e-01 -1.672804e-04 7.992e-06 2.028e-05 -1.412e-06
-1.765657e+00 5.308170e-01 8.333333e-02 -1.726362e-04 1.073e-05 2.722e-05 -2.932e-06
-1.765657e+00 7.962260e-01 0.000000e+00 -2.289461e-04 2.509e-05 4.376e-05 -3.380e-06
-1.765657e+00 7.962260e-01 1.666667e-01 -2.185101e-04 2.897e-05 1.091e-05 1.257e-05
-1.765657e+00 7.962260e-01 1.250000e-01 -2.230759e-04 6.970e-06 1.657e-05 1.417e-06
-1.765657e+00 7.962260e-01 1.000000e-01 -2.251892e-04 7.112e-06 2.501e-05 -7.724e-07
-1.765657e+00 7.962260e-01 8.333333e-02 -2.263371e-04 1.222e-05 3.165e-05 -1.300e-06
-1.765657e+00 1.061634e+00 0.000000e+00 -2.590321e-04 2.658e-05 4.343e-05 2.421e-05
-1.765657e+00 1.061634e+00 1.666667e-01 -2.739747e-04 3.568e-05 1.628e-05 1.082e-05
-1.765657e+00 1.061634e+00 1.250000e-01 -2.674373e-04 1.113e-05 2.000e-05 6.425e-06
-1.765657e+00 1.061634e+00 1.000000e-01 -2.644114e-04 8.167e-06 2.961e-05 9.437e-06
-1.765657e+00 1.061634e+00 8.333333e-02 -2.627677e-04 1.271e-05 3.618e-05 1.395e-05
-1.765657e+00 1.327043e+00 0.000000e+00 -3.229353e-04 3.217e-05 4.645e-05 4.292e-06
-1.765657e+00 1.327043e+00 1.666667e-01 -2.486340e-04 5.433e-05 4.539e-05 3.260e-05
-1.765657e+00 1.327043e+00 1.250000e-01 -2.811408e-04 1.902e-05 3.114e-05 2.053e-05
-1.765657e+00 1.327043e+00 1.000000e-01 -2.961868e-04 9.235e-06 3.696e-05 1.476e-05
-1.765657e+00 1.327043e+00 8.333333e-02 -3.043599e-04 1.341e-05 4.335e-05 1.166e-05
-1.765657e+00 1.592451e+00 0.000000e+00 -4.503126e-04 2.999e-05 5.363e-05 9.519e-06
-1.765657e+00 1.592451e+00 1.666667e-01 -1.392328e-04 4.331e-05 5.601e-05 4.461e-05
-1.765657e+00 1.592451e+00 1.250000e-01 -2.753302e-04 1.916e-05 5.423e-05 3.040e-05
-1.765657e+00 1.592451e+00 1.000000e-01 -3.383239e-04 1.544e-05 5.403e-05 2.244e-05
-1.765657e+00 1.592451e+00 8.333333e-02 -3.725427e-04 1.788e-05 5.391e-05 1.840e-05
-1.742424e+00 0.000000e+00 0.000000e+00 5.596737e-16 1.414e-10 9.389e-16 5.463e-16
-1.742424e+00 0.000000e+00 1.666667e-01 -9.870319e-16 1.695e-10 1.621e-15 1.445e-15
-1.742424e+00 0.000000e+00 1.250000e-01 -3.103482e-16 5.247e-11 8.571e-16 5.418e-16
-1.742424e+00 0.000000e+00 1.000000e-01 2.859698e-18 4.897e-11 4.590e-16 4.050e-16
-1.742424e+00 0.000000e+00 8.333333e-02 1.729973e-16 7.281e-11 4.685e-16 3.372e-16
-1.742424e+00 1.327040e-01 0.000000e+00 -1.180477e-05 3.476e-05 2.554e-05 1.667e-05
-1.742424e+00 1.327040e-01 1.666667e-01 -5.362954e-05 4.653e-05 1.891e-05 1.649e-05
-1.742424e+00 1.327040e-01 1.250000e-01 -3.533120e-05 1.304e-05 1.784e-05 1.221e-05
-1.742424e+00 1.327040e-01 1.000000e-01 -2.686169e-05 8.768e-06 2.061e-05 1.646e-05
-1.742424e+00 1.327040e-01 8.333333e-02 -2.226096e-05 1.570e-05 2.212e-05 1.653e-05
-1.742424e+00 2.654090e-01 0.000000e+00 -9.174043e-05 2.377e-05 2.923e-05 1.128e-05
-1.742424e+00 2.654090e-01 1.666667e-01 -7.506425e-05 2.843e-05 1.190e-05 8.128e-06
-1.742424e+00 2.654090e-01 1.250000e-01 -8.236008e-05 7.222e-06 1.557e-05 4.169e-06
-1.742424e+00 2.654090e-01 1.000000e-01 -8.573701e-05 6.658e-06 1.736e-05 5.266e-06
-1.742424e+00 2.654090e-01 8.333333e-02 -8.757139e-05 1.144e-05 1.833e-05 7.104e-06
-1.742424e+00 3.981130e-01 0.000000e+00 -1.530216e-04 1.841e-05 3.801e-05 -2.224e-06
-1.742424e+00 3.981130e-01 1.666667e-01 -1.057275e-04 1.974e-05 1.374e-05 3.739e-06
-1.742424e+00 3.981130e-01 1.250000e-01 -1.264187e-04 7.134e-06 1.541e-05 1.810e-06
-1.742424e+00 3.981130e-01 1.000000e-01 -1.359957e-04 7.801e-06 1.675e-05 -2.855e-08
-1.742424e+00 3.981130e-01 8.333333e-02 -1.411981e-04 1.051e-05 2.244e-05 -6.190e-07
-1.742424e+00 5.308170e-01 0.000000e+00 -1.966012e-04 1.773e-05 4.334e-05 -3.194e-06
-1.742424e+00 5.308170e-01 1.666667e-01 -1.402328e-04 1.624e-05 1.349e-05 6.956e-06
-1.742424e+00 5.308170e-01 1.250000e-01 -1.648940e-04 6.002e-06 1.403e-05 2.515e-06
-1.742424e+00 5.308170e-01 1.000000e-01 -1.763086e-04 7.889e-06 2.001e-05 4.599e-07
-1.742424e+00 5.308170e-01 8.333333e-02 -1.825091e-04 1.055e-05 2.607e-05 -6.566e-07
-1.742424e+00 7.962260e-01 0.000000e+00 -2.454832e-04 2.569e-05 4.055e-05 -4.096e-07
-1.742424e+00 7.962260e-01 1.666667e-01 -2.220532e-04 2.976e-05 1.182e-05 1.315e-05
-1.742424e+00 7.962260e-01 1.250000e-01 -2.323038e-04 7.039e-06 1.801e-05 3.010e-06
-1.742424e+00 7.962260e-01 1.000000e-01 -2.370484e-04 7.137e-06 2.732e-05 1.779e-06
-1.742424e+00 7.962260e-01 8.333333e-02 -2.396257e-04 1.244e-05 3.036e-05 1.110e-06
-1.742424e+00 1.061634e+00 0.000000e+00 -2.790213e-04 2.699e-05 4.612e-05 2.662e-05
-1.742424e+00 1.061634e+00 1.666667e-01 -2.756659e-04 3.606e-05 2.258e-05 1.117e-05
-1.742424e+00 1.061634e+00 1.250000e-01 -2.771339e-04 1.121e-05 2.210e-05 8.521e-06
-1.742424e+00 1.061634e+00 1.000000e-01 -2.778134e-04 8.297e-06 3.184e-05 8.742e-06
-1.742424e+00 1.061634e+00 8.333333e-02 -2.781825e-04 1.292e-05 3.923e-05 1.421e-05
-1.742424e+00 1.327043e+00 0.000000e+00 -3.440048e-04 3.177e-05 4.292e-05 1.109e-05
-1.742424e+00 1.327043e+00 1.666667e-01 -2.491840e-04 5.406e-05 4.455e-05 3.300e-05
-1.742424e+00 1.327043e+00 1.250000e-01 -2.906681e-04 1.907e-05 3.229e-05 2.325e-05
-1.742424e+00 1.327043e+00 1.000000e-01 -3.098693e-04 9.280e-06 3.856e-05 1.879e-05
-1.742424e+00 1.327043e+00 8.333333e-02 -3.202996e-04 1.326e-05 4.576e-05 1.654e-05
-1.742424e+00 1.592451e+00 0.000000e+00 -4.698427e-04 2.940e-05 5.567e-05 1.633e-05
-1.742424e+00 1.592451e+00 1.666667e-01 -1.398499e-04 4.069e-05 5.930e-05 4.383e-05
-1.742424e+00 1.592451e+00 1.250000e-01 -2.842218e-04 1.844e-05 5.247e-05 3.353e-05
-1.742424e+00 1.592451e+00 1.000000e-01 -3.510453e-04 1.554e-05 5.438e-05 2.761e-05
-1.742424e+00 1.592451e+00 8.333333e-02 -3.873445e-04 1.798e-05 5.542e-05 2.381e-05
-1.719192e+00 0.000000e+00 0.000000e+00 4.739997e-16 1.369e-10 8.787e-16 6.048e-16
-1.719192e+00 0.000000e+00 1.666667e-01 -8.218737e-16 1.555e-10 1.494e-15 1.778e-15
-1.719192e+00 0.000000e+00 1.250000e-01 -2.549291e-16 4.769e-11 8.670e-16 6.832e-16
-1.719192e+00 0.000000e+00 1.000000e-01 7.485267e-18 4.921e-11 4.445e-16 3.896e-16
-1.719192e+00 0.000000e+00 8.333333e-02 1.500313e-16 7.230e-11 4.681e-16 3.156e-16
-1.719192e+00 1.327040e-01 0.000000e+00 -1.697209e-05 3.588e-05 2.657e-05 1.651e-05
-1.719192e+00 1.327040e-01 1.666667e-01 -5.243977e-05 4.833e-05 1.869e-05 1.736e-05
-1.719192e+00 1.327040e-01 1.250000e-01 -3.692266e-05 1.359e-05 1.808e-05 1.286e-05
-1.719192e+00 1.327040e-01 1.000000e-01 -2.974046e-05 8.970e-06 2.114e-05 1.671e-05
-1.719192e+00 1.327040e-01 8.333333e-02 -2.583901e-05 1.613e-05 2.279e-05 1.675e-05
-1.719192e+00 2.654090e-01 0.000000e+00 -9.903297e-05 2.429e-05 2.712e-05 1.147e-05
-1.719192e+00 2.654090e-01 1.666667e-01 -7.656419e-05 2.929e-05 1.261e-05 8.056e-06
-1.719192e+00 2.654090e-01 1.250000e-01 -8.639428e-05 7.353e-06 1.600e-05 4.711e-06
-1.719192e+00 2.654090e-01 1.000000e-01 -9.094421e-05 6.610e-06 1.789e-05 5.000e-06
-1.719192e+00 2.654090e-01 8.333333e-02 -9.341577e-05 1.157e-05 1.891e-05 6.976e-06
-1.719192e+00 3.981130e-01 0.000000e+00 -1.626514e-04 1.841e-05 3.541e-05 3.175e-07
-1.719192e+00 3.981130e-01 1.666667e-01 -1.089959e-04 2.013e-05 1.366e-05 4.922e-06
-1.719192e+00 3.981130e-01 1.250000e-01 -1.324702e-04 7.240e-06 1.591e-05 2.660e-06
-1.719192e+00 3.981130e-01 1.000000e-01 -1.433354e-04 7.719e-06 1.748e-05 1.458e-06
-1.719192e+00 3.981130e-01 8.333333e-02 -1.492375e-04 1.043e-05 2.136e-05 1.033e-06
-1.719192e+00 5.308170e-01 0.000000e+00 -2.087750e-04 1.772e-05 4.046e-05 -9.372e-08
-1.719192e+00 5.308170e-01 1.666667e-01 -1.441298e-04 1.707e-05 1.443e-05 8.245e-06
-1.719192e+00 5.308170e-01 1.250000e-01 -1.724121e-04 6.292e-06 1.468e-05 3.526e-06
-1.719192e+00 5.308170e-01 1.000000e-01 -1.855027e-04 7.804e-06 1.973e-05 2.223e-06
-1.719192e+00 5.308170e-01 8.333333e-02 -1.926137e-04 1.044e-05 2.493e-05 1.515e-06
-1.719192e+00 7.962260e-01 0.000000e+00 -2.623876e-04 2.637e-05 4.188e-05 3.660e-06
-1.719192e+00 7.962260e-01 1.666667e-01 -2.250511e-04 3.060e-05 1.229e-05 1.385e-05
-1.719192e+00 7.962260e-01 1.250000e-01 -2.413858e-04 7.141e-06 1.917e-05 4.424e-06
-1.719192e+00 7.962260e-01 1.000000e-01 -2.489465e-04 7.205e-06 2.925e-05 4.149e-06
-1.719192e+00 7.962260e-01 8.333333e-02 -2.530535e-04 1.270e-05 2.797e-05 3.999e-06
-1.719192e+00 1.061634e+00 0.000000e+00 -2.992352e-04 2.749e-05 4.857e-05 2.877e-05
-1.719192e+00 1.061634e+00 1.666667e-01 -2.766015e-04 3.647e-05 2.875e-05 1.401e-05
-1.719192e+00 1.061634e+00 1.250000e-01 -2.865037e-04 1.131e-05 2.380e-05 1.027e-05
-1.719192e+00 1.061634e+00 1.000000e-01 -2.910870e-04 8.504e-06 3.353e-05 1.048e-05
-1.719192e+00 1.061634e+00 8.333333e-02 -2.935767e-04 1.322e-05 4.151e-05 1.429e-05
-1.719192e+00 1.327043e+00 0.000000e+00 -3.650630e-04 3.146e-05 4.420e-05 1.760e-05
-1.719192e+00 1.327043e+00 1.666667e-01 -2.489879e-04 5.372e-05 4.293e-05 3.191e-05
-1.719192e+00 1.327043e+00 1.250000e-01 -2.997708e-04 1.909e-05 3.297e-05 2.548e-05
-1.719192e+00 1.327043e+00 1.000000e-01 -3.232760e-04 9.412e-06 3.940e-05 2.251e-05
-1.719192e+00 1.327043e+00 8.333333e-02 -3.360442e-04 1.323e-05 4.738e-05 2.102e-05
-1.719192e+00 1.592451e+00 0.000000e+00 -4.893452e-04 2.907e-05 4.707e-05 2.309e-05
-1.719192e+00 1.592451e+00 1.666667e-01 -1.394980e-04 3.849e-05 6.141e-05 4.217e-05
-1.719192e+00 1.592451e+00 1.250000e-01 -2.925562e-04 1.776e-05 4.950e-05 3.602e-05
-1.719192e+00 1.592451e+00 1.000000e-01 -3.634002e-04 1.560e-05 5.365e-05 3.185e-05
-1.719192e+00 1.592451e+00 8.333333e-02 -4.018834e-04 1.811e-05 5.591e-05 2.945e-05
-1.695960e+00 0.000000e+00 0.000000e+00 3.859403e-16 1.328e-10 8.227e-16 6.614e-16
-1.695960e+00 0.000000e+00 1.666667e-01 -6.526838e-16 1.429e-10 1.540e-15 2.107e-15
-1.695960e+00 0.000000e+00 1.250000e-01 -1.982858e-16 4.377e-11 7.571e-16 8.247e-16
-1.695960e+00 0.000000e+00 1.000000e-01 1.203559e-17 4.952e-11 4.267e-16 3.542e-16
-1.695960e+00 0.000000e+00 8.333333e-02 1.262842e-16 7.183e-11 4.328e-16 2.939e-16
-1.695960e+00 1.327040e-01 0.000000e+00 -2.230704e-05 3.696e-05 2.741e-05 1.623e-05
-1.695960e+00 1.327040e-01 1.666667e-01 -5.132016e-05 5.006e-05 1.828e-05 1.764e-05
-1.695960e+00 1.327040e-01 1.250000e-01 -3.862692e-05 1.412e-05 1.817e-05 1.333e-05
-1.695960e+00 1.327040e-01 1.000000e-01 -3.275176e-05 9.166e-06 2.150e-05 1.704e-05
-1.695960e+00 1.327040e-01 8.333333e-02 -2.956032e-05 1.655e-05 2.331e-05 1.674e-05
-1.695960e+00 2.654090e-01 0.000000e+00 -1.065786e-04 2.486e-05 2.540e-05 1.150e-05
-1.695960e+00 2.654090e-01 1.666667e-01 -7.811694e-05 3.017e-05 1.322e-05 7.853e-06
-1.695960e+00 2.654090e-01 1.250000e-01 -9.056890e-05 7.493e-06 1.634e-05 5.257e-06
-1.695960e+00 2.654090e-01 1.000000e-01 -9.633238e-05 6.575e-06 1.833e-05 4.658e-06
-1.695960e+00 2.654090e-01 8.333333e-02 -9.946315e-05 1.173e-05 1.971e-05 6.748e-06
-1.695960e+00 3.981130e-01 0.000000e+00 -1.726084e-04 1.853e-05 3.283e-05 2.654e-06
-1.695960e+00 3.981130e-01 1.666667e-01 -1.122110e-04 2.068e-05 1.341e-05 4.590e-06
-1.695960e+00 3.981130e-01 1.250000e-01 -1.386349e-04 7.356e-06 1.629e-05 3.394e-06
-1.695960e+00 3.981130e-01 1.000000e-01 -1.508653e-04 7.655e-06 1.811e-05 2.841e-06
-1.695960e+00 3.981130e-01 8.333333e-02 -1.575090e-04 1.039e-05 2.030e-05 2.588e-06
-1.695960e+00 5.308170e-01 0.000000e+00 -2.213248e-04 1.789e-05 3.763e-05 2.866e-06
-1.695960e+00 5.308170e-01 1.666667e-01 -1.478179e-04 1.808e-05 1.546e-05 1.165e-05
-1.695960e+00 5.308170e-01 1.250000e-01 -1.799772e-04 6.592e-06 1.515e-05 4.397e-06
-1.695960e+00 5.308170e-01 1.000000e-01 -1.948623e-04 7.741e-06 1.946e-05 3.845e-06
-1.695960e+00 5.308170e-01 8.333333e-02 -2.029481e-04 1.040e-05 2.382e-05 3.546e-06
-1.695960e+00 7.962260e-01 0.000000e+00 -2.796489e-04 2.712e-05 4.357e-05 7.492e-06
-1.695960e+00 7.962260e-01 1.666667e-01 -2.275081e-04 3.150e-05 1.379e-05 1.477e-05
-1.695960e+00 7.962260e-01 1.250000e-01 -2.503197e-04 7.272e-06 2.001e-05 5.620e-06
-1.695960e+00 7.962260e-01 1.000000e-01 -2.608782e-04 7.326e-06 2.863e-05 6.294e-06
-1.695960e+00 7.962260e-01 8.333333e-02 -2.666137e-04 1.302e-05 2.900e-05 6.660e-06
-1.695960e+00 1.061634e+00 0.000000e+00 -3.196501e-04 2.809e-05 5.071e-05 3.061e-05
-1.695960e+00 1.061634e+00 1.666667e-01 -2.767854e-04 3.690e-05 3.474e-05 1.720e-05
-1.695960e+00 1.061634e+00 1.250000e-01 -2.955387e-04 1.144e-05 2.654e-05 1.176e-05
-1.695960e+00 1.061634e+00 1.000000e-01 -3.042188e-04 8.792e-06 3.461e-05 1.320e-05
-1.695960e+00 1.061634e+00 8.333333e-02 -3.089339e-04 1.361e-05 3.713e-05 1.445e-05
-1.695960e+00 1.327043e+00 0.000000e+00 -3.860632e-04 3.126e-05 4.508e-05 2.373e-05
-1.695960e+00 1.327043e+00 1.666667e-01 -2.480559e-04 5.332e-05 4.057e-05 3.015e-05
-1.695960e+00 1.327043e+00 1.250000e-01 -3.084341e-04 1.910e-05 3.320e-05 2.717e-05
-1.695960e+00 1.327043e+00 1.000000e-01 -3.363806e-04 9.641e-06 3.938e-05 2.579e-05
-1.695960e+00 1.327043e+00 8.333333e-02 -3.515614e-04 1.332e-05 4.809e-05 2.505e-05
-1.695960e+00 1.592451e+00 0.000000e+00 -5.087425e-04 2.906e-05 4.422e-05 3.060e-05
-1.695960e+00 1.592451e+00 1.666667e-01 -1.381947e-04 3.688e-05 6.220e-05 3.956e-05
-1.695960e+00 1.592451e+00 1.250000e-01 -3.003093e-04 1.719e-05 4.957e-05 3.779e-05
-1.695960e+00 1.592451e+00 1.000000e-01 -3.753453e-04 1.564e-05 5.172e-05 3.546e-05
-1.695960e+00 1.592451e+00 8.333333e-02 -4.161055e-04 1.828e-05 5.525e-05 3.420e-05
-1.672727e+00 0.000000e+00 0.000000e+00 2.964911e-16 1.293e-10 7.589e-16 7.158e-16
-1.672727e+00 0.000000e+00 1.666667e-01 -4.811159e-16 1.327e-10 1.569e-15 2.266e-15
-1.672727e+00 0.000000e+00 1.250000e-01 -1.409128e-16 4.104e-11 6.424e-16 9.653e-16
-1.672727e+00 0.000000e+00 1.000000e-01 1.655261e-17 4.990e-11 4.058e-16 3.464e-16
-1.672727e+00 0.000000e+00 8.333333e-02 1.020894e-16 7.140e-11 3.937e-16 2.725e-16
-1.672727e+00 1.327040e-01 0.000000e+00 -2.782225e-05 3.797e-05 2.807e-05 1.582e-05
-1.672727e+00 1.327040e-01 1.666667e-01 -5.028156e-05 5.168e-05 1.771e-05 1.725e-05
-1.672727e+00 1.327040e-01 1.250000e-01 -4.045562e-05 1.463e-05 1.813e-05 1.360e-05
-1.672727e+00 1.327040e-01 1.000000e-01 -3.590761e-05 9.353e-06 2.171e-05 1.722e-05
-1.672727e+00 1.327040e-01 8.333333e-02 -3.343708e-05 1.693e-05 2.365e-05 1.674e-05
-1.672727e+00 2.654090e-01 0.000000e+00 -1.143944e-04 2.544e-05 2.692e-05 1.135e-05
-1.672727e+00 2.654090e-01 1.666667e-01 -7.973326e-05 3.106e-05 1.370e-05 7.515e-06
-1.672727e+00 2.654090e-01 1.250000e-01 -9.489750e-05 7.641e-06 1.657e-05 5.751e-06
-1.672727e+00 2.654090e-01 1.000000e-01 -1.019164e-04 6.554e-06 1.870e-05 4.932e-06
-1.672727e+00 2.654090e-01 8.333333e-02 -1.057291e-04 1.191e-05 2.046e-05 6.402e-06
-1.672727e+00 3.981130e-01 0.000000e+00 -1.829129e-04 1.879e-05 3.031e-05 4.760e-06
-1.672727e+00 3.981130e-01 1.666667e-01 -1.153819e-04 2.133e-05 1.300e-05 6.563e-06
-1.672727e+00 3.981130e-01 1.250000e-01 -1.449267e-04 7.477e-06 1.653e-05 3.985e-06
-1.672727e+00 3.981130e-01 1.000000e-01 -1.586018e-04 7.608e-06 1.864e-05 4.080e-06
-1.672727e+00 3.981130e-01 8.333333e-02 -1.660302e-04 1.041e-05 1.998e-05 4.132e-06
-1.672727e+00 5.308170e-01 0.000000e+00 -2.342734e-04 1.823e-05 3.489e-05 5.608e-06
-1.672727e+00 5.308170e-01 1.666667e-01 -1.513043e-04 1.923e-05 1.658e-05 1.366e-05
-1.672727e+00 5.308170e-01 1.250000e-01 -1.876033e-04 6.888e-06 1.544e-05 5.093e-06
-1.672727e+00 5.308170e-01 1.000000e-01 -2.044045e-04 7.704e-06 2.013e-05 5.279e-06
-1.672727e+00 5.308170e-01 8.333333e-02 -2.135311e-04 1.042e-05 2.286e-05 5.379e-06
-1.672727e+00 7.962260e-01 0.000000e+00 -2.972889e-04 2.794e-05 4.504e-05 1.099e-05
-1.672727e+00 7.962260e-01 1.666667e-01 -2.294283e-04 3.242e-05 1.637e-05 1.671e-05
-1.672727e+00 7.962260e-01 1.250000e-01 -2.591173e-04 7.428e-06 2.050e-05 6.551e-06
-1.672727e+00 7.962260e-01 1.000000e-01 -2.728591e-04 7.505e-06 2.775e-05 8.149e-06
-1.672727e+00 7.962260e-01 8.333333e-02 -2.803238e-04 1.340e-05 2.982e-05 9.018e-06
-1.672727e+00 1.061634e+00 0.000000e+00 -3.402779e-04 2.879e-05 5.254e-05 3.207e-05
-1.672727e+00 1.061634e+00 1.666667e-01 -2.762261e-04 3.736e-05 4.050e-05 2.076e-05
-1.672727e+00 1.061634e+00 1.250000e-01 -3.042488e-04 1.158e-05 2.847e-05 1.284e-05
-1.672727e+00 1.061634e+00 1.000000e-01 -3.172193e-04 9.163e-06 3.502e-05 1.550e-05
-1.672727e+00 1.061634e+00 8.333333e-02 -3.242650e-04 1.408e-05 3.697e-05 1.694e-05
-1.672727e+00 1.327043e+00 0.000000e+00 -4.069950e-04 3.118e-05 4.555e-05 2.935e-05
-1.672727e+00 1.327043e+00 1.666667e-01 -2.464149e-04 5.289e-05 3.727e-05 2.767e-05
-1.672727e+00 1.327043e+00 1.250000e-01 -3.166687e-04 1.910e-05 3.354e-05 2.823e-05
-1.672727e+00 1.327043e+00 1.000000e-01 -3.491862e-04 9.968e-06 3.842e-05 2.849e-05
-1.672727e+00 1.327043e+00 8.333333e-02 -3.668500e-04 1.354e-05 4.679e-05 2.863e-05
-1.672727e+00 1.592451e+00 0.000000e+00 -5.279942e-04 2.938e-05 4.501e-05 3.753e-05
-1.672727e+00 1.592451e+00 1.666667e-01 -1.359970e-04 3.600e-05 6.064e-05 3.593e-05
-1.672727e+00 1.592451e+00 1.250000e-01 -3.074957e-04 1.675e-05 4.969e-05 3.878e-05
-1.672727e+00 1.592451e+00 1.000000e-01 -3.868752e-04 1.567e-05 4.849e-05 3.833e-05
-1.672727e+00 1.592451e+00 8.333333e-02 -4.299949e-04 1.849e-05 5.335e-05 3.813e-05
-1.649495e+00 0.000000e+00 0.000000e+00 2.064887e-16 1.265e-10 6.986e-16 7.618e-16
-1.649495e+00 0.000000e+00 1.666667e-01 -3.086505e-16 1.257e-10 1.603e-15 2.191e-15
-1.649495e+00 0.000000e+00 1.250000e-01 -8.327708e-17 3.980e-11 5.235e-16 9.311e-16
-1.649495e+00 0.000000e+00 1.000000e-01 2.103861e-17 5.035e-11 3.818e-16 3.449e-16
-1.649495e+00 0.000000e+00 8.333333e-02 7.770392e-17 7.107e-11 3.511e-16 2.515e-16
-1.649495e+00 1.327040e-01 0.000000e+00 -3.351747e-05 3.889e-05 2.854e-05 1.526e-05
-1.649495e+00 1.327040e-01 1.666667e-01 -4.932951e-05 5.318e-05 1.696e-05 1.674e-05
-1.649495e+00 1.327040e-01 1.250000e-01 -4.241174e-05 1.511e-05 1.793e-05 1.365e-05
-1.649495e+00 1.327040e-01 1.000000e-01 -3.920981e-05 9.529e-06 2.175e-05 1.723e-05
-1.649495e+00 1.327040e-01 8.333333e-02 -3.747048e-05 1.729e-05 2.382e-05 1.658e-05
-1.649495e+00 2.654090e-01 0.000000e+00 -1.224776e-04 2.603e-05 2.824e-05 1.102e-05
-1.649495e+00 2.654090e-01 1.666667e-01 -8.141970e-05 3.195e-05 1.404e-05 7.042e-06
-1.649495e+00 2.654090e-01 1.250000e-01 -9.938253e-05 7.793e-06 1.669e-05 6.115e-06
-1.649495e+00 2.654090e-01 1.000000e-01 -1.076967e-04 6.548e-06 1.898e-05 5.471e-06
-1.649495e+00 2.654090e-01 8.333333e-02 -1.122131e-04 1.210e-05 2.106e-05 6.043e-06
-1.649495e+00 3.981130e-01 0.000000e+00 -1.935596e-04 1.916e-05 3.148e-05 6.683e-06
-1.649495e+00 3.981130e-01 1.666667e-01 -1.185141e-04 2.206e-05 1.347e-05 9.388e-06
-1.649495e+00 3.981130e-01 1.250000e-01 -1.513465e-04 7.596e-06 1.654e-05 4.417e-06
-1.649495e+00 3.981130e-01 1.000000e-01 -1.665433e-04 7.582e-06 1.904e-05 5.153e-06
-1.649495e+00 3.981130e-01 8.333333e-02 -1.747983e-04 1.049e-05 2.093e-05 5.553e-06
-1.649495e+00 5.308170e-01 0.000000e+00 -2.476126e-04 1.873e-05 3.491e-05 8.090e-06
-1.649495e+00 5.308170e-01 1.666667e-01 -1.545929e-04 2.046e-05 1.780e-05 9.802e-06
-1.649495e+00 5.308170e-01 1.250000e-01 -1.952890e-04 7.172e-06 1.487e-05 5.597e-06
-1.649495e+00 5.308170e-01 1.000000e-01 -2.141255e-04 7.699e-06 2.182e-05 6.494e-06
-1.649495e+00 5.308170e-01 8.333333e-02 -2.243576e-04 1.052e-05 2.264e-05 6.982e-06
-1.649495e+00 7.962260e-01 0.000000e+00 -3.152916e-04 2.882e-05 4.626e-05 1.410e-05
-1.649495e+00 7.962260e-01 1.666667e-01 -2.308090e-04 3.336e-05 1.880e-05 1.864e-05
-1.649495e+00 7.962260e-01 1.250000e-01 -2.677701e-04 7.604e-06 2.061e-05 7.190e-06
-1.649495e+00 7.962260e-01 1.000000e-01 -2.848778e-04 7.748e-06 2.936e-05 9.678e-06
-1.649495e+00 7.962260e-01 8.333333e-02 -2.941709e-04 1.383e-05 3.040e-05 1.103e-05
-1.649495e+00 1.061634e+00 0.000000e+00 -3.610871e-04 2.959e-05 5.399e-05 3.313e-05
-1.649495e+00 1.061634e+00 1.666667e-01 -2.749155e-04 3.785e-05 4.595e-05 2.472e-05
-1.649495e+00 1.061634e+00 1.250000e-01 -3.126156e-04 1.176e-05 2.867e-05 1.348e-05
-1.649495e+00 1.061634e+00 1.000000e-01 -3.300653e-04 9.617e-06 3.468e-05 1.733e-05
-1.649495e+00 1.061634e+00 8.333333e-02 -3.395442e-04 1.464e-05 3.744e-05 1.942e-05
-1.649495e+00 1.327043e+00 0.000000e+00 -4.278009e-04 3.124e-05 4.555e-05 3.435e-05
-1.649495e+00 1.327043e+00 1.666667e-01 -2.440566e-04 5.242e-05 3.576e-05 2.444e-05
-1.649495e+00 1.327043e+00 1.250000e-01 -3.244447e-04 1.908e-05 3.202e-05 2.860e-05
-1.649495e+00 1.327043e+00 1.000000e-01 -3.616530e-04 1.039e-05 3.689e-05 3.053e-05
-1.649495e+00 1.327043e+00 8.333333e-02 -3.818648e-04 1.391e-05 4.205e-05 3.158e-05
-1.649495e+00 1.592451e+00 0.000000e+00 -5.470090e-04 3.005e-05 4.541e-05 4.333e-05
-1.649495e+00 1.592451e+00 1.666667e-01 -1.328957e-04 3.594e-05 5.931e-05 3.321e-05
-1.649495e+00 1.592451e+00 1.250000e-01 -3.140703e-04 1.647e-05 4.871e-05 3.916e-05
-1.649495e+00 1.592451e+00 1.000000e-01 -3.979282e-04 1.570e-05 4.441e-05 4.037e-05
-1.649495e+00 1.592451e+00 8.333333e-02 -4.434807e-04 1.876e-05 5.005e-05 4.127e-05
-1.626263e+00 0.000000e+00 0.000000e+00 1.167018e-16 1.246e-10 6.244e-16 6.774e-16
-1.626263e+00 0.000000e+00 1.666667e-01 -1.367005e-16 1.226e-10 1.626e-15 2.057e-15
-1.626263e+00 0.000000e+00 1.250000e-01 -2.583696e-17 4.020e-11 6.523e-16 8.909e-16
-1.626263e+00 0.000000e+00 1.000000e-01 2.547701e-17 5.086e-11 3.550e-16 3.449e-16
-1.626263e+00 0.000000e+00 8.333333e-02 5.335126e-17 7.084e-11 3.054e-16 2.310e-16
-1.626263e+00 1.327040e-01 0.000000e+00 -3.938686e-05 3.971e-05 2.878e-05 1.457e-05
-1.626263e+00 1.327040e-01 1.666667e-01 -4.846720e-05 5.454e-05 1.604e-05 1.609e-05
-1.626263e+00 1.327040e-01 1.250000e-01 -4.449455e-05 1.555e-05 1.758e-05 1.339e-05
-1.626263e+00 1.327040e-01 1.000000e-01 -4.265578e-05 9.693e-06 2.161e-05 1.708e-05
-1.626263e+00 1.327040e-01 8.333333e-02 -4.165694e-05 1.761e-05 2.380e-05 1.626e-05
-1.626263e+00 2.654090e-01 0.000000e+00 -1.308168e-04 2.663e-05 2.934e-05 1.049e-05
-1.626263e+00 2.654090e-01 1.666667e-01 -8.318122e-05 3.282e-05 1.424e-05 6.437e-06
-1.626263e+00 2.654090e-01 1.250000e-01 -1.040218e-04 7.947e-06 1.668e-05 6.342e-06
-1.626263e+00 2.654090e-01 1.000000e-01 -1.136680e-04 6.557e-06 1.916e-05 6.152e-06
-1.626263e+00 2.654090e-01 8.333333e-02 -1.189079e-04 1.230e-05 2.149e-05 6.063e-06
-1.626263e+00 3.981130e-01 0.000000e+00 -2.045322e-04 1.963e-05 3.315e-05 8.467e-06
-1.626263e+00 3.981130e-01 1.666667e-01 -1.216123e-04 2.284e-05 1.419e-05 1.159e-05
-1.626263e+00 3.981130e-01 1.250000e-01 -1.578898e-04 7.709e-06 1.573e-05 4.680e-06
-1.626263e+00 3.981130e-01 1.000000e-01 -1.746810e-04 7.580e-06 1.929e-05 6.044e-06
-1.626263e+00 3.981130e-01 8.333333e-02 -1.838022e-04 1.061e-05 2.173e-05 6.784e-06
-1.626263e+00 5.308170e-01 0.000000e+00 -2.613215e-04 1.938e-05 3.699e-05 1.028e-05
-1.626263e+00 5.308170e-01 1.666667e-01 -1.576867e-04 2.171e-05 1.911e-05 6.083e-06
-1.626263e+00 5.308170e-01 1.250000e-01 -2.030269e-04 7.435e-06 1.392e-05 5.895e-06
-1.626263e+00 5.308170e-01 1.000000e-01 -2.240130e-04 7.728e-06 2.341e-05 7.473e-06
-1.626263e+00 5.308170e-01 8.333333e-02 -2.354128e-04 1.070e-05 2.352e-05 8.330e-06
-1.626263e+00 7.962260e-01 0.000000e+00 -3.336251e-04 2.976e-05 4.717e-05 1.678e-05
-1.626263e+00 7.962260e-01 1.666667e-01 -2.316463e-04 3.431e-05 2.104e-05 1.879e-05
-1.626263e+00 7.962260e-01 1.250000e-01 -2.762620e-04 7.797e-06 2.026e-05 7.520e-06
-1.626263e+00 7.962260e-01 1.000000e-01 -2.969127e-04 8.058e-06 3.079e-05 1.085e-05
-1.626263e+00 7.962260e-01 8.333333e-02 -3.081304e-04 1.433e-05 3.069e-05 1.266e-05
-1.626263e+00 1.061634e+00 0.000000e+00 -3.820290e-04 3.049e-05 5.498e-05 3.376e-05
-1.626263e+00 1.061634e+00 1.666667e-01 -2.728412e-04 3.836e-05 5.101e-05 2.910e-05
-1.626263e+00 1.061634e+00 1.250000e-01 -3.206108e-04 1.197e-05 2.536e-05 1.363e-05
-1.626263e+00 1.061634e+00 1.000000e-01 -3.427214e-04 1.015e-05 3.347e-05 1.865e-05
-1.626263e+00 1.061634e+00 8.333333e-02 -3.547320e-04 1.529e-05 3.745e-05 2.137e-05
-1.626263e+00 1.327043e+00 0.000000e+00 -4.484051e-04 3.147e-05 4.500e-05 3.862e-05
-1.626263e+00 1.327043e+00 1.666667e-01 -2.409612e-04 5.192e-05 4.129e-05 2.821e-05
-1.626263e+00 1.327043e+00 1.250000e-01 -3.317179e-04 1.906e-05 3.133e-05 2.826e-05
-1.626263e+00 1.327043e+00 1.000000e-01 -3.737253e-04 1.092e-05 3.625e-05 3.187e-05
-1.626263e+00 1.327043e+00 8.333333e-02 -3.965441e-04 1.443e-05 3.987e-05 3.384e-05
-1.626263e+00 1.592451e+00 0.000000e+00 -5.656765e-04 3.104e-05 4.539e-05 4.825e-05
-1.626263e+00 1.592451e+00 1.666667e-01 -1.288587e-04 3.671e-05 5.526e-05 3.300e-05
-1.626263e+00 1.592451e+00 1.250000e-01 -3.199665e-04 1.637e-05 4.648e-05 3.774e-05
-1.626263e+00 1.592451e+00 1.000000e-01 -4.084221e-04 1.576e-05 4.316e-05 4.152e-05
-1.626263e+00 1.592451e+00 8.333333e-02 -4.564720e-04 1.910e-05 4.519e-05 4.358e-05
-1.603030e+00 0.000000e+00 0.000000e+00 2.789922e-17 1.238e-10 5.477e-16 5.888e-16
-1.603030e+00 0.000000e+00 1.666667e-01 3.332144e-17 1.238e-10 1.636e-15 1.888e-15
-1.603030e+00 0.000000e+00 1.250000e-01 3.094922e-17 4.218e-11 7.890e-16 8.362e-16
-1.603030e+00 0.000000e+00 1.000000e-01 2.985122e-17 5.141e-11 3.254e-16 3.380e-16
-1.603030e+00 0.000000e+00 8.333333e-02 2.925478e-17 7.074e-11 2.569e-16 2.112e-16
-1.603030e+00 1.327040e-01 0.000000e+00 -4.542458e-05 4.043e-05 2.879e-05 1.374e-05
-1.603030e+00 1.327040e-01 1.666667e-01 -4.769783e-05 5.575e-05 1.494e-05 1.532e-05
-1.603030e+00 1.327040e-01 1.250000e-01 -4.670328e-05 1.595e-05 1.707e-05 1.249e-05
-1.603030e+00 1.327040e-01 1.000000e-01 -4.624295e-05 9.843e-06 2.129e-05 1.676e-05
-1.603030e+00 1.327040e-01 8.333333e-02 -4.599289e-05 1.788e-05 2.358e-05 1.579e-05
-1.603030e+00 2.654090e-01 0.000000e+00 -1.394008e-04 2.721e-05 3.016e-05 9.785e-06
-1.603030e+00 2.654090e-01 1.666667e-01 -8.502275e-05 3.365e-05 1.430e-05 5.789e-06
-1.603030e+00 2.654090e-01 1.250000e-01 -1.088131e-04 8.099e-06 1.650e-05 6.425e-06
-1.603030e+00 2.654090e-01 1.000000e-01 -1.198247e-04 6.583e-06 1.921e-05 6.687e-06
-1.603030e+00 2.654090e-01 8.333333e-02 -1.258063e-04 1.250e-05 2.173e-05 6.842e-06
-1.603030e+00 3.981130e-01 0.000000e+00 -2.158142e-04 2.019e-05 3.454e-05 1.024e-05
-1.603030e+00 3.981130e-01 1.666667e-01 -1.246810e-04 2.366e-05 1.476e-05 1.415e-05
-1.603030e+00 3.981130e-01 1.250000e-01 -1.645518e-04 7.813e-06 1.460e-05 4.765e-06
-1.603030e+00 3.981130e-01 1.000000e-01 -1.830062e-04 7.602e-06 1.937e-05 6.736e-06
-1.603030e+00 3.981130e-01 8.333333e-02 -1.930309e-04 1.079e-05 2.235e-05 7.806e-06
-1.603030e+00 5.308170e-01 0.000000e+00 -2.753793e-04 2.014e-05 3.881e-05 1.214e-05
-1.603030e+00 5.308170e-01 1.666667e-01 -1.605890e-04 2.296e-05 2.051e-05 2.705e-06
-1.603030e+00 5.308170e-01 1.250000e-01 -2.108097e-04 7.671e-06 1.311e-05 5.974e-06
-1.603030e+00 5.308170e-01 1.000000e-01 -2.340548e-04 7.796e-06 2.488e-05 8.194e-06
-1.603030e+00 5.308170e-01 8.333333e-02 -2.466817e-04 1.095e-05 2.513e-05 9.400e-06
-1.603030e+00 7.962260e-01 0.000000e+00 -3.522578e-04 3.076e-05 4.771e-05 1.898e-05
-1.603030e+00 7.962260e-01 1.666667e-01 -2.319364e-04 3.523e-05 2.305e-05 2.063e-05
-1.603030e+00 7.962260e-01 1.250000e-01 -2.845770e-04 8.002e-06 1.713e-05 7.521e-06
-1.603030e+00 7.962260e-01 1.000000e-01 -3.089421e-04 8.434e-06 3.126e-05 1.165e-05
-1.603030e+00 7.962260e-01 8.333333e-02 -3.221774e-04 1.488e-05 3.153e-05 1.389e-05
-1.603030e+00 1.061634e+00 0.000000e+00 -4.030548e-04 3.149e-05 5.543e-05 3.397e-05
-1.603030e+00 1.061634e+00 1.666667e-01 -2.699907e-04 3.890e-05 5.561e-05 3.396e-05
-1.603030e+00 1.061634e+00 1.250000e-01 -3.282062e-04 1.221e-05 2.408e-05 1.327e-05
-1.603030e+00 1.061634e+00 1.000000e-01 -3.551517e-04 1.076e-05 3.202e-05 1.943e-05
-1.603030e+00 1.061634e+00 8.333333e-02 -3.697887e-04 1.601e-05 3.695e-05 2.277e-05
-1.603030e+00 1.327043e+00 0.000000e+00 -4.687317e-04 3.187e-05 4.382e-05 4.215e-05
-1.603030e+00 1.327043e+00 1.666667e-01 -2.371088e-04 5.142e-05 4.639e-05 3.543e-05
-1.603030e+00 1.327043e+00 1.250000e-01 -3.384438e-04 1.904e-05 2.964e-05 2.717e-05
-1.603030e+00 1.327043e+00 1.000000e-01 -3.853475e-04 1.153e-05 3.474e-05 3.247e-05
-1.603030e+00 1.327043e+00 8.333333e-02 -4.108260e-04 1.508e-05 3.752e-05 3.535e-05
-1.603030e+00 1.592451e+00 0.000000e+00 -5.838860e-04 3.234e-05 4.773e-05 5.232e-05
-1.603030e+00 1.592451e+00 1.666667e-01 -1.238535e-04 3.825e-05 5.289e-05 2.948e-05
-1.603030e+00 1.592451e+00 1.250000e-01 -3.251177e-04 1.647e-05 4.284e-05 3.211e-05
-1.603030e+00 1.592451e+00 1.000000e-01 -4.182743e-04 1.584e-05 4.085e-05 4.173e-05
-1.603030e+00 1.592451e+00 8.333333e-02 -4.688779e-04 1.952e-05 3.990e-05 4.497e-05
-1.579798e+00 0.000000e+00 0.000000e+00 -5.914893e-17 1.241e-10 4.685e-16 5.011e-16
-1.579798e+00 0.000000e+00 1.666667e-01 2.000012e-16 1.292e-10 1.854e-15 1.745e-15
-1.579798e+00 0.000000e+00 1.250000e-01 8.662302e-17 4.548e-11 9.180e-16 7.768e-16
-1.579798e+00 0.000000e+00 1.000000e-01 3.414512e-17 5.199e-11 2.933e-16 3.283e-16
-1.579798e+00 0.000000e+00 8.333333e-02 5.638600e-18 7.079e-11 2.113e-16 1.781e-16
-1.579798e+00 1.327040e-01 0.000000e+00 -5.162488e-05 4.102e-05 2.853e-05 1.278e-05
-1.579798e+00 1.327040e-01 1.666667e-01 -4.702464e-05 5.678e-05 1.365e-05 1.443e-05
-1.579798e+00 1.327040e-01 1.250000e-01 -4.903725e-05 1.631e-05 1.632e-05 1.149e-05
-1.579798e+00 1.327040e-01 1.000000e-01 -4.996879e-05 9.981e-06 2.076e-05 1.628e-05
-1.579798e+00 1.327040e-01 8.333333e-02 -5.047482e-05 1.812e-05 2.313e-05 1.517e-05
-1.579798e+00 2.654090e-01 0.000000e+00 -1.482182e-04 2.779e-05 3.069e-05 9.096e-06
-1.579798e+00 2.654090e-01 1.666667e-01 -8.694926e-05 3.445e-05 1.415e-05 5.779e-06
-1.579798e+00 2.654090e-01 1.250000e-01 -1.137544e-04 8.249e-06 1.499e-05 6.356e-06
-1.579798e+00 2.654090e-01 1.000000e-01 -1.261614e-04 6.626e-06 1.913e-05 7.066e-06
-1.579798e+00 2.654090e-01 8.333333e-02 -1.329009e-04 1.272e-05 2.175e-05 7.460e-06
-1.579798e+00 3.981130e-01 0.000000e+00 -2.273895e-04 2.082e-05 3.563e-05 1.175e-05
-1.579798e+00 3.981130e-01 1.666667e-01 -1.277247e-04 2.447e-05 1.516e-05 1.581e-05
-1.579798e+00 3.981130e-01 1.250000e-01 -1.713280e-04 7.904e-06 1.329e-05 4.662e-06
-1.579798e+00 3.981130e-01 1.000000e-01 -1.915101e-04 7.651e-06 1.924e-05 7.215e-06
-1.579798e+00 3.981130e-01 8.333333e-02 -2.024733e-04 1.101e-05 2.277e-05 8.601e-06
-1.579798e+00 5.308170e-01 0.000000e+00 -2.897651e-04 2.101e-05 4.031e-05 1.365e-05
-1.579798e+00 5.308170e-01 1.666667e-01 -1.633027e-04 2.417e-05 2.199e-05 2.885e-06
-1.579798e+00 5.308170e-01 1.250000e-01 -2.186300e-04 7.875e-06 1.234e-05 5.821e-06
-1.579798e+00 5.308170e-01 1.000000e-01 -2.442386e-04 7.904e-06 2.620e-05 8.639e-06
-1.579798e+00 5.308170e-01 8.333333e-02 -2.581495e-04 1.127e-05 2.663e-05 1.017e-05
-1.579798e+00 7.962260e-01 0.000000e+00 -3.711581e-04 3.181e-05 4.784e-05 2.066e-05
-1.579798e+00 7.962260e-01 1.666667e-01 -2.316752e-04 3.613e-05 2.481e-05 2.277e-05
-1.579798e+00 7.962260e-01 1.250000e-01 -2.926990e-04 8.216e-06 1.743e-05 7.175e-06
-1.579798e+00 7.962260e-01 1.000000e-01 -3.209442e-04 8.877e-06 2.963e-05 1.203e-05
-1.579798e+00 7.962260e-01 8.333333e-02 -3.362874e-04 1.549e-05 3.237e-05 1.467e-05
-1.579798e+00 1.061634e+00 0.000000e+00 -4.241160e-04 3.258e-05 5.528e-05 3.373e-05
-1.579798e+00 1.061634e+00 1.666667e-01 -2.663515e-04 3.947e-05 5.962e-05 3.930e-05
-1.579798e+00 1.061634e+00 1.250000e-01 -3.353735e-04 1.249e-05 2.217e-05 1.239e-05
-1.579798e+00 1.061634e+00 1.000000e-01 -3.673208e-04 1.144e-05 2.896e-05 1.963e-05
-1.579798e+00 1.061634e+00 8.333333e-02 -3.846749e-04 1.682e-05 3.587e-05 2.357e-05
-1.579798e+00 1.327043e+00 0.000000e+00 -4.887052e-04 3.245e-05 4.226e-05 4.470e-05
-1.579798e+00 1.327043e+00 1.666667e-01 -2.324798e-04 5.091e-05 5.096e-05 4.354e-05
-1.579798e+00 1.327043e+00 1.250000e-01 -3.445784e-04 1.903e-05 2.990e-05 2.398e-05
-1.579798e+00 1.327043e+00 1.000000e-01 -3.964641e-04 1.223e-05 3.227e-05 3.228e-05
-1.579798e+00 1.327043e+00 8.333333e-02 -4.246489e-04 1.587e-05 3.430e-05 3.608e-05
-1.579798e+00 1.592451e+00 0.000000e+00 -6.015273e-04 3.390e-05 4.947e-05 5.547e-05
-1.579798e+00 1.592451e+00 1.666667e-01 -1.178480e-04 4.040e-05 5.810e-05 4.178e-05
-1.579798e+00 1.592451e+00 1.250000e-01 -3.294577e-04 1.675e-05 3.764e-05 2.737e-05
-1.579798e+00 1.592451e+00 1.000000e-01 -4.274028e-04 1.598e-05 3.730e-05 4.095e-05
-1.579798e+00 1.592451e+00 8.333333e-02 -4.806075e-04 2.003e-05 3.713e-05 4.538e-05
-1.556566e+00 0.000000e+00 0.000000e+00 -1.433093e-16 1.255e-10 3.881e-16 4.151e-16
-1.556566e+00 0.000000e+00 1.666667e-01 3.615711e-16 1.381e-10 1.827e-15 1.569e-15
-1.556566e+00 0.000000e+00 1.250000e-01 1.406859e-16 4.976e-11 8.978e-16 7.129e-16
-1.556566e+00 0.000000e+00 1.000000e-01 3.844765e-17 5.260e-11 3.011e-16 3.165e-16
-1.556566e+00 0.000000e+00 8.333333e-02 -1.708920e-17 7.099e-11 1.938e-16 1.205e-16
-1.556566e+00 1.327040e-01 0.000000e+00 -5.800193e-05 4.149e-05 2.801e-05 1.166e-05
-1.556566e+00 1.327040e-01 1.666667e-01 -4.645907e-05 5.763e-05 1.219e-05 1.340e-05
-1.556566e+00 1.327040e-01 1.250000e-01 -5.150907e-05 1.663e-05 1.548e-05 1.036e-05
-1.556566e+00 1.327040e-01 1.000000e-01 -5.384650e-05 1.010e-05 2.002e-05 1.562e-05
-1.556566e+00 1.327040e-01 8.333333e-02 -5.511622e-05 1.830e-05 2.246e-05 1.437e-05
-1.556566e+00 2.654090e-01 0.000000e+00 -1.572863e-04 2.833e-05 3.091e-05 9.637e-06
-1.556566e+00 2.654090e-01 1.666667e-01 -8.896901e-05 3.518e-05 1.380e-05 6.537e-06
-1.556566e+00 2.654090e-01 1.250000e-01 -1.188578e-04 8.392e-06 1.320e-05 6.115e-06
-1.556566e+00 2.654090e-01 1.000000e-01 -1.326921e-04 6.685e-06 1.890e-05 7.256e-06
-1.556566e+00 2.654090e-01 8.333333e-02 -1.402070e-04 1.293e-05 2.155e-05 7.882e-06
-1.556566e+00 3.981130e-01 0.000000e+00 -2.392769e-04 2.151e-05 3.639e-05 1.294e-05
-1.556566e+00 3.981130e-01 1.666667e-01 -1.307459e-04 2.527e-05 1.538e-05 1.726e-05
-1.556566e+00 3.981130e-01 1.250000e-01 -1.782282e-04 7.974e-06 1.332e-05 4.347e-06
-1.556566e+00 3.981130e-01 1.000000e-01 -2.002058e-04 7.726e-06 1.956e-05 7.442e-06
-1.556566e+00 3.981130e-01 8.333333e-02 -2.121442e-04 1.128e-05 2.298e-05 9.123e-06
-1.556566e+00 5.308170e-01 0.000000e+00 -3.044980e-04 2.196e-05 4.148e-05 1.472e-05
-1.556566e+00 5.308170e-01 1.666667e-01 -1.658239e-04 2.531e-05 2.345e-05 3.918e-06
-1.556566e+00 5.308170e-01 1.250000e-01 -2.264938e-04 8.039e-06 1.191e-05 5.411e-06
-1.556566e+00 5.308170e-01 1.000000e-01 -2.545753e-04 8.054e-06 2.266e-05 8.764e-06
-1.556566e+00 5.308170e-01 8.333333e-02 -2.698295e-04 1.165e-05 2.803e-05 1.059e-05
-1.556566e+00 7.962260e-01 0.000000e+00 -3.903391e-04 3.289e-05 4.754e-05 2.174e-05
-1.556566e+00 7.962260e-01 1.666667e-01 -2.308437e-04 3.698e-05 2.931e-05 2.524e-05
-1.556566e+00 7.962260e-01 1.250000e-01 -3.006230e-04 8.437e-06 1.601e-05 6.451e-06
-1.556566e+00 7.962260e-01 1.000000e-01 -3.329208e-04 9.381e-06 2.369e-05 1.196e-05
-1.556566e+00 7.962260e-01 8.333333e-02 -3.504653e-04 1.615e-05 3.302e-05 1.495e-05
-1.556566e+00 1.061634e+00 0.000000e+00 -4.452089e-04 3.376e-05 5.448e-05 3.391e-05
-1.556566e+00 1.061634e+00 1.666667e-01 -2.618951e-04 4.007e-05 6.296e-05 4.010e-05
-1.556566e+00 1.061634e+00 1.250000e-01 -3.420949e-04 1.281e-05 2.195e-05 1.093e-05
-1.556566e+00 1.061634e+00 1.000000e-01 -3.792160e-04 1.219e-05 2.668e-05 1.920e-05
-1.556566e+00 1.061634e+00 8.333333e-02 -3.993805e-04 1.770e-05 3.416e-05 2.370e-05
-1.556566e+00 1.327043e+00 0.000000e+00 -5.082915e-04 3.321e-05 3.931e-05 4.659e-05
-1.556566e+00 1.327043e+00 1.666667e-01 -2.270492e-04 5.042e-05 5.491e-05 4.703e-05
-1.556566e+00 1.327043e+00 1.250000e-01 -3.500927e-04 1.902e-05 3.190e-05 2.121e-05
-1.556566e+00 1.327043e+00 1.000000e-01 -4.070443e-04 1.301e-05 2.876e-05 3.123e-05
-1.556566e+00 1.327043e+00 8.333333e-02 -4.379809e-04 1.678e-05 3.166e-05 3.592e-05
-1.556566e+00 1.592451e+00 0.000000e+00 -6.185264e-04 3.567e-05 5.039e-05 5.758e-05
-1.556566e+00 1.592451e+00 1.666667e-01 -1.108318e-04 4.301e-05 6.239e-05 5.912e-05
-1.556566e+00 1.592451e+00 1.250000e-01 -3.329482e-04 1.721e-05 3.251e-05 2.866e-05
-1.556566e+00 1.592451e+00 1.000000e-01 -4.357563e-04 1.619e-05 3.241e-05 3.913e-05
-1.556566e+00 1.592451e+00 8.333333e-02 -4.916027e-04 2.062e-05 3.548e-05 4.473e-05
-1.533333e+00 0.000000e+00 0.000000e+00 -2.236292e-16 1.279e-10 3.296e-16 3.316e-16
-1.533333e+00 0.000000e+00 1.666667e-01 5.163798e-16 1.498e-10 1.744e-15 1.384e-15
-1.533333e+00 0.000000e+00 1.250000e-01 1.926258e-16 5.468e-11 8.693e-16 6.446e-16
-1.533333e+00 0.000000e+00 1.000000e-01 4.277401e-17 5.319e-11 3.928e-16 3.025e-16
-1.533333e+00 0.000000e+00 8.333333e-02 -3.862698e-17 7.133e-11 2.398e-16 1.452e-16
-1.533333e+00 1.327040e-01 0.000000e+00 -6.455818e-05 4.183e-05 2.722e-05 1.039e-05
-1.533333e+00 1.327040e-01 1.666667e-01 -4.600728e-05 5.828e-05 1.054e-05 1.298e-05
-1.533333e+00 1.327040e-01 1.250000e-01 -5.412330e-05 1.690e-05 1.447e-05 9.268e-06
-1.533333e+00 1.327040e-01 1.000000e-01 -5.787986e-05 1.021e-05 1.902e-05 1.478e-05
-1.533333e+00 1.327040e-01 8.333333e-02 -5.992046e-05 1.844e-05 2.157e-05 1.340e-05
-1.533333e+00 2.654090e-01 0.000000e+00 -1.666046e-04 2.885e-05 3.079e-05 1.008e-05
-1.533333e+00 2.654090e-01 1.666667e-01 -9.108532e-05 3.585e-05 1.323e-05 7.949e-06
-1.533333e+00 2.654090e-01 1.250000e-01 -1.241250e-04 8.526e-06 1.283e-05 5.690e-06
-1.533333e+00 2.654090e-01 1.000000e-01 -1.394176e-04 6.760e-06 1.685e-05 7.242e-06
-1.533333e+00 2.654090e-01 8.333333e-02 -1.477248e-04 1.314e-05 2.108e-05 8.087e-06
-1.533333e+00 3.981130e-01 0.000000e+00 -2.514722e-04 2.224e-05 3.679e-05 1.378e-05
-1.533333e+00 3.981130e-01 1.666667e-01 -1.337427e-04 2.603e-05 1.541e-05 1.856e-05
-1.533333e+00 3.981130e-01 1.250000e-01 -1.852494e-04 8.022e-06 1.357e-05 3.809e-06
-1.533333e+00 3.981130e-01 1.000000e-01 -2.090896e-04 7.826e-06 1.834e-05 7.397e-06
-1.533333e+00 3.981130e-01 8.333333e-02 -2.220398e-04 1.158e-05 2.296e-05 9.346e-06
-1.533333e+00 5.308170e-01 0.000000e+00 -3.195693e-04 2.296e-05 4.229e-05 1.533e-05
-1.533333e+00 5.308170e-01 1.666667e-01 -1.681437e-04 2.636e-05 2.516e-05 5.626e-06
-1.533333e+00 5.308170e-01 1.250000e-01 -2.343924e-04 8.158e-06 1.166e-05 4.732e-06
-1.533333e+00 5.308170e-01 1.000000e-01 -2.650561e-04 8.245e-06 1.856e-05 8.546e-06
-1.533333e+00 5.308170e-01 8.333333e-02 -2.817129e-04 1.209e-05 2.517e-05 1.062e-05
-1.533333e+00 7.962260e-01 0.000000e+00 -4.097785e-04 3.399e-05 4.676e-05 2.217e-05
-1.533333e+00 7.962260e-01 1.666667e-01 -2.294152e-04 3.776e-05 3.753e-05 2.807e-05
-1.533333e+00 7.962260e-01 1.250000e-01 -3.083242e-04 8.664e-06 1.563e-05 5.355e-06
-1.533333e+00 7.962260e-01 1.000000e-01 -3.448477e-04 9.944e-06 2.205e-05 1.140e-05
-1.533333e+00 7.962260e-01 8.333333e-02 -3.646877e-04 1.685e-05 2.807e-05 1.469e-05
-1.533333e+00 1.061634e+00 0.000000e+00 -4.662882e-04 3.502e-05 5.296e-05 3.338e-05
-1.533333e+00 1.061634e+00 1.666667e-01 -2.565752e-04 4.070e-05 6.556e-05 4.000e-05
-1.533333e+00 1.061634e+00 1.250000e-01 -3.483247e-04 1.317e-05 2.299e-05 9.068e-06
-1.533333e+00 1.061634e+00 1.000000e-01 -3.907915e-04 1.300e-05 2.354e-05 1.811e-05
-1.533333e+00 1.061634e+00 8.333333e-02 -4.138600e-04 1.864e-05 3.175e-05 2.312e-05
-1.533333e+00 1.327043e+00 0.000000e+00 -5.274099e-04 3.416e-05 3.966e-05 4.750e-05
-1.533333e+00 1.327043e+00 1.666667e-01 -2.207530e-04 4.995e-05 5.808e-05 4.638e-05
-1.533333e+00 1.327043e+00 1.250000e-01 -3.549154e-04 1.903e-05 3.365e-05 1.764e-05
-1.533333e+00 1.327043e+00 1.000000e-01 -4.170134e-04 1.387e-05 2.408e-05 2.929e-05
-1.533333e+00 1.327043e+00 8.333333e-02 -4.507457e-04 1.779e-05 2.844e-05 3.427e-05
-1.533333e+00 1.592451e+00 0.000000e+00 -6.347583e-04 3.759e-05 5.054e-05 5.857e-05
-1.533333e+00 1.592451e+00 1.666667e-01 -1.027192e-04 4.591e-05 6.553e-05 6.570e-05
-1.533333e+00 1.592451e+00 1.250000e-01 -3.354863e-04 1.781e-05 3.076e-05 2.619e-05
-1.533333e+00 1.592451e+00 1.000000e-01 -4.432242e-04 1.647e-05 2.670e-05 3.891e-05
-1.533333e+00 1.592451e+00 8.333333e-02 -5.017485e-04 2.131e-05 3.392e-05 4.302e-05
-1.510101e+00 0.000000e+00 0.000000e+00 -2.994837e-16 1.314e-10 3.847e-16 2.836e-16
-1.510101e+00 0.000000e+00 1.666667e-01 6.630699e-16 1.635e-10 1.640e-15 1.179e-15
-1.510101e+00 0.000000e+00 1.250000e-01 2.419527e-16 5.999e-11 9.127e-16 5.723e-16
-1.510101e+00 0.000000e+00 1.000000e-01 4.703559e-17 5.377e-11 4.827e-16 2.831e-16
-1.510101e+00 0.000000e+00 8.333333e-02 -5.884530e-17 7.182e-11 2.969e-16 1.436e-16
-1.510101e+00 1.327040e-01 0.000000e+00 -7.127735e-05 4.202e-05 2.612e-05 8.965e-06
-1.510101e+00 1.327040e-01 1.666667e-01 -4.566746e-05 5.873e-05 1.027e-05 1.161e-05
-1.510101e+00 1.327040e-01 1.250000e-01 -5.687179e-05 1.711e-05 1.190e-05 8.455e-06
-1.510101e+00 1.327040e-01 1.000000e-01 -6.205779e-05 1.031e-05 1.786e-05 1.376e-05
-1.510101e+00 1.327040e-01 8.333333e-02 -6.487488e-05 1.852e-05 2.036e-05 1.227e-05
-1.510101e+00 2.654090e-01 0.000000e+00 -1.761453e-04 2.933e-05 3.025e-05 1.046e-05
-1.510101e+00 2.654090e-01 1.666667e-01 -9.329711e-05 3.644e-05 1.247e-05 9.307e-06
-1.510101e+00 2.654090e-01 1.250000e-01 -1.295432e-04 8.650e-06 1.231e-05 5.089e-06
-1.510101e+00 2.654090e-01 1.000000e-01 -1.463199e-04 6.852e-06 1.604e-05 7.024e-06
-1.510101e+00 2.654090e-01 8.333333e-02 -1.554332e-04 1.335e-05 2.037e-05 8.073e-06
-1.510101e+00 3.981130e-01 0.000000e+00 -2.639370e-04 2.299e-05 3.676e-05 1.425e-05
-1.510101e+00 3.981130e-01 1.666667e-01 -1.367125e-04 2.674e-05 1.521e-05 1.972e-05
-1.510101e+00 3.981130e-01 1.250000e-01 -1.923732e-04 8.045e-06 1.300e-05 3.051e-06
-1.510101e+00 3.981130e-01 1.000000e-01 -2.181362e-04 7.953e-06 1.750e-05 7.081e-06
-1.510101e+00 3.981130e-01 8.333333e-02 -2.321309e-04 1.191e-05 2.265e-05 9.270e-06
-1.510101e+00 5.308170e-01 0.000000e+00 -3.349308e-04 2.400e-05 4.262e-05 1.546e-05
-1.510101e+00 5.308170e-01 1.666667e-01 -1.702567e-04 2.730e-05 2.683e-05 7.680e-06
-1.510101e+00 5.308170e-01 1.250000e-01 -2.423016e-04 8.230e-06 1.150e-05 3.877e-06
-1.510101e+00 5.308170e-01 1.000000e-01 -2.756481e-04 8.478e-06 1.857e-05 7.987e-06
-1.510101e+00 5.308170e-01 8.333333e-02 -2.937623e-04 1.259e-05 2.389e-05 1.027e-05
-1.510101e+00 7.962260e-01 0.000000e+00 -4.294080e-04 3.512e-05 4.539e-05 2.193e-05
-1.510101e+00 7.962260e-01 1.666667e-01 -2.273702e-04 3.848e-05 3.677e-05 3.131e-05
-1.510101e+00 7.962260e-01 1.250000e-01 -3.157618e-04 8.898e-06 1.627e-05 4.314e-06
-1.510101e+00 7.962260e-01 1.000000e-01 -3.566744e-04 1.056e-05 1.779e-05 1.036e-05
-1.510101e+00 7.962260e-01 8.333333e-02 -3.788986e-04 1.760e-05 2.625e-05 1.389e-05
-1.510101e+00 1.061634e+00 0.000000e+00 -4.872601e-04 3.635e-05 5.056e-05 3.315e-05
-1.510101e+00 1.061634e+00 1.666667e-01 -2.503490e-04 4.136e-05 6.731e-05 3.950e-05
-1.510101e+00 1.061634e+00 1.250000e-01 -3.539976e-04 1.358e-05 2.473e-05 1.061e-05
-1.510101e+00 1.061634e+00 1.000000e-01 -4.019721e-04 1.386e-05 1.945e-05 1.637e-05
-1.510101e+00 1.061634e+00 8.333333e-02 -4.280323e-04 1.963e-05 2.856e-05 2.096e-05
-1.510101e+00 1.327043e+00 0.000000e+00 -5.459317e-04 3.528e-05 3.960e-05 4.241e-05
-1.510101e+00 1.327043e+00 1.666667e-01 -2.135141e-04 4.952e-05 6.092e-05 4.526e-05
-1.510101e+00 1.327043e+00 1.250000e-01 -3.589468e-04 1.907e-05 3.504e-05 1.542e-05
-1.510101e+00 1.327043e+00 1.000000e-01 -4.262614e-04 1.479e-05 2.381e-05 2.646e-05
-1.510101e+00 1.327043e+00 8.333333e-02 -4.628273e-04 1.892e-05 2.552e-05 3.226e-05
-1.510101e+00 1.592451e+00 0.000000e+00 -6.500519e-04 3.964e-05 4.968e-05 5.626e-05
-1.510101e+00 1.592451e+00 1.666667e-01 -9.337825e-05 4.894e-05 6.991e-05 7.244e-05
-1.510101e+00 1.592451e+00 1.250000e-01 -3.369230e-04 1.852e-05 3.380e-05 2.582e-05
-1.510101e+00 1.592451e+00 1.000000e-01 -4.496494e-04 1.685e-05 2.315e-05 3.198e-05
-1.510101e+00 1.592451e+00 8.333333e-02 -5.108835e-04 2.210e-05 3.119e-05 4.313e-05
-1.486869e+00 0.000000e+00 0.000000e+00 -3.702477e-16 1.356e-10 4.466e-16 3.811e-16
-1.486869e+00 0.000000e+00 1.666667e-01 8.002842e-16 1.784e-10 1.847e-15 1.043e-15
-1.486869e+00 0.000000e+00 1.250000e-01 2.881765e-16 6.548e-11 8.363e-16 4.874e-16
-1.486869e+00 0.000000e+00 1.000000e-01 5.114379e-17 5.431e-11 4.733e-16 2.587e-16
-1.486869e+00 0.000000e+00 8.333333e-02 -7.761473e-17 7.245e-11 3.033e-16 1.438e-16
-1.486869e+00 1.327040e-01 0.000000e+00 -7.814315e-05 4.207e-05 2.467e-05 7.411e-06
-1.486869e+00 1.327040e-01 1.666667e-01 -4.543784e-05 5.897e-05 1.011e-05 1.011e-05
-1.486869e+00 1.327040e-01 1.250000e-01 -5.974641e-05 1.728e-05 8.870e-06 7.607e-06
-1.486869e+00 1.327040e-01 1.000000e-01 -6.636924e-05 1.040e-05 1.586e-05 1.258e-05
-1.486869e+00 1.327040e-01 8.333333e-02 -6.996682e-05 1.855e-05 1.894e-05 1.098e-05
-1.486869e+00 2.654090e-01 0.000000e+00 -1.858806e-04 2.977e-05 2.932e-05 1.067e-05
-1.486869e+00 2.654090e-01 1.666667e-01 -9.560335e-05 3.695e-05 1.151e-05 1.061e-05
-1.486869e+00 2.654090e-01 1.250000e-01 -1.350997e-04 8.761e-06 1.165e-05 4.539e-06
-1.486869e+00 2.654090e-01 1.000000e-01 -1.533808e-04 6.960e-06 1.465e-05 6.583e-06
-1.486869e+00 2.654090e-01 8.333333e-02 -1.633113e-04 1.356e-05 1.905e-05 7.693e-06
-1.486869e+00 3.981130e-01 0.000000e+00 -2.766330e-04 2.376e-05 3.626e-05 1.435e-05
-1.486869e+00 3.981130e-01 1.666667e-01 -1.396528e-04 2.738e-05 1.510e-05 2.073e-05
-1.486869e+00 3.981130e-01 1.250000e-01 -1.995817e-04 8.042e-06 1.227e-05 2.162e-06
-1.486869e+00 3.981130e-01 1.000000e-01 -2.273201e-04 8.106e-06 1.574e-05 6.495e-06
-1.486869e+00 3.981130e-01 8.333333e-02 -2.423879e-04 1.227e-05 2.171e-05 8.895e-06
-1.486869e+00 5.308170e-01 0.000000e+00 -3.505345e-04 2.505e-05 4.246e-05 1.510e-05
-1.486869e+00 5.308170e-01 1.666667e-01 -1.721572e-04 2.812e-05 2.848e-05 1.040e-05
-1.486869e+00 5.308170e-01 1.250000e-01 -2.501973e-04 8.255e-06 1.138e-05 2.670e-06
-1.486869e+00 5.308170e-01 1.000000e-01 -2.863187e-04 8.751e-06 1.546e-05 7.087e-06
-1.486869e+00 5.308170e-01 8.333333e-02 -3.059402e-04 1.312e-05 2.357e-05 9.536e-06
-1.486869e+00 7.962260e-01 0.000000e+00 -4.491593e-04 3.625e-05 4.338e-05 2.103e-05
-1.486869e+00 7.962260e-01 1.666667e-01 -2.246895e-04 3.911e-05 4.016e-05 3.500e-05
-1.486869e+00 7.962260e-01 1.250000e-01 -3.228950e-04 9.140e-06 1.675e-05 7.905e-06
-1.486869e+00 7.962260e-01 1.000000e-01 -3.683501e-04 1.123e-05 1.521e-05 8.838e-06
-1.486869e+00 7.962260e-01 8.333333e-02 -3.930418e-04 1.839e-05 2.379e-05 1.256e-05
-1.486869e+00 1.061634e+00 0.000000e+00 -5.080308e-04 3.775e-05 4.724e-05 3.212e-05
-1.486869e+00 1.061634e+00 1.666667e-01 -2.431735e-04 4.205e-05 6.810e-05 4.412e-05
-1.486869e+00 1.061634e+00 1.250000e-01 -3.590486e-04 1.404e-05 2.613e-05 8.766e-06
-1.486869e+00 1.061634e+00 1.000000e-01 -4.126822e-04 1.477e-05 1.551e-05 1.397e-05
-1.486869e+00 1.061634e+00 8.333333e-02 -4.418165e-04 2.069e-05 2.446e-05 1.899e-05
-1.486869e+00 1.327043e+00 0.000000e+00 -5.637282e-04 3.659e-05 3.875e-05 4.129e-05
-1.486869e+00 1.327043e+00 1.666667e-01 -2.052558e-04 4.915e-05 6.924e-05 4.371e-05
-1.486869e+00 1.327043e+00 1.250000e-01 -3.620874e-04 1.914e-05 3.596e-05 1.691e-05
-1.486869e+00 1.327043e+00 1.000000e-01 -4.346781e-04 1.578e-05 2.440e-05 2.277e-05
-1.486869e+00 1.327043e+00 8.333333e-02 -4.741101e-04 2.014e-05 2.156e-05 2.997e-05
-1.486869e+00 1.592451e+00 0.000000e+00 -6.642361e-04 4.176e-05 4.766e-05 4.827e-05
-1.486869e+00 1.592451e+00 1.666667e-01 -8.267688e-05 5.198e-05 8.050e-05 7.951e-05
-1.486869e+00 1.592451e+00 1.250000e-01 -3.371090e-04 1.932e-05 3.952e-05 3.200e-05
-1.486869e+00 1.592451e+00 1.000000e-01 -4.548748e-04 1.735e-05 2.246e-05 2.863e-05
-1.486869e+00 1.592451e+00 8.333333e-02 -5.188463e-04 2.299e-05 2.710e-05 3.607e-05
-1.463636e+00 0.000000e+00 0.000000e+00 -4.350464e-16 1.406e-10 5.017e-16 4.778e-16
-1.463636e+00 0.000000e+00 1.666667e-01 9.263944e-16 1.940e-10 2.062e-15 8.448e-16
-1.463636e+00 0.000000e+00 1.250000e-01 3.307641e-16 7.102e-11 7.477e-16 4.458e-16
-1.463636e+00 0.000000e+00 1.000000e-01 5.507232e-17 5.482e-11 4.315e-16 2.319e-16
-1.463636e+00 0.000000e+00 8.333333e-02 -9.468617e-17 7.321e-11 2.689e-16 1.550e-16
-1.463636e+00 1.327040e-01 0.000000e+00 -8.514652e-05 4.198e-05 2.281e-05 5.929e-06
-1.463636e+00 1.327040e-01 1.666667e-01 -4.532724e-05 5.898e-05 9.283e-06 1.003e-05
-1.463636e+00 1.327040e-01 1.250000e-01 -6.274818e-05 1.739e-05 8.739e-06 6.609e-06
-1.463636e+00 1.327040e-01 1.000000e-01 -7.081158e-05 1.047e-05 1.208e-05 1.124e-05
-1.463636e+00 1.327040e-01 8.333333e-02 -7.519170e-05 1.854e-05 1.588e-05 9.533e-06
-1.463636e+00 2.654090e-01 0.000000e+00 -1.957961e-04 3.016e-05 2.552e-05 1.061e-05
-1.463636e+00 2.654090e-01 1.666667e-01 -9.801342e-05 3.738e-05 1.017e-05 1.183e-05
-1.463636e+00 2.654090e-01 1.250000e-01 -1.407934e-04 8.858e-06 1.040e-05 3.574e-06
-1.463636e+00 2.654090e-01 1.000000e-01 -1.605944e-04 7.084e-06 1.364e-05 5.895e-06
-1.463636e+00 2.654090e-01 8.333333e-02 -1.713505e-04 1.375e-05 1.584e-05 7.287e-06
-1.463636e+00 3.981130e-01 0.000000e+00 -2.895397e-04 2.453e-05 3.123e-05 1.406e-05
-1.463636e+00 3.981130e-01 1.666667e-01 -1.425700e-04 2.794e-05 1.439e-05 2.148e-05
-1.463636e+00 3.981130e-01 1.250000e-01 -2.068693e-04 8.013e-06 1.292e-05 1.518e-06
-1.463636e+00 3.981130e-01 1.000000e-01 -2.366306e-04 8.284e-06 1.470e-05 5.625e-06
-1.463636e+00 3.981130e-01 8.333333e-02 -2.527973e-04 1.266e-05 1.753e-05 8.203e-06
-1.463636e+00 5.308170e-01 0.000000e+00 -3.663527e-04 2.611e-05 3.798e-05 1.424e-05
-1.463636e+00 5.308170e-01 1.666667e-01 -1.738478e-04 2.881e-05 2.854e-05 1.464e-05
-1.463636e+00 5.308170e-01 1.250000e-01 -2.580687e-04 8.229e-06 1.156e-05 5.678e-06
-1.463636e+00 5.308170e-01 1.000000e-01 -2.970509e-04 9.064e-06 1.506e-05 5.831e-06
-1.463636e+00 5.308170e-01 8.333333e-02 -3.182265e-04 1.369e-05 2.266e-05 8.400e-06
-1.463636e+00 7.962260e-01 0.000000e+00 -4.689839e-04 3.739e-05 4.059e-05 1.943e-05
-1.463636e+00 7.962260e-01 1.666667e-01 -2.213633e-04 3.965e-05 5.398e-05 3.917e-05
-1.463636e+00 7.962260e-01 1.250000e-01 -3.296973e-04 9.393e-06 1.702e-05 1.091e-05
-1.463636e+00 7.962260e-01 1.000000e-01 -3.798405e-04 1.194e-05 1.283e-05 6.863e-06
-1.463636e+00 7.962260e-01 8.333333e-02 -4.070788e-04 1.921e-05 2.068e-05 1.068e-05
-1.463636e+00 1.061634e+00 0.000000e+00 -5.285205e-04 3.921e-05 4.288e-05 3.025e-05
-1.463636e+00 1.061634e+00 1.666667e-01 -2.350230e-04 4.277e-05 6.784e-05 5.125e-05
-1.463636e+00 1.061634e+00 1.250000e-01 -3.634281e-04 1.455e-05 2.713e-05 1.006e-05
-1.463636e+00 1.061634e+00 1.000000e-01 -4.228614e-04 1.573e-05 1.441e-05 1.091e-05
-1.463636e+00 1.061634e+00 8.333333e-02 -4.551461e-04 2.180e-05 1.937e-05 1.714e-05
-1.463636e+00 1.327043e+00 0.000000e+00 -5.806743e-04 3.808e-05 3.684e-05 3.925e-05
-1.463636e+00 1.327043e+00 1.666667e-01 -1.959312e-04 4.885e-05 6.861e-05 4.559e-05
-1.463636e+00 1.327043e+00 1.250000e-01 -3.642563e-04 1.924e-05 3.632e-05 1.872e-05
-1.463636e+00 1.327043e+00 1.000000e-01 -4.421668e-04 1.683e-05 2.509e-05 2.145e-05
-1.463636e+00 1.327043e+00 8.333333e-02 -4.844885e-04 2.145e-05 1.880e-05 2.615e-05
-1.463636e+00 1.592451e+00 0.000000e+00 -6.771313e-04 4.392e-05 4.430e-05 5.311e-05
-1.463636e+00 1.592451e+00 1.666667e-01 -7.053389e-05 5.492e-05 9.166e-05 4.837e-05
-1.463636e+00 1.592451e+00 1.250000e-01 -3.359202e-04 2.017e-05 5.192e-05 1.838e-05
-1.463636e+00 1.592451e+00 1.000000e-01 -4.587562e-04 1.797e-05 2.649e-05 2.055e-05
-1.463636e+00 1.592451e+00 8.333333e-02 -5.254819e-04 2.398e-05 2.166e-05 3.096e-05
-1.440404e+00 0.000000e+00 0.000000e+00 -4.926284e-16 1.461e-10 5.486e-16 5.733e-16
-1.440404e+00 0.000000e+00 1.666667e-01 1.039390e-15 2.099e-10 2.280e-15 6.712e-16
-1.440404e+00 0.000000e+00 1.250000e-01 3.691320e-16 7.646e-11 8.212e-16 3.663e-16
-1.440404e+00 0.000000e+00 1.000000e-01 5.889828e-17 5.527e-11 3.978e-16 2.105e-16
-1.440404e+00 0.000000e+00 8.333333e-02 -1.096238e-16 7.408e-11 2.373e-16 1.642e-16
-1.440404e+00 1.327040e-01 0.000000e+00 -9.228809e-05 4.173e-05 1.991e-05 4.172e-06
-1.440404e+00 1.327040e-01 1.666667e-01 -4.535542e-05 5.875e-05 9.320e-06 9.281e-06
-1.440404e+00 1.327040e-01 1.250000e-01 -6.588846e-05 1.745e-05 8.407e-06 5.791e-06
-1.440404e+00 1.327040e-01 1.000000e-01 -7.539233e-05 1.054e-05 8.098e-06 8.464e-06
-1.440404e+00 1.327040e-01 8.333333e-02 -8.055492e-05 1.847e-05 1.167e-05 7.928e-06
-1.440404e+00 2.654090e-01 0.000000e+00 -2.058890e-04 3.049e-05 1.957e-05 1.026e-05
-1.440404e+00 2.654090e-01 1.666667e-01 -1.005452e-04 3.770e-05 1.007e-05 1.296e-05
-1.440404e+00 2.654090e-01 1.250000e-01 -1.466331e-04 8.938e-06 9.785e-06 2.975e-06
-1.440404e+00 2.654090e-01 1.000000e-01 -1.679653e-04 7.220e-06 1.224e-05 5.104e-06
-1.440404e+00 2.654090e-01 8.333333e-02 -1.795531e-04 1.394e-05 1.520e-05 6.679e-06
-1.440404e+00 3.981130e-01 0.000000e+00 -3.026509e-04 2.528e-05 2.438e-05 1.335e-05
-1.440404e+00 3.981130e-01 1.666667e-01 -1.454691e-04 2.841e-05 1.342e-05 2.208e-05
-1.440404e+00 3.981130e-01 1.250000e-01 -2.142361e-04 7.955e-06 1.349e-05 4.921e-06
-1.440404e+00 3.981130e-01 1.000000e-01 -2.460654e-04 8.483e-06 1.348e-05 4.516e-06
-1.440404e+00 3.981130e-01 8.333333e-02 -2.633554e-04 1.305e-05 1.551e-05 7.168e-06
-1.440404e+00 5.308170e-01 0.000000e+00 -3.823732e-04 2.714e-05 3.246e-05 1.282e-05
-1.440404e+00 5.308170e-01 1.666667e-01 -1.753157e-04 2.933e-05 2.853e-05 1.957e-05
-1.440404e+00 5.308170e-01 1.250000e-01 -2.659034e-04 8.150e-06 1.207e-05 9.014e-06
-1.440404e+00 5.308170e-01 1.000000e-01 -3.078325e-04 9.413e-06 1.467e-05 4.259e-06
-1.440404e+00 5.308170e-01 8.333333e-02 -3.306088e-04 1.428e-05 2.171e-05 6.835e-06
-1.440404e+00 7.962260e-01 0.000000e+00 -4.888459e-04 3.850e-05 3.696e-05 1.706e-05
-1.440404e+00 7.962260e-01 1.666667e-01 -2.173338e-04 4.008e-05 5.336e-05 4.373e-05
-1.440404e+00 7.962260e-01 1.250000e-01 -3.361203e-04 9.661e-06 1.722e-05 8.462e-06
-1.440404e+00 7.962260e-01 1.000000e-01 -3.911015e-04 1.270e-05 1.253e-05 4.320e-06
-1.440404e+00 7.962260e-01 8.333333e-02 -4.209679e-04 2.005e-05 1.679e-05 8.218e-06
-1.440404e+00 1.061634e+00 0.000000e+00 -5.486449e-04 4.071e-05 3.720e-05 2.753e-05
-1.440404e+00 1.061634e+00 1.666667e-01 -2.257961e-04 4.352e-05 6.645e-05 5.936e-05
-1.440404e+00 1.061634e+00 1.250000e-01 -3.670425e-04 1.512e-05 2.774e-05 1.714e-05
-1.440404e+00 1.061634e+00 1.000000e-01 -4.324193e-04 1.674e-05 1.291e-05 1.240e-05
-1.440404e+00 1.061634e+00 8.333333e-02 -4.679327e-04 2.295e-05 1.314e-05 1.373e-05
-1.440404e+00 1.327043e+00 0.000000e+00 -5.966050e-04 3.976e-05 3.374e-05 3.981e-05
-1.440404e+00 1.327043e+00 1.666667e-01 -1.854140e-04 4.864e-05 6.208e-05 6.285e-05
-1.440404e+00 1.327043e+00 1.250000e-01 -3.653100e-04 1.940e-05 4.397e-05 2.095e-05
-1.440404e+00 1.327043e+00 1.000000e-01 -4.485762e-04 1.795e-05 2.491e-05 1.279e-05
-1.440404e+00 1.327043e+00 8.333333e-02 -4.938072e-04 2.286e-05 1.880e-05 2.161e-05
-1.440404e+00 1.592451e+00 0.000000e+00 -6.884923e-04 4.608e-05 3.941e-05 5.100e-05
-1.440404e+00 1.592451e+00 1.666667e-01 -5.675646e-05 5.761e-05 1.080e-04 7.651e-05
-1.440404e+00 1.592451e+00 1.250000e-01 -3.331409e-04 2.104e-05 6.840e-05 3.694e-05
-1.440404e+00 1.592451e+00 1.000000e-01 -4.610674e-04 1.873e-05 3.911e-05 1.907e-05
-1.440404e+00 1.592451e+00 8.333333e-02 -5.305583e-04 2.509e-05 3.681e-05 2.482e-05
-1.417172e+00 0.000000e+00 0.000000e+00 -5.410454e-16 1.519e-10 5.847e-16 6.445e-16
-1.417172e+00 0.000000e+00 1.666667e-01 1.136536e-15 2.254e-10 2.494e-15 6.147e-16
-1.417172e+00 0.000000e+00 1.250000e-01 4.025939e-16 8.170e-11 9.441e-16 3.090e-16
-1.417172e+00 0.000000e+00 1.000000e-01 6.288379e-17 5.567e-11 3.339e-16 1.879e-16
-1.417172e+00 0.000000e+00 8.333333e-02 -1.216501e-16 7.501e-11 1.954e-16 1.635e-16
-1.417172e+00 1.327040e-01 0.000000e+00 -9.958349e-05 4.129e-05 1.505e-05 3.596e-06
-1.417172e+00 1.327040e-01 1.666667e-01 -4.555125e-05 5.823e-05 9.041e-06 7.508e-06
-1.417172e+00 1.327040e-01 1.250000e-01 -6.919035e-05 1.743e-05 7.830e-06 4.500e-06
-1.417172e+00 1.327040e-01 1.000000e-01 -8.013188e-05 1.060e-05 7.438e-06 5.501e-06
-1.417172e+00 1.327040e-01 8.333333e-02 -8.607543e-05 1.834e-05 7.737e-06 6.141e-06
-1.417172e+00 2.654090e-01 0.000000e+00 -2.161660e-04 3.074e-05 1.887e-05 9.605e-06
-1.417172e+00 2.654090e-01 1.666667e-01 -1.032173e-04 3.789e-05 1.166e-05 1.394e-05
-1.417172e+00 2.654090e-01 1.250000e-01 -1.526324e-04 8.995e-06 8.414e-06 6.424e-06
-1.417172e+00 2.654090e-01 1.000000e-01 -1.755045e-04 7.367e-06 1.218e-05 3.975e-06
-1.417172e+00 2.654090e-01 8.333333e-02 -1.879288e-04 1.411e-05 1.402e-05 5.901e-06
-1.417172e+00 3.981130e-01 0.000000e+00 -3.159669e-04 2.599e-05 2.004e-05 1.212e-05
-1.417172e+00 3.981130e-01 1.666667e-01 -1.483297e-04 2.876e-05 1.346e-05 1.436e-05
-1.417172e+00 3.981130e-01 1.250000e-01 -2.216709e-04 7.862e-06 1.395e-05 8.063e-06
-1.417172e+00 3.981130e-01 1.000000e-01 -2.556175e-04 8.701e-06 1.230e-05 2.993e-06
-1.417172e+00 3.981130e-01 8.333333e-02 -2.740576e-04 1.345e-05 1.642e-05 5.782e-06
-1.417172e+00 5.308170e-01 0.000000e+00 -3.985882e-04 2.813e-05 3.306e-05 1.082e-05
-1.417172e+00 5.308170e-01 1.666667e-01 -1.764833e-04 2.965e-05 2.837e-05 2.481e-05
-1.417172e+00 5.308170e-01 1.250000e-01 -2.736542e-04 8.008e-06 1.273e-05 5.175e-06
-1.417172e+00 5.308170e-01 1.000000e-01 -3.186304e-04 9.793e-06 1.419e-05 2.244e-06
-1.417172e+00 5.308170e-01 8.333333e-02 -3.430620e-04 1.489e-05 1.983e-05 4.863e-06
-1.417172e+00 7.962260e-01 0.000000e+00 -5.087005e-04 3.957e-05 3.201e-05 1.389e-05
-1.417172e+00 7.962260e-01 1.666667e-01 -2.123795e-04 4.035e-05 5.237e-05 4.872e-05
-1.417172e+00 7.962260e-01 1.250000e-01 -3.420200e-04 9.951e-06 1.665e-05 1.466e-05
-1.417172e+00 7.962260e-01 1.000000e-01 -4.020250e-04 1.350e-05 1.283e-05 4.200e-06
-1.417172e+00 7.962260e-01 8.333333e-02 -4.346203e-04 2.091e-05 1.211e-05 5.224e-06
-1.417172e+00 1.061634e+00 0.000000e+00 -5.682723e-04 4.225e-05 2.988e-05 2.138e-05
-1.417172e+00 1.061634e+00 1.666667e-01 -2.151367e-04 4.428e-05 7.148e-05 6.808e-05
-1.417172e+00 1.061634e+00 1.250000e-01 -3.696335e-04 1.575e-05 2.750e-05 2.525e-05
-1.417172e+00 1.061634e+00 1.000000e-01 -4.411435e-04 1.780e-05 1.080e-05 8.330e-06
-1.417172e+00 1.061634e+00 8.333333e-02 -4.799884e-04 2.414e-05 7.301e-06 9.709e-06
-1.417172e+00 1.327043e+00 0.000000e+00 -6.112246e-04 4.161e-05 2.938e-05 3.714e-05
-1.417172e+00 1.327043e+00 1.666667e-01 -1.732768e-04 4.855e-05 9.585e-05 8.226e-05
-1.417172e+00 1.327043e+00 1.250000e-01 -3.648789e-04 1.961e-05 3.821e-05 3.349e-05
-1.417172e+00 1.327043e+00 1.000000e-01 -4.535634e-04 1.914e-05 3.150e-05 1.695e-05
-1.417172e+00 1.327043e+00 8.333333e-02 -5.017376e-04 2.436e-05 2.608e-05 1.619e-05
-1.417172e+00 1.592451e+00 0.000000e+00 -6.978930e-04 4.820e-05 3.338e-05 4.145e-05
-1.417172e+00 1.592451e+00 1.666667e-01 -4.071986e-05 5.989e-05 1.477e-04 1.018e-04
-1.417172e+00 1.592451e+00 1.250000e-01 -3.282331e-04 2.188e-05 9.813e-05 5.481e-05
-1.417172e+00 1.592451e+00 1.000000e-01 -4.613107e-04 1.964e-05 6.542e-05 3.305e-05
-1.417172e+00 1.592451e+00 8.333333e-02 -5.335997e-04 2.631e-05 4.309e-05 2.123e-05
-1.393939e+00 0.000000e+00 0.000000e+00 -5.800533e-16 1.579e-10 6.100e-16 5.680e-16
-1.393939e+00 0.000000e+00 1.666667e-01 1.216605e-15 2.405e-10 2.700e-15 6.870e-16
-1.393939e+00 0.000000e+00 1.250000e-01 4.305669e-16 8.665e-11 1.069e-15 3.207e-16
-1.393939e+00 0.000000e+00 1.000000e-01 6.674363e-17 5.598e-11 3.144e-16 1.809e-16
-1.393939e+00 0.000000e+00 8.333333e-02 -1.308888e-16 7.600e-11 1.856e-16 1.623e-16
-1.393939e+00 1.327040e-01 0.000000e+00 -1.069842e-04 4.068e-05 1.083e-05 2.912e-06
-1.393939e+00 1.327040e-01 1.666667e-01 -4.587984e-05 5.742e-05 8.480e-06 8.743e-06
-1.393939e+00 1.327040e-01 1.250000e-01 -7.261298e-05 1.734e-05 7.103e-06 6.138e-06
-1.393939e+00 1.327040e-01 1.000000e-01 -8.498661e-05 1.065e-05 6.579e-06 6.129e-06
-1.393939e+00 1.327040e-01 8.333333e-02 -9.170809e-05 1.816e-05 6.923e-06 4.265e-06
-1.393939e+00 2.654090e-01 0.000000e+00 -2.265397e-04 3.092e-05 1.908e-05 8.753e-06
-1.393939e+00 2.654090e-01 1.666667e-01 -1.059673e-04 3.795e-05 1.100e-05 1.421e-05
-1.393939e+00 2.654090e-01 1.250000e-01 -1.587177e-04 9.032e-06 8.640e-06 9.634e-06
-1.393939e+00 2.654090e-01 1.000000e-01 -1.831337e-04 7.526e-06 1.076e-05 3.754e-06
-1.393939e+00 2.654090e-01 8.333333e-02 -1.963966e-04 1.426e-05 1.275e-05 4.524e-06
-1.393939e+00 3.981130e-01 0.000000e+00 -3.293588e-04 2.666e-05 1.953e-05 1.070e-05
-1.393939e+00 3.981130e-01 1.666667e-01 -1.510590e-04 2.899e-05 1.546e-05 1.246e-05
-1.393939e+00 3.981130e-01 1.250000e-01 -2.290651e-04 7.745e-06 1.420e-05 1.078e-05
-1.393939e+00 3.981130e-01 1.000000e-01 -2.651708e-04 8.940e-06 1.200e-05 3.386e-06
-1.393939e+00 3.981130e-01 8.333333e-02 -2.847838e-04 1.385e-05 1.462e-05 4.085e-06
-1.393939e+00 5.308170e-01 0.000000e+00 -4.148259e-04 2.906e-05 3.358e-05 8.342e-06
-1.393939e+00 5.308170e-01 1.666667e-01 -1.772204e-04 2.977e-05 2.791e-05 3.015e-05
-1.393939e+00 5.308170e-01 1.250000e-01 -2.811728e-04 7.821e-06 1.273e-05 9.112e-06
-1.393939e+00 5.308170e-01 1.000000e-01 -3.292879e-04 1.021e-05 1.415e-05 3.729e-06
-1.393939e+00 5.308170e-01 8.333333e-02 -3.554245e-04 1.550e-05 1.736e-05 2.529e-06
-1.393939e+00 7.962260e-01 0.000000e+00 -5.282873e-04 4.060e-05 2.617e-05 1.036e-05
-1.393939e+00 7.962260e-01 1.666667e-01 -2.062595e-04 4.049e-05 5.076e-05 5.367e-05
-1.393939e+00 7.962260e-01 1.250000e-01 -3.471466e-04 1.028e-05 2.248e-05 1.978e-05
-1.393939e+00 7.962260e-01 1.000000e-01 -4.123573e-04 1.434e-05 1.270e-05 8.768e-06
-1.393939e+00 7.962260e-01 8.333333e-02 -4.477803e-04 2.179e-05 1.112e-05 1.832e-06
-1.393939e+00 1.061634e+00 0.000000e+00 -5.870529e-04 4.382e-05 2.126e-05 1.989e-05
-1.393939e+00 1.061634e+00 1.666667e-01 -2.026271e-04 4.506e-05 7.585e-05 7.686e-05
-1.393939e+00 1.061634e+00 1.250000e-01 -3.708134e-04 1.645e-05 2.884e-05 3.398e-05
-1.393939e+00 1.061634e+00 1.000000e-01 -4.486596e-04 1.891e-05 2.025e-05 1.675e-05
-1.393939e+00 1.061634e+00 8.333333e-02 -4.909464e-04 2.537e-05 1.731e-05 7.670e-06
-1.393939e+00 1.327043e+00 0.000000e+00 -6.240983e-04 4.366e-05 2.417e-05 3.276e-05
-1.393939e+00 1.327043e+00 1.666667e-01 -1.588364e-04 4.860e-05 1.039e-04 1.026e-04
-1.393939e+00 1.327043e+00 1.250000e-01 -3.623885e-04 1.991e-05 6.955e-05 4.739e-05
-1.393939e+00 1.327043e+00 1.000000e-01 -4.566040e-04 2.041e-05 2.536e-05 2.740e-05
-1.393939e+00 1.327043e+00 8.333333e-02 -5.077828e-04 2.597e-05 2.290e-05 2.021e-05
-1.393939e+00 1.592451e+00 0.000000e+00 -7.047960e-04 5.028e-05 2.612e-05 4.141e-05
-1.393939e+00 1.592451e+00 1.666667e-01 -2.141199e-05 6.172e-05 1.938e-04 1.285e-04
-1.393939e+00 1.592451e+00 1.250000e-01 -3.203925e-04 2.270e-05 1.062e-04 7.292e-05
-1.393939e+00 1.592451e+00 1.000000e-01 -4.587777e-04 2.074e-05 6.500e-05 4.718e-05
-1.393939e+00 1.592451e+00 8.333333e-02 -5.339500e-04 2.767e-05 4.364e-05 3.320e-05
-1.370707e+00 0.000000e+00 0.000000e+00 -6.096642e-16 1.639e-10 6.248e-16 4.904e-16
-1.370707e+00 0.000000e+00 1.666667e-01 1.278604e-15 2.549e-10 2.894e-15 7.785e-16
-1.370707e+00 0.000000e+00 1.250000e-01 4.524865e-16 9.125e-11 1.194e-15 3.195e-16
-1.370707e+00 0.000000e+00 1.000000e-01 7.011222e-17 5.621e-11 4.075e-16 1.767e-16
-1.370707e+00 0.000000e+00 8.333333e-02 -1.375972e-16 7.703e-11 2.646e-16 1.679e-16
-1.370707e+00 1.327040e-01 0.000000e+00 -1.144329e-04 3.992e-05 9.762e-06 2.167e-06
-1.370707e+00 1.327040e-01 1.666667e-01 -4.629800e-05 5.634e-05 1.023e-05 1.213e-05
-1.370707e+00 1.327040e-01 1.250000e-01 -7.610703e-05 1.718e-05 6.197e-06 7.756e-06
-1.370707e+00 1.327040e-01 1.000000e-01 -8.990436e-05 1.070e-05 5.561e-06 4.438e-06
-1.370707e+00 1.327040e-01 8.333333e-02 -9.739920e-05 1.794e-05 5.613e-06 2.229e-06
-1.370707e+00 2.654090e-01 0.000000e+00 -2.369104e-04 3.103e-05 1.600e-05 7.695e-06
-1.370707e+00 2.654090e-01 1.666667e-01 -1.087236e-04 3.789e-05 1.043e-05 7.105e-06
-1.370707e+00 2.654090e-01 1.250000e-01 -1.648053e-04 9.052e-06 9.183e-06 9.561e-06
-1.370707e+00 2.654090e-01 1.000000e-01 -1.907631e-04 7.699e-06 8.869e-06 7.998e-06
-1.370707e+00 2.654090e-01 8.333333e-02 -2.048637e-04 1.439e-05 1.124e-05 5.486e-06
-1.370707e+00 3.981130e-01 0.000000e+00 -3.426811e-04 2.729e-05 2.115e-05 9.272e-06
-1.370707e+00 3.981130e-01 1.666667e-01 -1.535578e-04 2.912e-05 1.982e-05 1.600e-05
-1.370707e+00 3.981130e-01 1.250000e-01 -2.362992e-04 7.622e-06 1.378e-05 8.370e-06
-1.370707e+00 3.981130e-01 1.000000e-01 -2.745967e-04 9.202e-06 1.211e-05 7.561e-06
-1.370707e+00 3.981130e-01 8.333333e-02 -2.954003e-04 1.425e-05 1.316e-05 4.463e-06
-1.370707e+00 5.308170e-01 0.000000e+00 -4.308943e-04 2.995e-05 2.938e-05 5.528e-06
-1.370707e+00 5.308170e-01 1.666667e-01 -1.773944e-04 2.973e-05 2.702e-05 3.265e-05
-1.370707e+00 5.308170e-01 1.250000e-01 -2.883006e-04 7.613e-06 1.321e-05 1.303e-05
-1.370707e+00 5.308170e-01 1.000000e-01 -3.396343e-04 1.066e-05 1.437e-05 7.691e-06
-1.370707e+00 5.308170e-01 8.333333e-02 -3.675193e-04 1.613e-05 1.553e-05 2.948e-06
-1.370707e+00 7.962260e-01 0.000000e+00 -5.473217e-04 4.160e-05 2.292e-05 6.340e-06
-1.370707e+00 7.962260e-01 1.666667e-01 -1.987378e-04 4.049e-05 4.831e-05 5.834e-05
-1.370707e+00 7.962260e-01 1.250000e-01 -3.512433e-04 1.066e-05 1.651e-05 2.438e-05
-1.370707e+00 7.962260e-01 1.000000e-01 -4.218315e-04 1.522e-05 1.651e-05 1.214e-05
-1.370707e+00 7.962260e-01 8.333333e-02 -4.601758e-04 2.269e-05 1.145e-05 6.969e-06
-1.370707e+00 1.061634e+00 0.000000e+00 -6.046162e-04 4.545e-05 1.205e-05 1.548e-05
-1.370707e+00 1.061634e+00 1.666667e-01 -1.878545e-04 4.586e-05 8.491e-05 8.513e-05
-1.370707e+00 1.061634e+00 1.250000e-01 -3.701878e-04 1.723e-05 3.708e-05 4.276e-05
-1.370707e+00 1.061634e+00 1.000000e-01 -4.545820e-04 2.008e-05 1.351e-05 2.316e-05
-1.370707e+00 1.061634e+00 8.333333e-02 -5.004258e-04 2.667e-05 1.206e-05 1.515e-05
-1.370707e+00 1.327043e+00 0.000000e+00 -6.347828e-04 4.594e-05 1.851e-05 2.860e-05
-1.370707e+00 1.327043e+00 1.666667e-01 -1.413970e-04 4.881e-05 1.281e-04 1.112e-04
-1.370707e+00 1.327043e+00 1.250000e-01 -3.572533e-04 2.028e-05 6.939e-05 6.152e-05
-1.370707e+00 1.327043e+00 1.000000e-01 -4.571639e-04 2.178e-05 2.871e-05 3.828e-05
-1.370707e+00 1.327043e+00 8.333333e-02 -5.114364e-04 2.770e-05 1.565e-05 2.834e-05
-1.370707e+00 1.592451e+00 0.000000e+00 -7.086624e-04 5.234e-05 1.837e-05 3.613e-05
-1.370707e+00 1.592451e+00 1.666667e-01 2.203278e-06 6.308e-05 1.894e-04 1.575e-04
-1.370707e+00 1.592451e+00 1.250000e-01 -3.088005e-04 2.349e-05 1.043e-04 9.212e-05
-1.370707e+00 1.592451e+00 1.000000e-01 -4.527507e-04 2.202e-05 6.488e-05 6.184e-05
-1.370707e+00 1.592451e+00 8.333333e-02 -5.309460e-04 2.918e-05 5.393e-05 4.540e-05
-1.347475e+00 0.000000e+00 0.000000e+00 -6.297211e-16 1.698e-10 6.291e-16 4.121e-16
-1.347475e+00 0.000000e+00 1.666667e-01 1.321039e-15 2.684e-10 3.075e-15 8.941e-16
-1.347475e+00 0.000000e+00 1.250000e-01 4.675814e-16 9.546e-11 1.318e-15 3.891e-16
-1.347475e+00 0.000000e+00 1.000000e-01 7.255251e-17 5.634e-11 5.041e-16 1.671e-16
-1.347475e+00 0.000000e+00 8.333333e-02 -1.420311e-16 7.808e-11 3.423e-16 1.615e-16
-1.347475e+00 1.327040e-01 0.000000e+00 -1.218723e-04 3.902e-05 1.003e-05 3.561e-06
-1.347475e+00 1.327040e-01 1.666667e-01 -4.676439e-05 5.501e-05 1.268e-05 1.365e-05
-1.347475e+00 1.327040e-01 1.250000e-01 -7.962408e-05 1.696e-05 5.171e-06 5.771e-06
-1.347475e+00 1.327040e-01 1.000000e-01 -9.483342e-05 1.076e-05 4.547e-06 2.155e-06
-1.347475e+00 1.327040e-01 8.333333e-02 -1.030953e-04 1.770e-05 4.637e-06 5.961e-06
-1.347475e+00 2.654090e-01 0.000000e+00 -2.471789e-04 3.107e-05 1.519e-05 6.500e-06
-1.347475e+00 2.654090e-01 1.666667e-01 -1.114195e-04 3.771e-05 1.217e-05 9.656e-06
-1.347475e+00 2.654090e-01 1.250000e-01 -1.708142e-04 9.057e-06 9.678e-06 7.446e-06
-1.347475e+00 2.654090e-01 1.000000e-01 -1.983055e-04 7.889e-06 9.864e-06 1.207e-05
-1.347475e+00 2.654090e-01 8.333333e-02 -2.132391e-04 1.452e-05 1.007e-05 1.032e-05
-1.347475e+00 3.981130e-01 0.000000e+00 -3.557897e-04 2.787e-05 1.683e-05 7.729e-06
-1.347475e+00 3.981130e-01 1.666667e-01 -1.557331e-04 2.916e-05 2.245e-05 1.935e-05
-1.347475e+00 3.981130e-01 1.250000e-01 -2.432579e-04 7.511e-06 1.290e-05 7.444e-06
-1.347475e+00 3.981130e-01 1.000000e-01 -2.837693e-04 9.492e-06 1.205e-05 1.137e-05
-1.347475e+00 3.981130e-01 8.333333e-02 -3.057756e-04 1.466e-05 1.337e-05 9.314e-06
-1.347475e+00 5.308170e-01 0.000000e+00 -4.466025e-04 3.079e-05 2.425e-05 2.959e-06
-1.347475e+00 5.308170e-01 1.666667e-01 -1.768787e-04 2.954e-05 2.555e-05 3.253e-05
-1.347475e+00 5.308170e-01 1.250000e-01 -2.948828e-04 7.412e-06 1.247e-05 1.699e-05
-1.347475e+00 5.308170e-01 1.000000e-01 -3.495019e-04 1.116e-05 1.411e-05 6.756e-06
-1.347475e+00 5.308170e-01 8.333333e-02 -3.791715e-04 1.676e-05 1.564e-05 7.582e-06
-1.347475e+00 7.962260e-01 0.000000e+00 -5.655174e-04 4.257e-05 1.983e-05 2.171e-06
-1.347475e+00 7.962260e-01 1.666667e-01 -1.895832e-04 4.039e-05 4.477e-05 6.220e-05
-1.347475e+00 7.962260e-01 1.250000e-01 -3.540544e-04 1.110e-05 1.636e-05 3.037e-05
-1.347475e+00 7.962260e-01 1.000000e-01 -4.301811e-04 1.616e-05 1.520e-05 1.574e-05
-1.347475e+00 7.962260e-01 8.333333e-02 -4.715338e-04 2.362e-05 1.181e-05 7.571e-06
-1.347475e+00 1.061634e+00 0.000000e+00 -6.205825e-04 4.716e-05 7.693e-06 1.169e-05
-1.347475e+00 1.061634e+00 1.666667e-01 -1.704103e-04 4.670e-05 8.096e-05 9.229e-05
-1.347475e+00 1.061634e+00 1.250000e-01 -3.673607e-04 1.807e-05 4.394e-05 5.117e-05
-1.347475e+00 1.061634e+00 1.000000e-01 -4.585205e-04 2.133e-05 1.214e-05 3.214e-05
-1.347475e+00 1.061634e+00 8.333333e-02 -5.080395e-04 2.804e-05 5.559e-06 2.183e-05
-1.347475e+00 1.327043e+00 0.000000e+00 -6.428150e-04 4.847e-05 1.275e-05 4.003e-05
-1.347475e+00 1.327043e+00 1.666667e-01 -1.202730e-04 4.921e-05 1.212e-04 1.141e-04
-1.347475e+00 1.327043e+00 1.250000e-01 -3.488851e-04 2.076e-05 6.633e-05 7.526e-05
-1.347475e+00 1.327043e+00 1.000000e-01 -4.546999e-04 2.326e-05 4.075e-05 4.828e-05
-1.347475e+00 1.327043e+00 8.333333e-02 -5.121795e-04 2.958e-05 1.440e-05 3.734e-05
-1.347475e+00 1.592451e+00 0.000000e+00 -7.089276e-04 5.441e-05 1.514e-05 3.100e-05
-1.347475e+00 1.592451e+00 1.666667e-01 3.115223e-05 6.396e-05 1.811e-04 1.845e-04
-1.347475e+00 1.592451e+00 1.250000e-01 -2.926327e-04 2.428e-05 9.998e-05 1.098e-04
-1.347475e+00 1.592451e+00 1.000000e-01 -4.424989e-04 2.351e-05 6.243e-05 7.530e-05
-1.347475e+00 1.592451e+00 8.333333e-02 -5.239076e-04 3.086e-05 4.204e-05 5.654e-05
-1.324242e+00 0.000000e+00 0.000000e+00 -6.398461e-16 1.756e-10 6.228e-16 3.853e-16
-1.324242e+00 0.000000e+00 1.666667e-01 1.341784e-15 2.809e-10 3.241e-15 1.003e-15
-1.324242e+00 0.000000e+00 1.250000e-01 4.748206e-16 9.921e-11 1.437e-15 4.565e-16
-1.324242e+00 0.000000e+00 1.000000e-01 7.354058e-17 5.634e-11 6.024e-16 1.604e-16
-1.324242e+00 0.000000e+00 8.333333e-02 -1.444387e-16 7.913e-11 4.177e-16 1.553e-16
-1.324242e+00 1.327040e-01 0.000000e+00 -1.292419e-04 3.802e-05 1.055e-05 5.246e-06
-1.324242e+00 1.327040e-01 1.666667e-01 -4.723792e-05 5.344e-05 1.491e-05 1.528e-05
-1.324242e+00 1.327040e-01 1.250000e-01 -8.311466e-05 1.667e-05 5.930e-06 5.907e-06
-1.324242e+00 1.327040e-01 1.000000e-01 -9.972047e-05 1.084e-05 4.790e-06 3.822e-06
-1.324242e+00 1.327040e-01 8.333333e-02 -1.087409e-04 1.744e-05 4.970e-06 3.057e-06
-1.324242e+00 2.654090e-01 0.000000e+00 -2.572425e-04 3.105e-05 1.363e-05 1.280e-05
-1.324242e+00 2.654090e-01 1.666667e-01 -1.139884e-04 3.742e-05 1.694e-05 1.202e-05
-1.324242e+00 2.654090e-01 1.250000e-01 -1.766621e-04 9.051e-06 9.445e-06 6.879e-06
-1.324242e+00 2.654090e-01 1.000000e-01 -2.056711e-04 8.096e-06 1.068e-05 4.378e-06
-1.324242e+00 2.654090e-01 8.333333e-02 -2.214290e-04 1.463e-05 1.134e-05 8.043e-06
-1.324242e+00 3.981130e-01 0.000000e+00 -3.685342e-04 2.841e-05 1.692e-05 1.164e-05
-1.324242e+00 3.981130e-01 1.666667e-01 -1.574885e-04 2.913e-05 2.171e-05 1.817e-05
-1.324242e+00 3.981130e-01 1.250000e-01 -2.498210e-04 7.432e-06 1.128e-05 1.030e-05
-1.324242e+00 3.981130e-01 1.000000e-01 -2.925578e-04 9.811e-06 1.572e-05 9.432e-06
-1.324242e+00 3.981130e-01 8.333333e-02 -3.157728e-04 1.506e-05 1.320e-05 1.381e-05
-1.324242e+00 5.308170e-01 0.000000e+00 -4.617495e-04 3.158e-05 1.959e-05 6.338e-06
-1.324242e+00 5.308170e-01 1.666667e-01 -1.755372e-04 2.922e-05 2.337e-05 3.633e-05
-1.324242e+00 5.308170e-01 1.250000e-01 -3.007551e-04 7.255e-06 1.209e-05 1.840e-05
-1.324242e+00 5.308170e-01 1.000000e-01 -3.587130e-04 1.169e-05 1.476e-05 1.015e-05
-1.324242e+00 5.308170e-01 8.333333e-02 -3.901964e-04 1.741e-05 1.516e-05 1.169e-05
-1.324242e+00 7.962260e-01 0.000000e+00 -5.825652e-04 4.353e-05 1.472e-05 8.094e-06
-1.324242e+00 7.962260e-01 1.666667e-01 -1.785366e-04 4.019e-05 4.309e-05 6.504e-05
-1.324242e+00 7.962260e-01 1.250000e-01 -3.552992e-04 1.164e-05 1.742e-05 3.472e-05
-1.324242e+00 7.962260e-01 1.000000e-01 -4.371149e-04 1.715e-05 1.361e-05 2.040e-05
-1.324242e+00 7.962260e-01 8.333333e-02 -4.815581e-04 2.458e-05 1.208e-05 1.276e-05
-1.324242e+00 1.061634e+00 0.000000e+00 -6.345315e-04 4.896e-05 4.594e-06 1.308e-05
-1.324242e+00 1.061634e+00 1.666667e-01 -1.498379e-04 4.755e-05 8.087e-05 9.778e-05
-1.324242e+00 1.061634e+00 1.250000e-01 -3.618913e-04 1.899e-05 4.055e-05 5.874e-05
-1.324242e+00 1.061634e+00 1.000000e-01 -4.600418e-04 2.266e-05 1.444e-05 4.053e-05
-1.324242e+00 1.061634e+00 8.333333e-02 -5.133581e-04 2.949e-05 8.274e-06 3.086e-05
-1.324242e+00 1.327043e+00 0.000000e+00 -6.476679e-04 5.129e-05 7.193e-06 3.006e-05
-1.324242e+00 1.327043e+00 1.666667e-01 -9.470998e-05 4.981e-05 1.167e-04 1.271e-04
-1.324242e+00 1.327043e+00 1.250000e-01 -3.366291e-04 2.134e-05 6.103e-05 8.366e-05
-1.324242e+00 1.327043e+00 1.000000e-01 -4.486030e-04 2.488e-05 3.796e-05 5.695e-05
-1.324242e+00 1.327043e+00 8.333333e-02 -5.094284e-04 3.162e-05 2.543e-05 4.520e-05
-1.324242e+00 1.592451e+00 0.000000e+00 -7.049478e-04 5.652e-05 3.082e-05 3.443e-05
-1.324242e+00 1.592451e+00 1.666667e-01 6.656850e-05 6.433e-05 1.677e-04 1.829e-04
-1.324242e+00 1.592451e+00 1.250000e-01 -2.709699e-04 2.508e-05 9.246e-05 1.253e-04
-1.324242e+00 1.592451e+00 1.000000e-01 -4.272019e-04 2.521e-05 5.764e-05 8.695e-05
-1.324242e+00 1.592451e+00 8.333333e-02 -5.120687e-04 3.273e-05 3.872e-05 6.613e-05
-1.301010e+00 0.000000e+00 0.000000e+00 -6.393222e-16 1.811e-10 6.055e-16 4.308e-16
-1.301010e+00 0.000000e+00 1.666667e-01 1.337864e-15 2.921e-10 3.389e-15 1.095e-15
-1.301010e+00 0.000000e+00 1.250000e-01 4.728448e-16 1.024e-10 1.551e-15 4.493e-16
-1.301010e+00 0.000000e+00 1.000000e-01 7.246466e-17 5.620e-11 7.007e-16 1.789e-16
-1.301010e+00 0.000000e+00 8.333333e-02 -1.450258e-16 8.014e-11 4.898e-16 1.472e-16
-1.301010e+00 1.327040e-01 0.000000e+00 -1.364762e-04 3.693e-05 1.087e-05 6.813e-06
-1.301010e+00 1.327040e-01 1.666667e-01 -4.766816e-05 5.163e-05 1.695e-05 1.881e-05
-1.301010e+00 1.327040e-01 1.250000e-01 -8.652166e-05 1.632e-05 7.607e-06 7.568e-06
-1.301010e+00 1.327040e-01 1.000000e-01 -1.045053e-04 1.093e-05 6.301e-06 7.735e-06
-1.301010e+00 1.327040e-01 8.333333e-02 -1.142742e-04 1.718e-05 5.664e-06 6.910e-06
-1.301010e+00 2.654090e-01 0.000000e+00 -2.669788e-04 3.096e-05 1.498e-05 7.795e-06
-1.301010e+00 2.654090e-01 1.666667e-01 -1.163616e-04 3.700e-05 1.938e-05 1.408e-05
-1.301010e+00 2.654090e-01 1.250000e-01 -1.822566e-04 9.038e-06 9.156e-06 9.139e-06
-1.301010e+00 2.654090e-01 1.000000e-01 -2.127566e-04 8.321e-06 1.112e-05 6.776e-06
-1.301010e+00 2.654090e-01 8.333333e-02 -2.293245e-04 1.474e-05 1.231e-05 5.431e-06
-1.301010e+00 3.981130e-01 0.000000e+00 -3.807367e-04 2.888e-05 1.720e-05 1.829e-05
-1.301010e+00 3.981130e-01 1.666667e-01 -1.587110e-04 2.903e-05 2.112e-05 2.196e-05
-1.301010e+00 3.981130e-01 1.250000e-01 -2.558473e-04 7.411e-06 1.087e-05 1.283e-05
-1.301010e+00 3.981130e-01 1.000000e-01 -3.008075e-04 1.016e-05 1.450e-05 7.655e-06
-1.301010e+00 3.981130e-01 8.333333e-02 -3.252303e-04 1.546e-05 1.748e-05 5.323e-06
-1.301010e+00 5.308170e-01 0.000000e+00 -4.761010e-04 3.231e-05 1.964e-05 1.269e-05
-1.301010e+00 5.308170e-01 1.666667e-01 -1.731899e-04 2.879e-05 2.042e-05 3.965e-05
-1.301010e+00 5.308170e-01 1.250000e-01 -3.057135e-04 7.182e-06 1.174e-05 1.965e-05
-1.301010e+00 5.308170e-01 1.000000e-01 -3.670530e-04 1.228e-05 1.232e-05 1.238e-05
-1.301010e+00 5.308170e-01 8.333333e-02 -4.003732e-04 1.806e-05 1.405e-05 7.133e-06
-1.301010e+00 7.962260e-01 0.000000e+00 -5.980958e-04 4.448e-05 1.281e-05 7.281e-06
-1.301010e+00 7.962260e-01 1.666667e-01 -1.652547e-04 3.990e-05 4.079e-05 6.661e-05
-1.301010e+00 7.962260e-01 1.250000e-01 -3.546227e-04 1.226e-05 1.740e-05 3.865e-05
-1.301010e+00 7.962260e-01 1.000000e-01 -4.422730e-04 1.820e-05 1.472e-05 2.570e-05
-1.301010e+00 7.962260e-01 8.333333e-02 -4.898856e-04 2.558e-05 1.152e-05 1.868e-05
-1.301010e+00 1.061634e+00 0.000000e+00 -6.459392e-04 5.087e-05 1.989e-06 2.051e-05
-1.301010e+00 1.061634e+00 1.666667e-01 -1.255755e-04 4.841e-05 7.830e-05 1.015e-04
-1.301010e+00 1.061634e+00 1.250000e-01 -3.532346e-04 1.999e-05 3.522e-05 6.514e-05
-1.301010e+00 1.061634e+00 1.000000e-01 -4.586083e-04 2.408e-05 1.535e-05 4.650e-05
-1.301010e+00 1.061634e+00 8.333333e-02 -5.158483e-04 3.105e-05 9.771e-06 3.912e-05
-1.301010e+00 1.327043e+00 0.000000e+00 -6.486703e-04 5.442e-05 1.969e-06 3.690e-05
-1.301010e+00 1.327043e+00 1.666667e-01 -6.379126e-05 5.064e-05 1.145e-04 1.369e-04
-1.301010e+00 1.327043e+00 1.250000e-01 -3.196759e-04 2.204e-05 5.823e-05 9.195e-05
-1.301010e+00 1.327043e+00 1.000000e-01 -4.381139e-04 2.664e-05 3.268e-05 6.295e-05
-1.301010e+00 1.327043e+00 8.333333e-02 -5.024506e-04 3.385e-05 2.177e-05 5.167e-05
-1.301010e+00 1.592451e+00 0.000000e+00 -6.958899e-04 5.873e-05 4.283e-05 3.155e-05
-1.301010e+00 1.592451e+00 1.666667e-01 1.098605e-04 6.417e-05 1.524e-04 1.779e-04
-1.301010e+00 1.592451e+00 1.250000e-01 -2.426553e-04 2.591e-05 8.705e-05 1.277e-04
-1.301010e+00 1.592451e+00 1.000000e-01 -4.058198e-04 2.715e-05 5.679e-05 9.639e-05
-1.301010e+00 1.592451e+00 8.333333e-02 -4.944523e-04 3.483e-05 4.035e-05 7.388e-05
-1.277778e+00 0.000000e+00 0.000000e+00 -6.279470e-16 1.863e-10 5.771e-16 4.454e-16
-1.277778e+00 0.000000e+00 1.666667e-01 1.307939e-15 3.020e-10 3.501e-15 1.170e-15
-1.277778e+00 0.000000e+00 1.250000e-01 4.609891e-16 1.050e-10 1.658e-15 5.277e-16
-1.277778e+00 0.000000e+00 1.000000e-01 6.897211e-17 5.591e-11 7.972e-16 2.147e-16
-1.277778e+00 0.000000e+00 8.333333e-02 -1.439754e-16 8.112e-11 5.578e-16 1.792e-16
-1.277778e+00 1.327040e-01 0.000000e+00 -1.435027e-04 3.579e-05 1.131e-05 1.033e-05
-1.277778e+00 1.327040e-01 1.666667e-01 -4.799898e-05 4.959e-05 1.883e-05 2.227e-05
-1.277778e+00 1.327040e-01 1.250000e-01 -8.978184e-05 1.591e-05 9.219e-06 9.355e-06
-1.277778e+00 1.327040e-01 1.000000e-01 -1.091213e-04 1.106e-05 7.316e-06 1.178e-05
-1.277778e+00 1.327040e-01 8.333333e-02 -1.196267e-04 1.695e-05 7.067e-06 1.134e-05
-1.277778e+00 2.654090e-01 0.000000e+00 -2.762517e-04 3.081e-05 1.705e-05 8.522e-06
-1.277778e+00 2.654090e-01 1.666667e-01 -1.184358e-04 3.647e-05 2.011e-05 1.580e-05
-1.277778e+00 2.654090e-01 1.250000e-01 -1.874802e-04 9.025e-06 8.821e-06 1.124e-05
-1.277778e+00 2.654090e-01 1.000000e-01 -2.194380e-04 8.566e-06 1.138e-05 1.022e-05
-1.277778e+00 2.654090e-01 8.333333e-02 -2.367977e-04 1.484e-05 1.302e-05 9.783e-06
-1.277778e+00 3.981130e-01 0.000000e+00 -3.921949e-04 2.930e-05 2.458e-05 1.630e-05
-1.277778e+00 3.981130e-01 1.666667e-01 -1.592383e-04 2.888e-05 2.131e-05 2.543e-05
-1.277778e+00 3.981130e-01 1.250000e-01 -2.611568e-04 7.475e-06 1.163e-05 1.499e-05
-1.277778e+00 3.981130e-01 1.000000e-01 -3.083305e-04 1.054e-05 1.275e-05 9.647e-06
-1.277778e+00 3.981130e-01 8.333333e-02 -3.339558e-04 1.585e-05 1.637e-05 6.810e-06
-1.277778e+00 5.308170e-01 0.000000e+00 -4.893867e-04 3.299e-05 1.936e-05 1.846e-05
-1.277778e+00 5.308170e-01 1.666667e-01 -1.695991e-04 2.829e-05 1.873e-05 4.237e-05
-1.277778e+00 5.308170e-01 1.250000e-01 -3.095061e-04 7.243e-06 1.223e-05 2.230e-05
-1.277778e+00 5.308170e-01 1.000000e-01 -3.742631e-04 1.291e-05 1.038e-05 1.477e-05
-1.277778e+00 5.308170e-01 8.333333e-02 -4.094398e-04 1.872e-05 1.535e-05 9.659e-06
-1.277778e+00 7.962260e-01 0.000000e+00 -6.116928e-04 4.542e-05 1.273e-05 1.002e-05
-1.277778e+00 7.962260e-01 1.666667e-01 -1.492966e-04 3.953e-05 3.652e-05 6.681e-05
-1.277778e+00 7.962260e-01 1.250000e-01 -3.515949e-04 1.301e-05 1.590e-05 4.191e-05
-1.277778e+00 7.962260e-01 1.000000e-01 -4.452302e-04 1.932e-05 1.322e-05 3.036e-05
-1.277778e+00 7.962260e-01 8.333333e-02 -4.960938e-04 2.664e-05 1.198e-05 2.413e-05
-1.277778e+00 1.061634e+00 0.000000e+00 -6.542376e-04 5.291e-05 -5.181e-08 2.879e-05
-1.277778e+00 1.061634e+00 1.666667e-01 -9.687570e-05 4.927e-05 7.251e-05 1.026e-04
-1.277778e+00 1.061634e+00 1.250000e-01 -3.407215e-04 2.108e-05 3.339e-05 7.014e-05
-1.277778e+00 1.061634e+00 1.000000e-01 -4.535873e-04 2.562e-05 1.712e-05 5.120e-05
-1.277778e+00 1.061634e+00 8.333333e-02 -5.148971e-04 3.274e-05 9.867e-06 4.352e-05
-1.277778e+00 1.327043e+00 0.000000e+00 -6.451122e-04 5.792e-05 -2.726e-06 4.294e-05
-1.277778e+00 1.327043e+00 1.666667e-01 -2.630979e-05 5.172e-05 1.074e-04 1.431e-04
-1.277778e+00 1.327043e+00 1.250000e-01 -2.970358e-04 2.287e-05 5.674e-05 9.788e-05
-1.277778e+00 1.327043e+00 1.000000e-01 -4.223433e-04 2.858e-05 3.329e-05 7.060e-05
-1.277778e+00 1.327043e+00 8.333333e-02 -4.904116e-04 3.631e-05 2.054e-05 5.662e-05
-1.277778e+00 1.592451e+00 0.000000e+00 -6.808835e-04 6.109e-05 3.117e-05 3.161e-05
-1.277778e+00 1.592451e+00 1.666667e-01 1.628045e-04 6.347e-05 1.431e-04 1.675e-04
-1.277778e+00 1.592451e+00 1.250000e-01 -2.063090e-04 2.681e-05 8.409e-05 1.254e-04
-1.277778e+00 1.592451e+00 1.000000e-01 -3.771558e-04 2.935e-05 5.678e-05 1.034e-04
-1.277778e+00 1.592451e+00 8.333333e-02 -4.699615e-04 3.719e-05 4.194e-05 7.961e-05
-1.254545e+00 0.000000e+00 0.000000e+00 -6.061919e-16 1.912e-10 5.383e-16 4.611e-16
-1.254545e+00 0.000000e+00 1.666667e-01 1.252496e-15 3.105e-10 3.544e-15 1.228e-15
-1.254545e+00 0.000000e+00 1.250000e-01 4.393203e-16 1.070e-10 1.755e-15 5.702e-16
-1.254545e+00 0.000000e+00 1.000000e-01 6.293589e-17 5.550e-11 8.897e-16 2.498e-16
-1.254545e+00 0.000000e+00 8.333333e-02 -1.415198e-16 8.209e-11 6.076e-16 2.210e-16
-1.254545e+00 1.327040e-01 0.000000e+00 -1.502482e-04 3.465e-05 1.200e-05 1.564e-05
-1.254545e+00 1.327040e-01 1.666667e-01 -4.817007e-05 4.739e-05 2.057e-05 2.562e-05
-1.254545e+00 1.327040e-01 1.250000e-01 -9.282927e-05 1.546e-05 9.955e-06 1.107e-05
-1.254545e+00 1.327040e-01 1.000000e-01 -1.135001e-04 1.123e-05 8.304e-06 1.474e-05
-1.254545e+00 1.327040e-01 8.333333e-02 -1.247287e-04 1.677e-05 8.220e-06 1.574e-05
-1.254545e+00 2.654090e-01 0.000000e+00 -2.849247e-04 3.061e-05 1.903e-05 1.474e-05
-1.254545e+00 2.654090e-01 1.666667e-01 -1.200829e-04 3.584e-05 2.022e-05 1.612e-05
-1.254545e+00 2.654090e-01 1.250000e-01 -1.922012e-04 9.022e-06 9.395e-06 1.313e-05
-1.254545e+00 2.654090e-01 1.000000e-01 -2.255817e-04 8.834e-06 1.124e-05 1.366e-05
-1.254545e+00 2.654090e-01 8.333333e-02 -2.437143e-04 1.494e-05 1.363e-05 1.395e-05
-1.254545e+00 3.981130e-01 0.000000e+00 -4.027033e-04 2.966e-05 2.463e-05 7.570e-06
-1.254545e+00 3.981130e-01 1.666667e-01 -1.588776e-04 2.873e-05 2.066e-05 2.850e-05
-1.254545e+00 3.981130e-01 1.250000e-01 -2.655513e-04 7.651e-06 1.178e-05 1.673e-05
-1.254545e+00 3.981130e-01 1.000000e-01 -3.149260e-04 1.095e-05 1.060e-05 1.158e-05
-1.254545e+00 3.981130e-01 8.333333e-02 -3.417468e-04 1.624e-05 1.490e-05 8.839e-06
-1.254545e+00 5.308170e-01 0.000000e+00 -5.013304e-04 3.363e-05 1.883e-05 2.353e-05
-1.254545e+00 5.308170e-01 1.666667e-01 -1.645000e-04 2.777e-05 1.573e-05 4.732e-05
-1.254545e+00 5.308170e-01 1.250000e-01 -3.118633e-04 7.486e-06 1.172e-05 2.137e-05
-1.254545e+00 5.308170e-01 1.000000e-01 -3.800715e-04 1.358e-05 1.049e-05 1.664e-05
-1.254545e+00 5.308170e-01 8.333333e-02 -4.171228e-04 1.940e-05 1.207e-05 1.030e-05
-1.254545e+00 7.962260e-01 0.000000e+00 -6.229438e-04 4.639e-05 1.172e-05 1.689e-05
-1.254545e+00 7.962260e-01 1.666667e-01 -1.301877e-04 3.913e-05 2.980e-05 7.151e-05
-1.254545e+00 7.962260e-01 1.250000e-01 -3.457685e-04 1.387e-05 1.309e-05 4.418e-05
-1.254545e+00 7.962260e-01 1.000000e-01 -4.455516e-04 2.052e-05 1.238e-05 3.299e-05
-1.254545e+00 7.962260e-01 8.333333e-02 -4.997548e-04 2.775e-05 1.200e-05 2.897e-05
-1.254545e+00 1.061634e+00 0.000000e+00 -6.588905e-04 5.512e-05 2.113e-07 3.832e-05
-1.254545e+00 1.061634e+00 1.666667e-01 -6.291913e-05 5.013e-05 6.271e-05 1.013e-04
-1.254545e+00 1.061634e+00 1.250000e-01 -3.236566e-04 2.225e-05 2.973e-05 7.356e-05
-1.254545e+00 1.061634e+00 1.000000e-01 -4.443408e-04 2.729e-05 1.447e-05 5.448e-05
-1.254545e+00 1.061634e+00 8.333333e-02 -5.098976e-04 3.456e-05 8.040e-06 4.146e-05
-1.254545e+00 1.327043e+00 0.000000e+00 -6.363516e-04 6.180e-05 -4.863e-06 4.806e-05
-1.254545e+00 1.327043e+00 1.666667e-01 1.905925e-05 5.308e-05 9.404e-05 1.455e-04
-1.254545e+00 1.327043e+00 1.250000e-01 -2.676830e-04 2.385e-05 5.070e-05 1.012e-04
-1.254545e+00 1.327043e+00 1.000000e-01 -4.004037e-04 3.071e-05 3.064e-05 7.668e-05
-1.254545e+00 1.327043e+00 8.333333e-02 -4.724989e-04 3.901e-05 1.975e-05 5.986e-05
-1.254545e+00 1.592451e+00 0.000000e+00 -6.591555e-04 6.367e-05 1.850e-05 3.922e-05
-1.254545e+00 1.592451e+00 1.666667e-01 2.273057e-04 6.232e-05 1.247e-04 1.940e-04
-1.254545e+00 1.592451e+00 1.250000e-01 -1.605211e-04 2.783e-05 7.469e-05 1.054e-04
-1.254545e+00 1.592451e+00 1.000000e-01 -3.400295e-04 3.181e-05 5.153e-05 9.829e-05
-1.254545e+00 1.592451e+00 8.333333e-02 -4.375402e-04 3.982e-05 3.895e-05 8.313e-05
-1.231313e+00 0.000000e+00 0.000000e+00 -5.742829e-16 1.957e-10 4.897e-16 5.034e-16
-1.231313e+00 0.000000e+00 1.666667e-01 1.171437e-15 3.176e-10 3.513e-15 1.272e-15
-1.231313e+00 0.000000e+00 1.250000e-01 4.076845e-16 1.085e-10 1.828e-15 5.903e-16
-1.231313e+00 0.000000e+00 1.000000e-01 5.417622e-17 5.499e-11 9.762e-16 3.154e-16
-1.231313e+00 0.000000e+00 8.333333e-02 -1.378530e-16 8.306e-11 5.985e-16 2.332e-16
-1.231313e+00 1.327040e-01 0.000000e+00 -1.566283e-04 3.358e-05 1.364e-05 2.088e-05
-1.231313e+00 1.327040e-01 1.666667e-01 -4.812014e-05 4.505e-05 2.220e-05 2.882e-05
-1.231313e+00 1.327040e-01 1.250000e-01 -9.559245e-05 1.495e-05 1.045e-05 1.269e-05
-1.231313e+00 1.327040e-01 1.000000e-01 -1.175653e-04 1.144e-05 9.360e-06 1.254e-05
-1.231313e+00 1.327040e-01 8.333333e-02 -1.295012e-04 1.667e-05 9.800e-06 1.854e-05
-1.231313e+00 2.654090e-01 0.000000e+00 -2.928369e-04 3.037e-05 2.095e-05 2.077e-05
-1.231313e+00 2.654090e-01 1.666667e-01 -1.211717e-04 3.513e-05 2.021e-05 1.867e-05
-1.231313e+00 2.654090e-01 1.250000e-01 -1.962752e-04 9.037e-06 9.436e-06 1.377e-05
-1.231313e+00 2.654090e-01 1.000000e-01 -2.310374e-04 9.128e-06 1.070e-05 1.694e-05
-1.231313e+00 2.654090e-01 8.333333e-02 -2.499206e-04 1.504e-05 1.396e-05 1.811e-05
-1.231313e+00 3.981130e-01 0.000000e+00 -4.120193e-04 2.997e-05 2.445e-05 1.379e-05
-1.231313e+00 3.981130e-01 1.666667e-01 -1.574241e-04 2.860e-05 1.900e-05 3.122e-05
-1.231313e+00 3.981130e-01 1.250000e-01 -2.688095e-04 7.961e-06 1.127e-05 1.569e-05
-1.231313e+00 3.981130e-01 1.000000e-01 -3.203650e-04 1.140e-05 8.133e-06 1.302e-05
-1.231313e+00 3.981130e-01 8.333333e-02 -3.483705e-04 1.663e-05 1.312e-05 1.133e-05
-1.231313e+00 5.308170e-01 0.000000e+00 -5.116059e-04 3.423e-05 1.813e-05 1.486e-05
-1.231313e+00 5.308170e-01 1.666667e-01 -1.576017e-04 2.729e-05 1.126e-05 4.867e-05
-1.231313e+00 5.308170e-01 1.250000e-01 -3.124785e-04 7.944e-06 1.016e-05 2.440e-05
-1.231313e+00 5.308170e-01 1.000000e-01 -3.841644e-04 1.431e-05 9.898e-06 1.797e-05
-1.231313e+00 5.308170e-01 8.333333e-02 -4.231048e-04 2.008e-05 9.973e-06 1.165e-05
-1.231313e+00 7.962260e-01 0.000000e+00 -6.313545e-04 4.740e-05 1.193e-05 2.334e-05
-1.231313e+00 7.962260e-01 1.666667e-01 -1.073887e-04 3.872e-05 2.040e-05 8.952e-05
-1.231313e+00 7.962260e-01 1.250000e-01 -3.366237e-04 1.488e-05 8.908e-06 4.999e-05
-1.231313e+00 7.962260e-01 1.000000e-01 -4.427268e-04 2.179e-05 9.763e-06 3.460e-05
-1.231313e+00 7.962260e-01 8.333333e-02 -5.003631e-04 2.893e-05 1.050e-05 2.672e-05
-1.231313e+00 1.061634e+00 0.000000e+00 -6.592379e-04 5.751e-05 -5.811e-07 4.710e-05
-1.231313e+00 1.061634e+00 1.666667e-01 -2.277517e-05 5.099e-05 4.851e-05 1.082e-04
-1.231313e+00 1.061634e+00 1.250000e-01 -3.012276e-04 2.351e-05 2.290e-05 7.533e-05
-1.231313e+00 1.061634e+00 1.000000e-01 -4.301113e-04 2.910e-05 1.104e-05 6.027e-05
-1.231313e+00 1.061634e+00 8.333333e-02 -5.001222e-04 3.654e-05 4.603e-06 5.202e-05
-1.231313e+00 1.327043e+00 0.000000e+00 -6.215659e-04 6.612e-05 -3.665e-06 5.230e-05
-1.231313e+00 1.327043e+00 1.666667e-01 7.379635e-05 5.471e-05 7.600e-05 1.695e-04
-1.231313e+00 1.327043e+00 1.250000e-01 -2.304246e-04 2.499e-05 3.985e-05 1.091e-04
-1.231313e+00 1.327043e+00 1.000000e-01 -3.712355e-04 3.306e-05 2.418e-05 8.110e-05
-1.231313e+00 1.327043e+00 8.333333e-02 -4.477254e-04 4.198e-05 1.567e-05 6.189e-05
-1.231313e+00 1.592451e+00 0.000000e+00 -6.296963e-04 6.657e-05 9.811e-06 4.756e-05
-1.231313e+00 1.592451e+00 1.666667e-01 3.054976e-04 6.077e-05 9.639e-05 2.304e-04
-1.231313e+00 1.592451e+00 1.250000e-01 -1.036498e-04 2.902e-05 5.851e-05 1.328e-04
-1.231313e+00 1.592451e+00 1.000000e-01 -2.930265e-04 3.456e-05 4.098e-05 8.607e-05
-1.231313e+00 1.592451e+00 8.333333e-02 -3.958978e-04 4.276e-05 3.146e-05 8.123e-05
-1.208081e+00 0.000000e+00 0.000000e+00 -5.321017e-16 1.997e-10 4.414e-16 4.698e-16
-1.208081e+00 0.000000e+00 1.666667e-01 1.063973e-15 3.230e-10 3.456e-15 1.305e-15
-1.208081e+00 0.000000e+00 1.250000e-01 3.656902e-16 1.092e-10 1.864e-15 6.863e-16
-1.208081e+00 0.000000e+00 1.000000e-01 4.248509e-17 5.439e-11 1.055e-15 4.138e-16
-1.208081e+00 0.000000e+00 8.333333e-02 -1.330831e-16 8.403e-11 5.907e-16 2.862e-16
-1.208081e+00 1.327040e-01 0.000000e+00 -1.625332e-04 3.264e-05 1.512e-05 2.522e-05
-1.208081e+00 1.327040e-01 1.666667e-01 -4.777737e-05 4.260e-05 2.254e-05 3.158e-05
-1.208081e+00 1.327040e-01 1.250000e-01 -9.798304e-05 1.440e-05 1.088e-05 1.422e-05
-1.208081e+00 1.327040e-01 1.000000e-01 -1.212211e-04 1.172e-05 1.025e-05 1.049e-05
-1.208081e+00 1.327040e-01 8.333333e-02 -1.338442e-04 1.667e-05 1.161e-05 1.617e-05
-1.208081e+00 2.654090e-01 0.000000e+00 -2.997743e-04 3.010e-05 2.274e-05 2.688e-05
-1.208081e+00 2.654090e-01 1.666667e-01 -1.215399e-04 3.436e-05 1.954e-05 2.162e-05
-1.208081e+00 2.654090e-01 1.250000e-01 -1.995175e-04 9.082e-06 9.261e-06 1.298e-05
-1.208081e+00 2.654090e-01 1.000000e-01 -2.356099e-04 9.451e-06 1.012e-05 2.004e-05
-1.208081e+00 2.654090e-01 8.333333e-02 -2.552157e-04 1.515e-05 1.397e-05 2.213e-05
-1.208081e+00 3.981130e-01 0.000000e+00 -4.198177e-04 3.022e-05 2.406e-05 1.985e-05
-1.208081e+00 3.981130e-01 1.666667e-01 -1.546091e-04 2.853e-05 1.634e-05 3.355e-05
-1.208081e+00 3.981130e-01 1.250000e-01 -2.706378e-04 8.423e-06 1.014e-05 1.508e-05
-1.208081e+00 3.981130e-01 1.000000e-01 -3.243426e-04 1.189e-05 7.484e-06 1.417e-05
-1.208081e+00 3.981130e-01 8.333333e-02 -3.535155e-04 1.701e-05 1.107e-05 1.485e-05
-1.208081e+00 5.308170e-01 0.000000e+00 -5.197722e-04 3.478e-05 1.742e-05 9.889e-06
-1.208081e+00 5.308170e-01 1.666667e-01 -1.485047e-04 2.690e-05 1.433e-05 4.926e-05
-1.208081e+00 5.308170e-01 1.250000e-01 -3.109342e-04 8.634e-06 7.757e-06 2.734e-05
-1.208081e+00 5.308170e-01 1.000000e-01 -3.861159e-04 1.510e-05 8.755e-06 1.885e-05
-1.208081e+00 5.308170e-01 8.333333e-02 -4.269553e-04 2.078e-05 9.292e-06 1.265e-05
-1.208081e+00 7.962260e-01 0.000000e+00 -6.362448e-04 4.845e-05 1.225e-05 2.943e-05
-1.208081e+00 7.962260e-01 1.666667e-01 -8.013053e-05 3.834e-05 1.907e-05 1.013e-04
-1.208081e+00 7.962260e-01 1.250000e-01 -3.234305e-04 1.603e-05 5.349e-06 5.338e-05
-1.208081e+00 7.962260e-01 1.000000e-01 -4.360436e-04 2.316e-05 6.216e-06 3.985e-05
-1.208081e+00 7.962260e-01 8.333333e-02 -4.972162e-04 3.019e-05 7.855e-06 3.096e-05
-1.208081e+00 1.061634e+00 0.000000e+00 -6.543474e-04 6.013e-05 -1.934e-06 4.865e-05
-1.208081e+00 1.061634e+00 1.666667e-01 2.487204e-05 5.181e-05 5.746e-05 1.285e-04
-1.208081e+00 1.061634e+00 1.250000e-01 -2.722865e-04 2.488e-05 1.380e-05 7.572e-05
-1.208081e+00 1.061634e+00 1.000000e-01 -4.098284e-04 3.107e-05 5.928e-06 6.831e-05
-1.208081e+00 1.061634e+00 8.333333e-02 -4.845426e-04 3.871e-05 1.649e-06 6.414e-05
-1.208081e+00 1.327043e+00 0.000000e+00 -5.995535e-04 7.091e-05 -2.963e-06 5.609e-05
-1.208081e+00 1.327043e+00 1.666667e-01 1.399513e-04 5.665e-05 9.551e-05 2.043e-04
-1.208081e+00 1.327043e+00 1.250000e-01 -1.835821e-04 2.630e-05 2.547e-05 1.239e-04
-1.208081e+00 1.327043e+00 1.000000e-01 -3.333318e-04 3.565e-05 1.523e-05 8.413e-05
-1.208081e+00 1.327043e+00 8.333333e-02 -4.146773e-04 4.526e-05 9.673e-06 6.259e-05
-1.208081e+00 1.592451e+00 0.000000e+00 -5.910154e-04 6.987e-05 8.359e-06 5.633e-05
-1.208081e+00 1.592451e+00 1.666667e-01 4.003388e-04 5.886e-05 5.990e-05 2.340e-04
-1.208081e+00 1.592451e+00 1.250000e-01 -3.337868e-05 3.044e-05 3.735e-05 1.457e-04
-1.208081e+00 1.592451e+00 1.000000e-01 -2.341279e-04 3.761e-05 2.692e-05 1.046e-04
-1.208081e+00 1.592451e+00 8.333333e-02 -3.431768e-04 4.606e-05 2.125e-05 7.830e-05
-1.184848e+00 0.000000e+00 0.000000e+00 -4.806201e-16 2.034e-10 4.241e-16 3.754e-16
-1.184848e+00 0.000000e+00 1.666667e-01 9.318555e-16 3.270e-10 3.369e-15 1.669e-15
-1.184848e+00 0.000000e+00 1.250000e-01 3.138974e-16 1.093e-10 1.852e-15 8.729e-16
-1.184848e+00 0.000000e+00 1.000000e-01 2.787112e-17 5.379e-11 1.123e-15 4.519e-16
-1.184848e+00 0.000000e+00 8.333333e-02 -1.275012e-16 8.507e-11 6.682e-16 3.412e-16
-1.184848e+00 1.327040e-01 0.000000e+00 -1.678751e-04 3.191e-05 1.643e-05 2.603e-05
-1.184848e+00 1.327040e-01 1.666667e-01 -4.705721e-05 4.015e-05 2.238e-05 3.179e-05
-1.184848e+00 1.327040e-01 1.250000e-01 -9.991502e-05 1.383e-05 1.123e-05 1.565e-05
-1.184848e+00 1.327040e-01 1.000000e-01 -1.243806e-04 1.205e-05 1.183e-05 8.600e-06
-1.184848e+00 1.327040e-01 8.333333e-02 -1.376706e-04 1.680e-05 1.331e-05 1.392e-05
-1.184848e+00 2.654090e-01 0.000000e+00 -3.055684e-04 2.982e-05 2.439e-05 3.284e-05
-1.184848e+00 2.654090e-01 1.666667e-01 -1.209957e-04 3.354e-05 1.815e-05 2.416e-05
-1.184848e+00 2.654090e-01 1.250000e-01 -2.017463e-04 9.171e-06 8.817e-06 1.390e-05
-1.184848e+00 2.654090e-01 1.000000e-01 -2.391222e-04 9.809e-06 9.344e-06 2.294e-05
-1.184848e+00 2.654090e-01 8.333333e-02 -2.594252e-04 1.529e-05 1.391e-05 2.596e-05
-1.184848e+00 3.981130e-01 0.000000e+00 -4.258418e-04 3.044e-05 2.335e-05 2.588e-05
-1.184848e+00 3.981130e-01 1.666667e-01 -1.501337e-04 2.855e-05 1.723e-05 3.549e-05
-1.184848e+00 3.981130e-01 1.250000e-01 -2.707560e-04 9.044e-06 8.475e-06 1.629e-05
-1.184848e+00 3.981130e-01 1.000000e-01 -3.265869e-04 1.242e-05 6.666e-06 1.505e-05
-1.184848e+00 3.981130e-01 8.333333e-02 -3.569148e-04 1.740e-05 8.773e-06 1.825e-05
-1.184848e+00 5.308170e-01 0.000000e+00 -5.254818e-04 3.531e-05 1.652e-05 1.522e-05
-1.184848e+00 5.308170e-01 1.666667e-01 -1.367904e-04 2.670e-05 1.347e-05 4.939e-05
-1.184848e+00 5.308170e-01 1.250000e-01 -3.068429e-04 9.554e-06 4.670e-06 2.811e-05
-1.184848e+00 5.308170e-01 1.000000e-01 -3.855529e-04 1.594e-05 7.088e-06 1.909e-05
-1.184848e+00 5.308170e-01 8.333333e-02 -4.283090e-04 2.149e-05 8.418e-06 1.373e-05
-1.184848e+00 7.962260e-01 0.000000e+00 -6.370918e-04 4.958e-05 1.178e-05 3.320e-05
-1.184848e+00 7.962260e-01 1.666667e-01 -4.766279e-05 3.802e-05 2.530e-05 1.027e-04
-1.184848e+00 7.962260e-01 1.250000e-01 -3.055380e-04 1.734e-05 6.577e-06 5.432e-05
-1.184848e+00 7.962260e-01 1.000000e-01 -4.248974e-04 2.464e-05 1.848e-06 4.165e-05
-1.184848e+00 7.962260e-01 8.333333e-02 -4.897346e-04 3.155e-05 4.795e-06 3.966e-05
-1.184848e+00 1.061634e+00 0.000000e+00 -6.435426e-04 6.300e-05 -1.422e-06 5.113e-05
-1.184848e+00 1.061634e+00 1.666667e-01 8.129378e-05 5.260e-05 6.662e-05 1.290e-04
-1.184848e+00 1.061634e+00 1.250000e-01 -2.358221e-04 2.636e-05 1.550e-05 7.484e-05
-1.184848e+00 1.061634e+00 1.000000e-01 -3.826015e-04 3.322e-05 -5.894e-07 7.067e-05
-1.184848e+00 1.061634e+00 8.333333e-02 -4.623335e-04 4.110e-05 -2.468e-06 6.845e-05
-1.184848e+00 1.327043e+00 0.000000e+00 -5.695203e-04 7.621e-05 -2.841e-06 5.947e-05
-1.184848e+00 1.327043e+00 1.666667e-01 2.195519e-04 5.888e-05 1.133e-04 2.102e-04
-1.184848e+00 1.327043e+00 1.250000e-01 -1.256672e-04 2.778e-05 1.579e-05 1.252e-04
-1.184848e+00 1.327043e+00 1.000000e-01 -2.854543e-04 3.851e-05 4.207e-06 8.592e-05
-1.184848e+00 1.327043e+00 8.333333e-02 -3.722523e-04 4.887e-05 2.054e-06 6.464e-05
-1.184848e+00 1.592451e+00 0.000000e+00 -5.421727e-04 7.367e-05 6.077e-06 6.545e-05
-1.184848e+00 1.592451e+00 1.666667e-01 5.147348e-04 5.680e-05 1.787e-05 2.339e-04
-1.184848e+00 1.592451e+00 1.250000e-01 5.233779e-05 3.214e-05 1.207e-05 1.462e-04
-1.184848e+00 1.592451e+00 1.000000e-01 -1.616860e-04 4.098e-05 9.912e-06 1.055e-04
-1.184848e+00 1.592451e+00 8.333333e-02 -2.779458e-04 4.972e-05 8.740e-06 8.370e-05
-1.161616e+00 0.000000e+00 0.000000e+00 -4.208595e-16 2.068e-10 4.256e-16 3.824e-16
-1.161616e+00 0.000000e+00 1.666667e-01 7.769483e-16 3.296e-10 3.247e-15 2.043e-15
-1.161616e+00 0.000000e+00 1.250000e-01 2.529074e-16 1.088e-10 1.821e-15 1.082e-15
-1.161616e+00 0.000000e+00 1.000000e-01 1.035130e-17 5.327e-11 1.161e-15 4.865e-16
-1.161616e+00 0.000000e+00 8.333333e-02 -1.214076e-16 8.626e-11 7.382e-16 3.940e-16
-1.161616e+00 1.327040e-01 0.000000e+00 -1.725674e-04 3.150e-05 1.781e-05 2.306e-05
-1.161616e+00 1.327040e-01 1.666667e-01 -4.587469e-05 3.778e-05 2.192e-05 3.168e-05
-1.161616e+00 1.327040e-01 1.250000e-01 -1.013027e-04 1.325e-05 1.168e-05 1.698e-05
-1.161616e+00 1.327040e-01 1.000000e-01 -1.269580e-04 1.246e-05 1.357e-05 7.052e-06
-1.161616e+00 1.327040e-01 8.333333e-02 -1.408942e-04 1.710e-05 1.486e-05 1.181e-05
-1.161616e+00 2.654090e-01 0.000000e+00 -3.100535e-04 2.956e-05 2.578e-05 3.856e-05
-1.161616e+00 2.654090e-01 1.666667e-01 -1.193466e-04 3.272e-05 1.627e-05 2.648e-05
-1.161616e+00 2.654090e-01 1.250000e-01 -2.027809e-04 9.314e-06 8.037e-06 1.459e-05
-1.161616e+00 2.654090e-01 1.000000e-01 -2.413990e-04 1.021e-05 8.409e-06 2.176e-05
-1.161616e+00 2.654090e-01 8.333333e-02 -2.623768e-04 1.546e-05 1.372e-05 2.829e-05
-1.161616e+00 3.981130e-01 0.000000e+00 -4.298394e-04 3.063e-05 2.232e-05 3.169e-05
-1.161616e+00 3.981130e-01 1.666667e-01 -1.436990e-04 2.873e-05 1.801e-05 3.713e-05
-1.161616e+00 3.981130e-01 1.250000e-01 -2.688854e-04 9.817e-06 6.356e-06 1.732e-05
-1.161616e+00 3.981130e-01 1.000000e-01 -3.268288e-04 1.299e-05 5.455e-06 1.702e-05
-1.161616e+00 3.981130e-01 8.333333e-02 -3.583043e-04 1.780e-05 6.331e-06 2.150e-05
-1.161616e+00 5.308170e-01 0.000000e+00 -5.283936e-04 3.584e-05 1.533e-05 2.035e-05
-1.161616e+00 5.308170e-01 1.666667e-01 -1.220414e-04 2.675e-05 1.779e-05 5.193e-05
-1.161616e+00 5.308170e-01 1.250000e-01 -2.998205e-04 1.068e-05 1.013e-06 2.850e-05
-1.161616e+00 5.308170e-01 1.000000e-01 -3.821068e-04 1.684e-05 4.996e-06 1.944e-05
-1.161616e+00 5.308170e-01 8.333333e-02 -4.268056e-04 2.223e-05 7.182e-06 1.452e-05
-1.161616e+00 7.962260e-01 0.000000e+00 -6.333831e-04 5.083e-05 1.115e-05 2.901e-05
-1.161616e+00 7.962260e-01 1.666667e-01 -9.239676e-06 3.784e-05 2.928e-05 1.031e-04
-1.161616e+00 7.962260e-01 1.250000e-01 -2.823024e-04 1.880e-05 7.287e-06 5.458e-05
-1.161616e+00 7.962260e-01 1.000000e-01 -4.086914e-04 2.622e-05 -2.893e-06 4.282e-05
-1.161616e+00 7.962260e-01 8.333333e-02 -4.773472e-04 3.301e-05 1.168e-06 4.211e-05
-1.161616e+00 1.061634e+00 0.000000e+00 -6.261628e-04 6.617e-05 -3.787e-07 5.820e-05
-1.161616e+00 1.061634e+00 1.666667e-01 1.477527e-04 5.339e-05 7.369e-05 1.321e-04
-1.161616e+00 1.061634e+00 1.250000e-01 -1.908353e-04 2.795e-05 1.697e-05 7.882e-05
-1.161616e+00 1.061634e+00 1.000000e-01 -3.475532e-04 3.557e-05 -4.284e-06 7.210e-05
-1.161616e+00 1.061634e+00 8.333333e-02 -4.326839e-04 4.371e-05 -7.551e-06 7.176e-05
-1.161616e+00 1.327043e+00 0.000000e+00 -5.306960e-04 8.202e-05 -3.266e-06 6.242e-05
-1.161616e+00 1.327043e+00 1.666667e-01 3.146145e-04 6.142e-05 1.286e-04 2.080e-04
-1.161616e+00 1.327043e+00 1.250000e-01 -5.520884e-05 2.945e-05 2.612e-05 1.251e-04
-1.161616e+00 1.327043e+00 1.000000e-01 -2.263842e-04 4.163e-05 -5.726e-06 8.668e-05
-1.161616e+00 1.327043e+00 8.333333e-02 -3.193684e-04 5.282e-05 -6.908e-06 6.593e-05
-1.161616e+00 1.592451e+00 0.000000e+00 -4.822599e-04 7.804e-05 3.001e-06 7.416e-05
-1.161616e+00 1.592451e+00 1.666667e-01 6.515743e-04 5.484e-05 3.105e-05 2.313e-04
-1.161616e+00 1.592451e+00 1.250000e-01 1.555219e-04 3.418e-05 1.040e-05 1.450e-04
-1.161616e+00 1.592451e+00 1.000000e-01 -7.407958e-05 4.467e-05 -9.494e-06 1.085e-04
-1.161616e+00 1.592451e+00 8.333333e-02 -1.988013e-04 5.376e-05 -5.676e-06 8.411e-05
-1.138384e+00 0.000000e+00 0.000000e+00 -3.538415e-16 2.102e-10 3.218e-16 4.222e-16
-1.138384e+00 0.000000e+00 1.666667e-01 6.011143e-16 3.312e-10 3.088e-15 2.473e-15
-1.138384e+00 0.000000e+00 1.250000e-01 1.833211e-16 1.079e-10 1.768e-15 1.290e-15
-1.138384e+00 0.000000e+00 1.000000e-01 -1.005744e-17 5.293e-11 1.157e-15 5.171e-16
-1.138384e+00 0.000000e+00 8.333333e-02 -1.151026e-16 8.768e-11 7.989e-16 4.440e-16
-1.138384e+00 1.327040e-01 0.000000e+00 -1.765237e-04 3.148e-05 1.873e-05 2.019e-05
-1.138384e+00 1.327040e-01 1.666667e-01 -4.414483e-05 3.564e-05 2.119e-05 3.346e-05
-1.138384e+00 1.327040e-01 1.250000e-01 -1.020606e-04 1.269e-05 1.316e-05 1.821e-05
-1.138384e+00 1.327040e-01 1.000000e-01 -1.288673e-04 1.294e-05 1.517e-05 8.215e-06
-1.138384e+00 1.327040e-01 8.333333e-02 -1.434290e-04 1.757e-05 1.625e-05 9.843e-06
-1.138384e+00 2.654090e-01 0.000000e+00 -3.130640e-04 2.934e-05 2.715e-05 3.859e-05
-1.138384e+00 2.654090e-01 1.666667e-01 -1.164002e-04 3.193e-05 1.396e-05 2.861e-05
-1.138384e+00 2.654090e-01 1.250000e-01 -2.024406e-04 9.522e-06 6.956e-06 1.509e-05
-1.138384e+00 2.654090e-01 1.000000e-01 -2.422650e-04 1.065e-05 7.336e-06 1.967e-05
-1.138384e+00 2.654090e-01 8.333333e-02 -2.638981e-04 1.568e-05 1.339e-05 2.545e-05
-1.138384e+00 3.981130e-01 0.000000e+00 -4.315581e-04 3.081e-05 2.116e-05 3.721e-05
-1.138384e+00 3.981130e-01 1.666667e-01 -1.350062e-04 2.908e-05 2.436e-05 3.835e-05
-1.138384e+00 3.981130e-01 1.250000e-01 -2.647476e-04 1.073e-05 3.858e-06 1.817e-05
-1.138384e+00 3.981130e-01 1.000000e-01 -3.247994e-04 1.362e-05 4.013e-06 1.904e-05
-1.138384e+00 3.981130e-01 8.333333e-02 -3.574201e-04 1.822e-05 4.152e-06 2.459e-05
-1.138384e+00 5.308170e-01 0.000000e+00 -5.281661e-04 3.637e-05 1.401e-05 2.517e-05
-1.138384e+00 5.308170e-01 1.666667e-01 -1.038402e-04 2.713e-05 2.402e-05 5.098e-05
-1.138384e+00 5.308170e-01 1.250000e-01 -2.894828e-04 1.200e-05 -2.534e-06 2.865e-05
-1.138384e+00 5.308170e-01 1.000000e-01 -3.754088e-04 1.780e-05 2.553e-06 1.969e-05
-1.138384e+00 5.308170e-01 8.333333e-02 -4.220846e-04 2.301e-05 5.592e-06 1.642e-05
-1.138384e+00 7.962260e-01 0.000000e+00 -6.246058e-04 5.221e-05 1.084e-05 2.883e-05
-1.138384e+00 7.962260e-01 1.666667e-01 3.588457e-05 3.783e-05 3.148e-05 1.014e-04
-1.138384e+00 7.962260e-01 1.250000e-01 -2.530800e-04 2.041e-05 6.881e-06 5.420e-05
-1.138384e+00 7.962260e-01 1.000000e-01 -3.868293e-04 2.792e-05 -4.507e-06 4.339e-05
-1.138384e+00 7.962260e-01 8.333333e-02 -4.594832e-04 3.461e-05 -2.904e-06 4.400e-05
-1.138384e+00 1.061634e+00 0.000000e+00 -6.015472e-04 6.967e-05 6.483e-07 6.623e-05
-1.138384e+00 1.061634e+00 1.666667e-01 2.255113e-04 5.417e-05 7.720e-05 1.300e-04
-1.138384e+00 1.061634e+00 1.250000e-01 -1.363268e-04 2.966e-05 1.742e-05 9.023e-05
-1.138384e+00 1.061634e+00 1.000000e-01 -3.038062e-04 3.811e-05 -2.121e-06 7.286e-05
-1.138384e+00 1.061634e+00 8.333333e-02 -3.947826e-04 4.657e-05 -5.418e-06 7.426e-05
-1.138384e+00 1.327043e+00 0.000000e+00 -4.823104e-04 8.836e-05 -4.206e-06 6.686e-05
-1.138384e+00 1.327043e+00 1.666667e-01 4.271559e-04 6.423e-05 1.399e-04 2.094e-04
-1.138384e+00 1.327043e+00 1.250000e-01 2.926443e-05 3.130e-05 2.739e-05 1.277e-04
-1.138384e+00 1.327043e+00 1.000000e-01 -1.549025e-04 4.504e-05 7.159e-06 9.213e-05
-1.138384e+00 1.327043e+00 8.333333e-02 -2.549438e-04 5.712e-05 -1.546e-05 7.093e-05
-1.138384e+00 1.592451e+00 0.000000e+00 -4.103686e-04 8.306e-05 -8.319e-07 7.063e-05
-1.138384e+00 1.592451e+00 1.666667e-01 8.137457e-04 5.325e-05 3.528e-05 2.373e-04
-1.138384e+00 1.592451e+00 1.250000e-01 2.781957e-04 3.659e-05 2.116e-08 1.595e-04
-1.138384e+00 1.592451e+00 1.000000e-01 3.031257e-05 4.869e-05 8.951e-06 1.271e-04
-1.138384e+00 1.592451e+00 8.333333e-02 -1.043400e-04 5.821e-05 -7.314e-06 1.045e-04
-1.115152e+00 0.000000e+00 0.000000e+00 -2.805876e-16 2.135e-10 3.337e-16 4.603e-16
-1.115152e+00 0.000000e+00 1.666667e-01 4.062166e-16 3.319e-10 2.886e-15 2.561e-15
-1.115152e+00 0.000000e+00 1.250000e-01 1.057397e-16 1.066e-10 1.692e-15 1.403e-15
-1.115152e+00 0.000000e+00 1.000000e-01 -3.333812e-17 5.286e-11 1.139e-15 5.430e-16
-1.115152e+00 0.000000e+00 8.333333e-02 -1.088866e-16 8.936e-11 8.375e-16 4.901e-16
-1.115152e+00 1.327040e-01 0.000000e+00 -1.796574e-04 3.192e-05 1.941e-05 1.742e-05
-1.115152e+00 1.327040e-01 1.666667e-01 -4.178268e-05 3.385e-05 2.020e-05 3.547e-05
-1.115152e+00 1.327040e-01 1.250000e-01 -1.021029e-04 1.216e-05 1.502e-05 1.932e-05
-1.115152e+00 1.327040e-01 1.000000e-01 -1.300225e-04 1.350e-05 1.660e-05 9.341e-06
-1.115152e+00 1.327040e-01 8.333333e-02 -1.451887e-04 1.823e-05 1.746e-05 8.755e-06
-1.115152e+00 2.654090e-01 0.000000e+00 -3.144342e-04 2.920e-05 2.838e-05 3.421e-05
-1.115152e+00 2.654090e-01 1.666667e-01 -1.119638e-04 3.121e-05 1.923e-05 3.060e-05
-1.115152e+00 2.654090e-01 1.250000e-01 -2.005446e-04 9.801e-06 5.610e-06 1.486e-05
-1.115152e+00 2.654090e-01 1.000000e-01 -2.415449e-04 1.114e-05 6.152e-06 1.783e-05
-1.115152e+00 2.654090e-01 8.333333e-02 -2.638166e-04 1.595e-05 1.294e-05 2.283e-05
-1.115152e+00 3.981130e-01 0.000000e+00 -4.307459e-04 3.099e-05 1.982e-05 3.500e-05
-1.115152e+00 3.981130e-01 1.666667e-01 -1.237562e-04 2.964e-05 3.039e-05 3.932e-05
-1.115152e+00 3.981130e-01 1.250000e-01 -2.580642e-04 1.177e-05 1.055e-06 1.889e-05
-1.115152e+00 3.981130e-01 1.000000e-01 -3.202296e-04 1.431e-05 2.328e-06 2.097e-05
-1.115152e+00 3.981130e-01 8.333333e-02 -3.539985e-04 1.868e-05 2.966e-06 2.571e-05
-1.115152e+00 5.308170e-01 0.000000e+00 -5.244581e-04 3.694e-05 1.290e-05 2.498e-05
-1.115152e+00 5.308170e-01 1.666667e-01 -8.176924e-05 2.788e-05 2.939e-05 5.479e-05
-1.115152e+00 5.308170e-01 1.250000e-01 -2.754456e-04 1.347e-05 -1.487e-06 2.984e-05
-1.115152e+00 5.308170e-01 1.000000e-01 -3.650901e-04 1.884e-05 -1.601e-07 2.043e-05
-1.115152e+00 5.308170e-01 8.333333e-02 -4.137859e-04 2.383e-05 3.784e-06 1.777e-05
-1.115152e+00 7.962260e-01 0.000000e+00 -6.102476e-04 5.377e-05 9.650e-06 3.145e-05
-1.115152e+00 7.962260e-01 1.666667e-01 8.845570e-05 3.805e-05 3.128e-05 1.009e-04
-1.115152e+00 7.962260e-01 1.250000e-01 -2.172270e-04 2.216e-05 5.356e-06 5.427e-05
-1.115152e+00 7.962260e-01 1.000000e-01 -3.587144e-04 2.974e-05 -6.643e-06 4.343e-05
-1.115152e+00 7.962260e-01 8.333333e-02 -4.355718e-04 3.633e-05 -7.167e-06 4.531e-05
-1.115152e+00 1.061634e+00 0.000000e+00 -5.690353e-04 7.352e-05 1.693e-06 7.385e-05
-1.115152e+00 1.061634e+00 1.666667e-01 3.158323e-04 5.495e-05 7.627e-05 1.485e-04
-1.115152e+00 1.061634e+00 1.250000e-01 -7.129728e-05 3.149e-05 1.522e-05 1.003e-04
-1.115152e+00 1.061634e+00 1.000000e-01 -2.504830e-04 4.087e-05 -7.666e-06 7.270e-05
-1.115152e+00 1.061634e+00 8.333333e-02 -3.478184e-04 4.968e-05 -8.135e-06 7.594e-05
-1.115152e+00 1.327043e+00 0.000000e+00 -4.235930e-04 9.523e-05 -5.627e-06 6.704e-05
-1.115152e+00 1.327043e+00 1.666667e-01 5.591926e-04 6.731e-05 1.462e-04 2.427e-04
-1.115152e+00 1.327043e+00 1.250000e-01 1.292239e-04 3.334e-05 3.713e-05 1.456e-04
-1.115152e+00 1.327043e+00 1.000000e-01 -6.979016e-05 4.873e-05 -1.086e-05 1.013e-04
-1.115152e+00 1.327043e+00 8.333333e-02 -1.778966e-04 6.177e-05 -5.491e-06 7.815e-05
-1.115152e+00 1.592451e+00 0.000000e+00 -3.255904e-04 8.877e-05 -5.386e-06 7.466e-05
-1.115152e+00 1.592451e+00 1.666667e-01 1.004138e-03 5.232e-05 6.440e-05 2.626e-04
-1.115152e+00 1.592451e+00 1.250000e-01 4.223816e-04 3.940e-05 7.499e-06 1.784e-04
-1.115152e+00 1.592451e+00 1.000000e-01 1.531117e-04 5.303e-05 -1.726e-05 1.427e-04
-1.115152e+00 1.592451e+00 8.333333e-02 6.841607e-06 6.306e-05 -5.006e-06 1.167e-04
-1.091919e+00 0.000000e+00 0.000000e+00 -2.021193e-16 2.169e-10 4.157e-16 4.960e-16
-1.091919e+00 0.000000e+00 1.666667e-01 1.941183e-16 3.318e-10 2.766e-15 2.117e-15
-1.091919e+00 0.000000e+00 1.250000e-01 2.076434e-17 1.050e-10 1.590e-15 1.233e-15
-1.091919e+00 0.000000e+00 1.000000e-01 -5.947379e-17 5.312e-11 1.104e-15 5.636e-16
-1.091919e+00 0.000000e+00 8.333333e-02 -1.030599e-16 9.135e-11 8.403e-16 5.316e-16
-1.091919e+00 1.327040e-01 0.000000e+00 -1.818821e-04 3.283e-05 1.983e-05 1.477e-05
-1.091919e+00 1.327040e-01 1.666667e-01 -3.870325e-05 3.255e-05 1.897e-05 3.552e-05
-1.091919e+00 1.327040e-01 1.250000e-01 -1.013440e-04 1.168e-05 1.672e-05 2.038e-05
-1.091919e+00 1.327040e-01 1.000000e-01 -1.303377e-04 1.413e-05 1.784e-05 1.038e-05
-1.091919e+00 1.327040e-01 8.333333e-02 -1.460874e-04 1.907e-05 1.845e-05 9.950e-06
-1.091919e+00 2.654090e-01 0.000000e+00 -3.139985e-04 2.915e-05 2.948e-05 3.001e-05
-1.091919e+00 2.654090e-01 1.666667e-01 -1.058451e-04 3.058e-05 1.934e-05 3.232e-05
-1.091919e+00 2.654090e-01 1.250000e-01 -1.969122e-04 1.015e-05 4.177e-06 1.593e-05
-1.091919e+00 2.654090e-01 1.000000e-01 -2.390633e-04 1.168e-05 4.881e-06 1.621e-05
-1.091919e+00 2.654090e-01 8.333333e-02 -2.619602e-04 1.629e-05 1.240e-05 2.043e-05
-1.091919e+00 3.981130e-01 0.000000e+00 -4.271503e-04 3.121e-05 1.833e-05 2.942e-05
-1.091919e+00 3.981130e-01 1.666667e-01 -1.096501e-04 3.042e-05 3.594e-05 3.998e-05
-1.091919e+00 3.981130e-01 1.250000e-01 -2.485565e-04 1.292e-05 -1.882e-06 2.038e-05
-1.091919e+00 3.981130e-01 1.000000e-01 -3.128503e-04 1.505e-05 4.360e-07 2.019e-05
-1.091919e+00 3.981130e-01 8.333333e-02 -3.477753e-04 1.917e-05 1.708e-06 2.296e-05
-1.091919e+00 5.308170e-01 0.000000e+00 -5.169282e-04 3.754e-05 1.280e-05 1.825e-05
-1.091919e+00 5.308170e-01 1.666667e-01 -5.541111e-05 2.899e-05 3.360e-05 6.235e-05
-1.091919e+00 5.308170e-01 1.250000e-01 -2.573248e-04 1.508e-05 5.135e-07 3.018e-05
-1.091919e+00 5.308170e-01 1.000000e-01 -3.507820e-04 1.994e-05 -3.061e-06 2.057e-05
-1.091919e+00 5.308170e-01 8.333333e-02 -4.015489e-04 2.471e-05 1.784e-06 2.039e-05
-1.091919e+00 7.962260e-01 0.000000e+00 -5.897956e-04 5.552e-05 8.437e-06 3.739e-05
-1.091919e+00 7.962260e-01 1.666667e-01 1.492195e-04 3.850e-05 2.726e-05 9.863e-05
-1.091919e+00 7.962260e-01 1.250000e-01 -1.740996e-04 2.404e-05 3.730e-06 5.867e-05
-1.091919e+00 7.962260e-01 1.000000e-01 -3.237502e-04 3.169e-05 -7.159e-06 4.371e-05
-1.091919e+00 7.962260e-01 8.333333e-02 -4.050418e-04 3.821e-05 -1.184e-05 4.605e-05
-1.091919e+00 1.061634e+00 0.000000e+00 -5.279662e-04 7.775e-05 2.798e-06 8.088e-05
-1.091919e+00 1.061634e+00 1.666667e-01 4.199781e-04 5.575e-05 7.003e-05 1.658e-04
-1.091919e+00 1.061634e+00 1.250000e-01 5.252499e-06 3.344e-05 1.525e-05 1.130e-04
-1.091919e+00 1.061634e+00 1.000000e-01 -1.867062e-04 4.384e-05 -5.980e-06 7.710e-05
-1.091919e+00 1.061634e+00 8.333333e-02 -2.909801e-04 5.307e-05 -1.408e-05 7.711e-05
-1.091919e+00 1.327043e+00 0.000000e+00 -3.537736e-04 1.026e-04 -7.498e-06 6.870e-05
-1.091919e+00 1.327043e+00 1.666667e-01 7.127412e-04 7.062e-05 1.557e-04 2.603e-04
-1.091919e+00 1.327043e+00 1.250000e-01 2.461410e-04 3.555e-05 4.431e-05 1.588e-04
-1.091919e+00 1.327043e+00 1.000000e-01 3.017170e-05 5.272e-05 -7.243e-06 1.118e-04
-1.091919e+00 1.327043e+00 8.333333e-02 -8.714493e-05 6.679e-05 -1.725e-05 8.742e-05
-1.091919e+00 1.592451e+00 0.000000e+00 -2.270169e-04 9.520e-05 -1.062e-05 8.520e-05
-1.091919e+00 1.592451e+00 1.666667e-01 1.225638e-03 5.232e-05 8.920e-05 2.909e-04
-1.091919e+00 1.592451e+00 1.250000e-01 5.901017e-04 4.260e-05 2.402e-05 1.963e-04
-1.091919e+00 1.592451e+00 1.000000e-01 2.959390e-04 5.771e-05 -6.148e-06 1.568e-04
-1.091919e+00 1.592451e+00 8.333333e-02 1.361469e-04 6.833e-05 -2.254e-05 1.278e-04
-1.068687e+00 0.000000e+00 0.000000e+00 -1.194582e-16 2.204e-10 4.762e-16 5.285e-16
-1.068687e+00 0.000000e+00 1.666667e-01 -3.331732e-17 3.312e-10 2.978e-15 1.785e-15
-1.068687e+00 0.000000e+00 1.250000e-01 -7.100395e-17 1.032e-10 1.460e-15 1.044e-15
-1.068687e+00 0.000000e+00 1.000000e-01 -8.844748e-17 5.377e-11 1.052e-15 5.782e-16
-1.068687e+00 0.000000e+00 8.333333e-02 -9.792298e-17 9.367e-11 8.299e-16 5.680e-16
-1.068687e+00 1.327040e-01 0.000000e+00 -1.831111e-04 3.422e-05 1.997e-05 1.265e-05
-1.068687e+00 1.327040e-01 1.666667e-01 -3.482160e-05 3.187e-05 1.753e-05 3.319e-05
-1.068687e+00 1.327040e-01 1.250000e-01 -9.969826e-05 1.129e-05 1.825e-05 2.136e-05
-1.068687e+00 1.327040e-01 1.000000e-01 -1.297269e-04 1.482e-05 1.887e-05 1.133e-05
-1.068687e+00 1.327040e-01 8.333333e-02 -1.460387e-04 2.009e-05 1.921e-05 1.111e-05
-1.068687e+00 2.654090e-01 0.000000e+00 -3.115913e-04 2.922e-05 3.046e-05 2.603e-05
-1.068687e+00 2.654090e-01 1.666667e-01 -9.785159e-05 3.009e-05 2.042e-05 3.387e-05
-1.068687e+00 2.654090e-01 1.250000e-01 -1.913627e-04 1.058e-05 2.432e-06 1.689e-05
-1.068687e+00 2.654090e-01 1.000000e-01 -2.346450e-04 1.228e-05 3.550e-06 1.500e-05
-1.068687e+00 2.654090e-01 8.333333e-02 -2.581563e-04 1.671e-05 1.177e-05 1.824e-05
-1.068687e+00 3.981130e-01 0.000000e+00 -4.205193e-04 3.146e-05 1.672e-05 2.414e-05
-1.068687e+00 3.981130e-01 1.666667e-01 -9.238914e-05 3.142e-05 4.081e-05 4.092e-05
-1.068687e+00 3.981130e-01 1.250000e-01 -2.359461e-04 1.415e-05 -2.282e-06 2.368e-05
-1.068687e+00 3.981130e-01 1.000000e-01 -3.023924e-04 1.585e-05 -1.625e-06 1.999e-05
-1.068687e+00 3.981130e-01 8.333333e-02 -3.384867e-04 1.972e-05 2.960e-07 2.047e-05
-1.068687e+00 5.308170e-01 0.000000e+00 -5.052350e-04 3.821e-05 1.265e-05 1.633e-05
-1.068687e+00 5.308170e-01 1.666667e-01 -2.434833e-05 3.046e-05 3.638e-05 6.569e-05
-1.068687e+00 5.308170e-01 1.250000e-01 -2.347363e-04 1.679e-05 1.979e-06 3.470e-05
-1.068687e+00 5.308170e-01 1.000000e-01 -3.321158e-04 2.111e-05 -6.069e-06 2.057e-05
-1.068687e+00 5.308170e-01 8.333333e-02 -3.850133e-04 2.564e-05 -3.500e-07 2.266e-05
-1.068687e+00 7.962260e-01 0.000000e+00 -5.627373e-04 5.750e-05 9.005e-06 4.285e-05
-1.068687e+00 7.962260e-01 1.666667e-01 2.189216e-04 3.921e-05 2.393e-05 9.602e-05
-1.068687e+00 7.962260e-01 1.250000e-01 -1.230541e-04 2.605e-05 2.759e-06 6.216e-05
-1.068687e+00 7.962260e-01 1.000000e-01 -2.813401e-04 3.378e-05 -7.041e-06 4.846e-05
-1.068687e+00 7.962260e-01 8.333333e-02 -3.673226e-04 4.025e-05 -1.222e-05 4.630e-05
-1.068687e+00 1.061634e+00 0.000000e+00 -4.776793e-04 8.238e-05 4.014e-06 8.718e-05
-1.068687e+00 1.061634e+00 1.666667e-01 5.392115e-04 5.656e-05 5.790e-05 1.781e-04
-1.068687e+00 1.061634e+00 1.250000e-01 9.432180e-05 3.553e-05 1.393e-05 1.220e-04
-1.068687e+00 1.061634e+00 1.000000e-01 -1.115986e-04 4.703e-05 -5.735e-06 8.372e-05
-1.068687e+00 1.061634e+00 8.333333e-02 -2.234566e-04 5.673e-05 -1.641e-05 7.728e-05
-1.068687e+00 1.327043e+00 0.000000e+00 -2.720820e-04 1.105e-04 -9.786e-06 6.993e-05
-1.068687e+00 1.327043e+00 1.666667e-01 8.898182e-04 7.413e-05 1.611e-04 2.812e-04
-1.068687e+00 1.327043e+00 1.250000e-01 3.814869e-04 3.795e-05 4.826e-05 1.717e-04
-1.068687e+00 1.327043e+00 1.000000e-01 1.462021e-04 5.700e-05 -3.982e-06 1.210e-04
-1.068687e+00 1.327043e+00 8.333333e-02 1.839303e-05 7.217e-05 -3.236e-05 9.410e-05
-1.068687e+00 1.592451e+00 0.000000e+00 -1.137398e-04 1.024e-04 -7.199e-06 9.168e-05
-1.068687e+00 1.592451e+00 1.666667e-01 1.481137e-03 5.344e-05 1.083e-04 3.150e-04
-1.068687e+00 1.592451e+00 1.250000e-01 7.833782e-04 4.618e-05 3.769e-05 2.122e-04
-1.068687e+00 1.592451e+00 1.000000e-01 4.604157e-04 6.273e-05 5.020e-06 1.692e-04
-1.068687e+00 1.592451e+00 8.333333e-02 2.849793e-04 7.403e-05 -1.272e-05 1.377e-04
-1.045455e+00 0.000000e+00 0.000000e+00 -3.362572e-17 2.242e-10 5.564e-16 6.608e-16
-1.045455e+00 0.000000e+00 1.666667e-01 -2.742272e-16 3.303e-10 3.048e-15 1.653e-15
-1.045455e+00 0.000000e+00 1.250000e-01 -1.689640e-16 1.013e-10 1.390e-15 1.004e-15
-1.045455e+00 0.000000e+00 1.000000e-01 -1.202422e-16 5.484e-11 9.800e-16 5.863e-16
-1.045455e+00 0.000000e+00 8.333333e-02 -9.377608e-17 9.632e-11 8.064e-16 5.987e-16
-1.045455e+00 1.327040e-01 0.000000e+00 -1.832580e-04 3.604e-05 1.982e-05 1.393e-05
-1.045455e+00 1.327040e-01 1.666667e-01 -3.005274e-05 3.188e-05 1.934e-05 3.063e-05
-1.045455e+00 1.327040e-01 1.250000e-01 -9.708006e-05 1.099e-05 1.955e-05 2.217e-05
-1.045455e+00 1.327040e-01 1.000000e-01 -1.281041e-04 1.558e-05 1.965e-05 1.218e-05
-1.045455e+00 1.327040e-01 8.333333e-02 -1.449567e-04 2.125e-05 1.970e-05 1.223e-05
-1.045455e+00 2.654090e-01 0.000000e+00 -3.070468e-04 2.943e-05 3.130e-05 2.226e-05
-1.045455e+00 2.654090e-01 1.666667e-01 -8.779073e-05 2.975e-05 2.498e-05 3.528e-05
-1.045455e+00 2.654090e-01 1.250000e-01 -1.837153e-04 1.108e-05 5.106e-07 1.790e-05
-1.045455e+00 2.654090e-01 1.000000e-01 -2.281146e-04 1.293e-05 2.184e-06 1.542e-05
-1.045455e+00 2.654090e-01 8.333333e-02 -2.522328e-04 1.722e-05 1.108e-05 1.625e-05
-1.045455e+00 3.981130e-01 0.000000e+00 -4.106004e-04 3.177e-05 1.500e-05 1.997e-05
-1.045455e+00 3.981130e-01 1.666667e-01 -7.167425e-05 3.261e-05 4.482e-05 4.957e-05
-1.045455e+00 3.981130e-01 1.250000e-01 -2.199545e-04 1.546e-05 -3.723e-07 2.675e-05
-1.045455e+00 3.981130e-01 1.000000e-01 -2.885870e-04 1.671e-05 -3.793e-06 2.129e-05
-1.045455e+00 3.981130e-01 8.333333e-02 -3.258689e-04 2.032e-05 -1.277e-06 2.144e-05
-1.045455e+00 5.308170e-01 0.000000e+00 -4.890374e-04 3.896e-05 1.230e-05 1.860e-05
-1.045455e+00 5.308170e-01 1.666667e-01 1.183658e-05 3.225e-05 3.746e-05 6.810e-05
-1.045455e+00 5.308170e-01 1.250000e-01 -2.072958e-04 1.859e-05 2.755e-06 3.884e-05
-1.045455e+00 5.308170e-01 1.000000e-01 -3.087227e-04 2.236e-05 -9.065e-06 2.185e-05
-1.045455e+00 5.308170e-01 8.333333e-02 -3.638189e-04 2.664e-05 -2.561e-06 2.577e-05
-1.045455e+00 7.962260e-01 0.000000e+00 -5.285601e-04 5.973e-05 1.058e-05 4.771e-05
-1.045455e+00 7.962260e-01 1.666667e-01 2.983080e-04 4.018e-05 1.684e-05 9.996e-05
-1.045455e+00 7.962260e-01 1.250000e-01 -6.344680e-05 2.818e-05 -8.372e-08 6.501e-05
-1.045455e+00 7.962260e-01 1.000000e-01 -2.308876e-04 3.600e-05 -7.919e-06 5.269e-05
-1.045455e+00 7.962260e-01 8.333333e-02 -3.218431e-04 4.246e-05 -9.910e-06 4.600e-05
-1.045455e+00 1.061634e+00 0.000000e+00 -4.175139e-04 8.744e-05 5.343e-06 9.256e-05
-1.045455e+00 1.061634e+00 1.666667e-01 6.747951e-04 5.739e-05 4.580e-05 1.874e-04
-1.045455e+00 1.061634e+00 1.250000e-01 1.969099e-04 3.773e-05 9.530e-06 1.294e-04
-1.045455e+00 1.061634e+00 1.000000e-01 -2.428269e-05 5.045e-05 -7.258e-06 8.986e-05
-1.045455e+00 1.061634e+00 8.333333e-02 -1.444367e-04 6.068e-05 -1.364e-05 7.657e-05
-1.045455e+00 1.327043e+00 0.000000e+00 -1.777479e-04 1.190e-04 -1.246e-05 7.073e-05
-1.045455e+00 1.327043e+00 1.666667e-01 1.092440e-03 7.781e-05 1.590e-04 2.982e-04
-1.045455e+00 1.327043e+00 1.250000e-01 5.367330e-04 4.053e-05 4.829e-05 1.823e-04
-1.045455e+00 1.327043e+00 1.000000e-01 2.795199e-04 6.158e-05 -2.965e-06 1.295e-04
-1.045455e+00 1.327043e+00 8.333333e-02 1.397992e-04 7.791e-05 -3.081e-05 9.953e-05
-1.045455e+00 1.592451e+00 0.000000e+00 1.514936e-05 1.103e-04 -1.718e-05 9.787e-05
-1.045455e+00 1.592451e+00 1.666667e-01 1.773521e-03 5.577e-05 1.201e-04 3.392e-04
-1.045455e+00 1.592451e+00 1.250000e-01 1.004233e-03 5.012e-05 4.766e-05 2.271e-04
-1.045455e+00 1.592451e+00 1.000000e-01 6.481631e-04 6.809e-05 1.412e-05 1.794e-04
-1.045455e+00 1.592451e+00 8.333333e-02 4.547422e-04 8.016e-05 -4.099e-06 1.460e-04
-1.022222e+00 0.000000e+00 0.000000e+00 5.435658e-17 2.282e-10 6.336e-16 6.846e-16
-1.022222e+00 0.000000e+00 1.666667e-01 -5.267481e-16 3.292e-10 3.199e-15 1.669e-15
-1.022222e+00 0.000000e+00 1.250000e-01 -2.725148e-16 9.932e-11 1.480e-15 8.076e-16
-1.022222e+00 0.000000e+00 1.000000e-01 -1.548411e-16 5.632e-11 8.881e-16 5.872e-16
-1.022222e+00 0.000000e+00 8.333333e-02 -9.091960e-17 9.927e-11 7.692e-16 5.665e-16
-1.022222e+00 1.327040e-01 0.000000e+00 -1.822364e-04 3.823e-05 1.936e-05 1.518e-05
-1.022222e+00 1.327040e-01 1.666667e-01 -2.431171e-05 3.261e-05 2.160e-05 2.786e-05
-1.022222e+00 1.327040e-01 1.250000e-01 -9.340375e-05 1.081e-05 2.039e-05 2.283e-05
-1.022222e+00 1.327040e-01 1.000000e-01 -1.253835e-04 1.640e-05 2.017e-05 1.292e-05
-1.022222e+00 1.327040e-01 8.333333e-02 -1.427552e-04 2.254e-05 1.992e-05 1.329e-05
-1.022222e+00 2.654090e-01 0.000000e+00 -3.001994e-04 2.979e-05 3.201e-05 2.059e-05
-1.022222e+00 2.654090e-01 1.666667e-01 -7.547006e-05 2.957e-05 2.927e-05 3.650e-05
-1.022222e+00 2.654090e-01 1.250000e-01 -1.737892e-04 1.165e-05 -1.535e-06 1.882e-05
-1.022222e+00 2.654090e-01 1.000000e-01 -2.192969e-04 1.364e-05 8.084e-07 1.574e-05
-1.022222e+00 2.654090e-01 8.333333e-02 -2.440171e-04 1.781e-05 1.034e-05 1.614e-05
-1.022222e+00 3.981130e-01 0.000000e+00 -3.971416e-04 3.216e-05 1.320e-05 2.212e-05
-1.022222e+00 3.981130e-01 1.666667e-01 -4.720653e-05 3.398e-05 4.778e-05 5.698e-05
-1.022222e+00 3.981130e-01 1.250000e-01 -2.003031e-04 1.683e-05 1.244e-06 2.952e-05
-1.022222e+00 3.981130e-01 1.000000e-01 -2.711650e-04 1.763e-05 -6.020e-06 2.030e-05
-1.022222e+00 3.981130e-01 8.333333e-02 -3.096578e-04 2.098e-05 -2.942e-06 2.489e-05
-1.022222e+00 5.308170e-01 0.000000e+00 -4.679938e-04 3.980e-05 1.176e-05 2.089e-05
-1.022222e+00 5.308170e-01 1.666667e-01 5.356110e-05 3.429e-05 3.656e-05 6.907e-05
-1.022222e+00 5.308170e-01 1.250000e-01 -1.746192e-04 2.045e-05 2.689e-06 4.250e-05
-1.022222e+00 5.308170e-01 1.000000e-01 -2.802341e-04 2.368e-05 -1.204e-05 2.474e-05
-1.022222e+00 5.308170e-01 8.333333e-02 -3.376051e-04 2.773e-05 -4.791e-06 2.855e-05
-1.022222e+00 7.962260e-01 0.000000e+00 -4.867513e-04 6.223e-05 1.240e-05 5.182e-05
-1.022222e+00 7.962260e-01 1.666667e-01 3.881242e-04 4.137e-05 5.494e-06 1.111e-04
-1.022222e+00 7.962260e-01 1.250000e-01 5.366191e-06 3.041e-05 -5.097e-06 7.195e-05
-1.022222e+00 7.962260e-01 1.000000e-01 -1.717961e-04 3.837e-05 -9.999e-06 5.629e-05
-1.022222e+00 7.962260e-01 8.333333e-02 -2.680324e-04 4.486e-05 -7.383e-06 4.991e-05
-1.022222e+00 1.061634e+00 0.000000e+00 -3.468094e-04 9.293e-05 8.140e-06 9.687e-05
-1.022222e+00 1.061634e+00 1.666667e-01 8.279913e-04 5.824e-05 2.848e-05 1.934e-04
-1.022222e+00 1.061634e+00 1.250000e-01 3.140160e-04 4.007e-05 1.578e-06 1.348e-04
-1.022222e+00 1.061634e+00 1.000000e-01 7.611889e-05 5.411e-05 -1.088e-05 9.331e-05
-1.022222e+00 1.061634e+00 8.333333e-02 -5.310919e-05 6.493e-05 -9.171e-06 8.099e-05
-1.022222e+00 1.327043e+00 0.000000e+00 -7.000084e-05 1.280e-04 -1.548e-05 7.603e-05
-1.022222e+00 1.327043e+00 1.666667e-01 1.322624e-03 8.162e-05 1.483e-04 3.107e-04
-1.022222e+00 1.327043e+00 1.250000e-01 7.133506e-04 4.328e-05 4.374e-05 1.902e-04
-1.022222e+00 1.327043e+00 1.000000e-01 4.313441e-04 6.646e-05 -4.639e-06 1.383e-04
-1.022222e+00 1.327043e+00 8.333333e-02 2.781554e-04 8.403e-05 -3.092e-05 1.094e-04
-1.022222e+00 1.592451e+00 0.000000e+00 1.605589e-04 1.189e-04 -1.412e-05 1.017e-04
-1.022222e+00 1.592451e+00 1.666667e-01 2.105680e-03 5.926e-05 1.234e-04 3.624e-04
-1.022222e+00 1.592451e+00 1.250000e-01 1.254689e-03 5.441e-05 5.313e-05 2.404e-04
-1.022222e+00 1.592451e+00 1.000000e-01 8.608024e-04 7.379e-05 2.061e-05 1.871e-04
-1.022222e+00 1.592451e+00 8.333333e-02 6.468391e-04 8.673e-05 2.950e-06 1.525e-04
-9.989899e-01 0.000000e+00 0.000000e+00 1.434672e-16 2.324e-10 7.061e-16 7.911e-16
-9.989899e-01 0.000000e+00 1.666667e-01 -7.890170e-16 3.281e-10 3.331e-15 1.661e-15
-9.989899e-01 0.000000e+00 1.250000e-01 -3.810552e-16 9.740e-11 1.527e-15 8.025e-16
-9.989899e-01 0.000000e+00 1.000000e-01 -1.922271e-16 5.819e-11 7.746e-16 5.574e-16
-9.989899e-01 0.000000e+00 8.333333e-02 -8.965387e-17 1.025e-10 7.172e-16 5.165e-16
-9.989899e-01 1.327040e-01 0.000000e+00 -1.799596e-04 4.074e-05 1.856e-05 1.640e-05
-9.989899e-01 1.327040e-01 1.666667e-01 -1.751354e-05 3.400e-05 2.364e-05 2.491e-05
-9.989899e-01 1.327040e-01 1.250000e-01 -8.858367e-05 1.075e-05 2.117e-05 2.331e-05
-9.989899e-01 1.327040e-01 1.000000e-01 -1.214790e-04 1.726e-05 2.039e-05 1.355e-05
-9.989899e-01 1.327040e-01 8.333333e-02 -1.393480e-04 2.394e-05 1.983e-05 1.431e-05
-9.989899e-01 2.654090e-01 0.000000e+00 -2.908836e-04 3.032e-05 3.260e-05 2.241e-05
-9.989899e-01 2.654090e-01 1.666667e-01 -6.069709e-05 2.957e-05 3.318e-05 3.754e-05
-9.989899e-01 2.654090e-01 1.250000e-01 -1.614037e-04 1.228e-05 1.212e-06 1.962e-05
-9.989899e-01 2.654090e-01 1.000000e-01 -2.080165e-04 1.440e-05 -5.516e-07 1.597e-05
-9.989899e-01 2.654090e-01 8.333333e-02 -2.333370e-04 1.849e-05 9.577e-06 1.674e-05
-9.989899e-01 3.981130e-01 0.000000e+00 -3.798905e-04 3.263e-05 1.136e-05 2.430e-05
-9.989899e-01 3.981130e-01 1.666667e-01 -1.868706e-05 3.548e-05 4.953e-05 6.014e-05
-9.989899e-01 3.981130e-01 1.250000e-01 -1.767136e-04 1.824e-05 2.476e-06 3.193e-05
-9.989899e-01 3.981130e-01 1.000000e-01 -2.498572e-04 1.862e-05 -8.259e-06 2.197e-05
-9.989899e-01 3.981130e-01 8.333333e-02 -2.895896e-04 2.173e-05 -4.665e-06 2.635e-05
-9.989899e-01 5.308170e-01 0.000000e+00 -4.417631e-04 4.075e-05 1.104e-05 2.531e-05
-9.989899e-01 5.308170e-01 1.666667e-01 1.012427e-04 3.652e-05 3.341e-05 7.438e-05
-9.989899e-01 5.308170e-01 1.250000e-01 -1.363224e-04 2.238e-05 1.628e-06 4.554e-05
-9.989899e-01 5.308170e-01 1.000000e-01 -2.462810e-04 2.508e-05 -1.277e-05 2.727e-05
-9.989899e-01 5.308170e-01 8.333333e-02 -3.060117e-04 2.890e-05 -6.983e-06 3.143e-05
-9.989899e-01 7.962260e-01 0.000000e+00 -4.367983e-04 6.502e-05 1.462e-05 5.507e-05
-9.989899e-01 7.962260e-01 1.666667e-01 4.891161e-04 4.278e-05 1.032e-05 1.205e-04
-9.989899e-01 7.962260e-01 1.250000e-01 8.402858e-05 3.273e-05 -1.258e-05 7.398e-05
-9.989899e-01 7.962260e-01 1.000000e-01 -1.034691e-04 4.089e-05 -1.348e-05 5.915e-05
-9.989899e-01 7.962260e-01 8.333333e-02 -2.053197e-04 4.745e-05 -4.694e-06 5.244e-05
-9.989899e-01 1.061634e+00 0.000000e+00 -2.649049e-04 9.886e-05 1.439e-05 9.995e-05
-9.989899e-01 1.061634e+00 1.666667e-01 1.000063e-03 5.913e-05 1.433e-05 1.955e-04
-9.989899e-01 1.061634e+00 1.250000e-01 4.466395e-04 4.253e-05 -1.041e-05 1.380e-04
-9.989899e-01 1.061634e+00 1.000000e-01 1.904835e-04 5.799e-05 -1.484e-05 9.626e-05
-9.989899e-01 1.061634e+00 8.333333e-02 5.133704e-05 6.947e-05 -4.503e-06 8.310e-05
-9.989899e-01 1.327043e+00 0.000000e+00 5.192932e-05 1.374e-04 -1.705e-05 8.324e-05
-9.989899e-01 1.327043e+00 1.666667e-01 1.582386e-03 8.553e-05 1.276e-04 3.178e-04
-9.989899e-01 1.327043e+00 1.250000e-01 9.128111e-04 4.622e-05 3.392e-05 1.956e-04
-9.989899e-01 1.327043e+00 1.000000e-01 6.028937e-04 7.165e-05 -9.453e-06 1.451e-04
-9.989899e-01 1.327043e+00 8.333333e-02 4.345435e-04 9.051e-05 -2.688e-05 1.178e-04
-9.989899e-01 1.592451e+00 0.000000e+00 3.233973e-04 1.283e-04 -1.072e-05 9.996e-05
-9.989899e-01 1.592451e+00 1.666667e-01 2.480501e-03 6.378e-05 1.166e-04 4.017e-04
-9.989899e-01 1.592451e+00 1.250000e-01 1.536768e-03 5.902e-05 5.327e-05 2.470e-04
-9.989899e-01 1.592451e+00 1.000000e-01 1.099955e-03 7.985e-05 2.395e-05 1.967e-04
-9.989899e-01 1.592451e+00 8.333333e-02 8.626733e-04 9.374e-05 8.032e-06 1.582e-04
-9.757576e-01 0.000000e+00 0.000000e+00 2.326846e-16 2.369e-10 7.724e-16 7.940e-16
-9.757576e-01 0.000000e+00 1.666667e-01 -1.059171e-15 3.272e-10 3.440e-15 1.626e-15
-9.757576e-01 0.000000e+00 1.250000e-01 -4.939840e-16 9.561e-11 1.587e-15 7.837e-16
-9.757576e-01 0.000000e+00 1.000000e-01 -2.323833e-16 6.041e-11 7.301e-16 5.000e-16
-9.757576e-01 0.000000e+00 8.333333e-02 -9.027926e-17 1.060e-10 6.498e-16 4.597e-16
-9.757576e-01 1.327040e-01 0.000000e+00 -1.763411e-04 4.348e-05 1.740e-05 1.758e-05
-9.757576e-01 1.327040e-01 1.666667e-01 -9.573268e-06 3.595e-05 2.543e-05 2.179e-05
-9.757576e-01 1.327040e-01 1.250000e-01 -8.253419e-05 1.083e-05 2.166e-05 2.355e-05
-9.757576e-01 1.327040e-01 1.000000e-01 -1.163047e-04 1.817e-05 2.029e-05 1.425e-05
-9.757576e-01 1.327040e-01 8.333333e-02 -1.346491e-04 2.542e-05 1.941e-05 1.526e-05
-9.757576e-01 2.654090e-01 0.000000e+00 -2.789336e-04 3.102e-05 3.305e-05 2.425e-05
-9.757576e-01 2.654090e-01 1.666667e-01 -4.327934e-05 2.975e-05 3.664e-05 3.846e-05
-9.757576e-01 2.654090e-01 1.250000e-01 -1.463781e-04 1.297e-05 6.076e-07 2.050e-05
-9.757576e-01 2.654090e-01 1.000000e-01 -1.940981e-04 1.522e-05 -1.870e-06 1.630e-05
-9.757576e-01 2.654090e-01 8.333333e-02 -2.200200e-04 1.926e-05 8.800e-06 1.727e-05
-9.757576e-01 3.981130e-01 0.000000e+00 -3.585948e-04 3.321e-05 9.498e-06 2.650e-05
-9.757576e-01 3.981130e-01 1.666667e-01 1.418307e-05 3.710e-05 4.989e-05 6.249e-05
-9.757576e-01 3.981130e-01 1.250000e-01 -1.489073e-04 1.968e-05 3.232e-06 3.392e-05
-9.757576e-01 3.981130e-01 1.000000e-01 -2.243948e-04 1.968e-05 -1.029e-05 2.419e-05
-9.757576e-01 3.981130e-01 8.333333e-02 -2.654004e-04 2.256e-05 -5.750e-06 2.964e-05
-9.757576e-01 5.308170e-01 0.000000e+00 -4.100039e-04 4.182e-05 1.012e-05 3.100e-05
-9.757576e-01 5.308170e-01 1.666667e-01 1.552988e-04 3.889e-05 2.775e-05 7.486e-05
-9.757576e-01 5.308170e-01 1.250000e-01 -9.202112e-05 2.434e-05 -5.786e-07 4.787e-05
-9.757576e-01 5.308170e-01 1.000000e-01 -2.064949e-04 2.657e-05 -1.118e-05 2.997e-05
-9.757576e-01 5.308170e-01 8.333333e-02 -2.686782e-04 3.017e-05 -8.938e-06 3.441e-05
-9.757576e-01 7.962260e-01 0.000000e+00 -3.781884e-04 6.813e-05 1.778e-05 5.732e-05
-9.757576e-01 7.962260e-01 1.666667e-01 6.020295e-04 4.435e-05 1.828e-05 1.276e-04
-9.757576e-01 7.962260e-01 1.250000e-01 1.731841e-04 3.515e-05 -1.637e-05 7.451e-05
-9.757576e-01 7.962260e-01 1.000000e-01 -2.531000e-05 4.357e-05 -1.200e-05 6.113e-05
-9.757576e-01 7.962260e-01 8.333333e-02 -1.331340e-04 5.024e-05 -1.894e-06 5.525e-05
-9.757576e-01 1.061634e+00 0.000000e+00 -1.711399e-04 1.053e-04 2.018e-05 1.006e-04
-9.757576e-01 1.061634e+00 1.666667e-01 1.192272e-03 6.005e-05 2.662e-05 2.040e-04
-9.757576e-01 1.061634e+00 1.250000e-01 5.957795e-04 4.512e-05 -2.636e-05 1.386e-04
-9.757576e-01 1.061634e+00 1.000000e-01 3.196885e-04 6.211e-05 -9.094e-06 1.036e-04
-9.757576e-01 1.061634e+00 8.333333e-02 1.697132e-04 7.433e-05 2.838e-07 8.634e-05
-9.757576e-01 1.327043e+00 0.000000e+00 1.888129e-04 1.474e-04 -1.608e-05 8.184e-05
-9.757576e-01 1.327043e+00 1.666667e-01 1.873743e-03 8.951e-05 9.591e-05 3.203e-04
-9.757576e-01 1.327043e+00 1.250000e-01 1.136586e-03 4.932e-05 1.814e-05 2.073e-04
-9.757576e-01 1.327043e+00 1.000000e-01 7.953876e-04 7.714e-05 -1.375e-05 1.499e-04
-9.757576e-01 1.327043e+00 8.333333e-02 6.100453e-04 9.737e-05 -2.075e-05 1.220e-04
-9.757576e-01 1.592451e+00 0.000000e+00 5.045728e-04 1.384e-04 -6.984e-06 9.658e-05
-9.757576e-01 1.592451e+00 1.666667e-01 2.900875e-03 6.914e-05 9.836e-05 4.372e-04
-9.757576e-01 1.592451e+00 1.250000e-01 1.852493e-03 6.392e-05 4.724e-05 2.660e-04
-9.757576e-01 1.592451e+00 1.000000e-01 1.367241e-03 8.627e-05 2.359e-05 2.071e-04
-9.757576e-01 1.592451e+00 8.333333e-02 1.103648e-03 1.012e-04 1.076e-05 1.720e-04
-9.525253e-01 0.000000e+00 0.000000e+00 3.209872e-16 2.416e-10 7.934e-16 7.898e-16
-9.525253e-01 0.000000e+00 1.666667e-01 -1.335347e-15 3.266e-10 3.523e-15 1.562e-15
-9.525253e-01 0.000000e+00 1.250000e-01 -6.107011e-16 9.405e-11 1.636e-15 8.054e-16
-9.525253e-01 0.000000e+00 1.000000e-01 -2.752933e-16 6.293e-11 7.398e-16 4.842e-16
-9.525253e-01 0.000000e+00 8.333333e-02 -9.309650e-17 1.096e-10 5.660e-16 3.963e-16
-9.525253e-01 1.327040e-01 0.000000e+00 -1.712944e-04 4.639e-05 1.588e-05 1.873e-05
-9.525253e-01 1.327040e-01 1.666667e-01 -4.059002e-07 3.834e-05 2.691e-05 1.854e-05
-9.525253e-01 1.327040e-01 1.250000e-01 -7.516962e-05 1.103e-05 2.182e-05 2.377e-05
-9.525253e-01 1.327040e-01 1.000000e-01 -1.097745e-04 1.910e-05 1.985e-05 1.503e-05
-9.525253e-01 1.327040e-01 8.333333e-02 -1.285723e-04 2.696e-05 1.864e-05 1.616e-05
-9.525253e-01 2.654090e-01 0.000000e+00 -2.641837e-04 3.189e-05 3.338e-05 2.612e-05
-9.525253e-01 2.654090e-01 1.666667e-01 -2.302429e-05 3.010e-05 3.953e-05 3.934e-05
-9.525253e-01 2.654090e-01 1.250000e-01 -1.285315e-04 1.370e-05 8.367e-08 2.127e-05
-9.525253e-01 2.654090e-01 1.000000e-01 -1.773663e-04 1.610e-05 -3.123e-06 1.622e-05
-9.525253e-01 2.654090e-01 8.333333e-02 -2.038939e-04 2.013e-05 8.030e-06 1.774e-05
-9.525253e-01 3.981130e-01 0.000000e+00 -3.330024e-04 3.392e-05 7.637e-06 2.872e-05
-9.525253e-01 3.981130e-01 1.666667e-01 5.170284e-05 3.878e-05 4.866e-05 6.392e-05
-9.525253e-01 3.981130e-01 1.250000e-01 -1.166057e-04 2.114e-05 3.431e-06 3.540e-05
-9.525253e-01 3.981130e-01 1.000000e-01 -1.945085e-04 2.080e-05 -1.097e-05 2.602e-05
-9.525253e-01 3.981130e-01 8.333333e-02 -2.368261e-04 2.348e-05 -5.927e-06 2.887e-05
-9.525253e-01 5.308170e-01 0.000000e+00 -3.723748e-04 4.305e-05 9.406e-06 3.407e-05
-9.525253e-01 5.308170e-01 1.666667e-01 2.161471e-04 4.133e-05 1.928e-05 7.649e-05
-9.525253e-01 5.308170e-01 1.250000e-01 -4.133125e-05 2.634e-05 -4.080e-06 4.777e-05
-9.525253e-01 5.308170e-01 1.000000e-01 -1.605069e-04 2.814e-05 -9.525e-06 3.450e-05
-9.525253e-01 5.308170e-01 8.333333e-02 -2.252443e-04 3.155e-05 -7.722e-06 3.751e-05
-9.525253e-01 7.962260e-01 0.000000e+00 -3.104090e-04 7.156e-05 2.035e-05 5.844e-05
-9.525253e-01 7.962260e-01 1.666667e-01 7.276101e-04 4.605e-05 2.567e-05 1.348e-04
-9.525253e-01 7.962260e-01 1.250000e-01 2.734767e-04 3.764e-05 -1.168e-05 7.763e-05
-9.525253e-01 7.962260e-01 1.000000e-01 6.327785e-05 4.640e-05 -8.633e-06 6.310e-05
-9.525253e-01 7.962260e-01 8.333333e-02 -5.090425e-05 5.324e-05 7.555e-07 5.738e-05
-9.525253e-01 1.061634e+00 0.000000e+00 -6.485334e-05 1.121e-04 2.424e-05 9.892e-05
-9.525253e-01 1.061634e+00 1.666667e-01 1.405882e-03 6.101e-05 3.800e-05 2.117e-04
-9.525253e-01 1.061634e+00 1.250000e-01 7.624356e-04 4.783e-05 -2.196e-05 1.417e-04
-9.525253e-01 1.061634e+00 1.000000e-01 4.646116e-04 6.648e-05 -7.029e-06 1.056e-04
-9.525253e-01 1.061634e+00 8.333333e-02 3.028306e-04 7.949e-05 2.864e-06 9.066e-05
-9.525253e-01 1.327043e+00 0.000000e+00 3.414205e-04 1.579e-04 -1.226e-05 7.653e-05
-9.525253e-01 1.327043e+00 1.666667e-01 2.198711e-03 9.352e-05 5.194e-05 3.358e-04
-9.525253e-01 1.327043e+00 1.250000e-01 1.386146e-03 5.261e-05 1.088e-05 2.107e-04
-9.525253e-01 1.327043e+00 1.000000e-01 1.010045e-03 8.295e-05 -5.606e-06 1.522e-04
-9.525253e-01 1.327043e+00 8.333333e-02 8.057431e-04 1.046e-04 -1.456e-05 1.256e-04
-9.525253e-01 1.592451e+00 0.000000e+00 7.049942e-04 1.492e-04 -2.919e-06 1.050e-04
-9.525253e-01 1.592451e+00 1.666667e-01 3.369688e-03 7.514e-05 6.717e-05 4.678e-04
-9.525253e-01 1.592451e+00 1.250000e-01 2.203885e-03 6.910e-05 3.423e-05 2.829e-04
-9.525253e-01 1.592451e+00 1.000000e-01 1.664284e-03 9.305e-05 1.899e-05 2.072e-04
-9.525253e-01 1.592451e+00 8.333333e-02 1.371168e-03 1.091e-04 1.073e-05 1.790e-04
-9.292929e-01 0.000000e+00 0.000000e+00 4.072819e-16 2.466e-10 8.978e-16 7.780e-16
-9.292929e-01 0.000000e+00 1.666667e-01 -1.618544e-15 3.264e-10 3.582e-15 1.547e-15
-9.292929e-01 0.000000e+00 1.250000e-01 -7.322450e-16 9.278e-11 1.675e-15 7.110e-16
-9.292929e-01 0.000000e+00 1.000000e-01 -3.220153e-16 6.567e-11 7.720e-16 3.904e-16
-9.292929e-01 0.000000e+00 8.333333e-02 -9.917449e-17 1.134e-10 4.657e-16 3.260e-16
-9.292929e-01 1.327040e-01 0.000000e+00 -1.646495e-04 4.939e-05 1.526e-05 1.987e-05
-9.292929e-01 1.327040e-01 1.666667e-01 1.012361e-05 4.102e-05 2.802e-05 1.538e-05
-9.292929e-01 1.327040e-01 1.250000e-01 -6.633964e-05 1.135e-05 2.157e-05 2.372e-05
-9.292929e-01 1.327040e-01 1.000000e-01 -1.017312e-04 2.006e-05 1.897e-05 1.574e-05
-9.292929e-01 1.327040e-01 8.333333e-02 -1.209563e-04 2.854e-05 1.741e-05 1.695e-05
-9.292929e-01 2.654090e-01 0.000000e+00 -2.463414e-04 3.292e-05 3.345e-05 2.814e-05
-9.292929e-01 2.654090e-01 1.666667e-01 3.414610e-07 3.059e-05 4.167e-05 4.009e-05
-9.292929e-01 2.654090e-01 1.250000e-01 -1.075823e-04 1.447e-05 -4.377e-07 2.212e-05
-9.292929e-01 2.654090e-01 1.000000e-01 -1.575356e-04 1.703e-05 -4.393e-06 1.636e-05
-9.292929e-01 2.654090e-01 8.333333e-02 -1.846707e-04 2.108e-05 7.169e-06 1.828e-05
-9.292929e-01 3.981130e-01 0.000000e+00 -3.026870e-04 3.476e-05 5.632e-06 3.112e-05
-9.292929e-01 3.981130e-01 1.666667e-01 9.427826e-05 4.049e-05 4.555e-05 6.444e-05
-9.292929e-01 3.981130e-01 1.250000e-01 -7.939405e-05 2.261e-05 2.835e-06 3.646e-05
-9.292929e-01 3.981130e-01 1.000000e-01 -1.597795e-04 2.200e-05 -1.126e-05 2.754e-05
-9.292929e-01 3.981130e-01 8.333333e-02 -2.034457e-04 2.450e-05 -6.266e-06 2.767e-05
-9.292929e-01 5.308170e-01 0.000000e+00 -3.283107e-04 4.444e-05 7.908e-06 3.076e-05
-9.292929e-01 5.308170e-01 1.666667e-01 2.843402e-04 4.378e-05 7.590e-06 7.980e-05
-9.292929e-01 5.308170e-01 1.250000e-01 1.630545e-05 2.835e-05 -9.209e-06 4.743e-05
-9.292929e-01 5.308170e-01 1.000000e-01 -1.077563e-04 2.980e-05 -8.043e-06 3.685e-05
-9.292929e-01 5.308170e-01 8.333333e-02 -1.751479e-04 3.306e-05 -6.316e-06 3.783e-05
-9.292929e-01 7.962260e-01 0.000000e+00 -2.326160e-04 7.537e-05 2.199e-05 5.771e-05
-9.292929e-01 7.962260e-01 1.666667e-01 8.668287e-04 4.783e-05 3.210e-05 1.405e-04
-9.292929e-01 7.962260e-01 1.250000e-01 3.858217e-04 4.020e-05 -7.203e-06 8.775e-05
-9.292929e-01 7.962260e-01 1.000000e-01 1.631841e-04 4.941e-05 -6.638e-06 6.737e-05
-9.292929e-01 7.962260e-01 8.333333e-02 4.224520e-05 5.648e-05 1.723e-06 5.904e-05
-9.292929e-01 1.061634e+00 0.000000e+00 5.506192e-05 1.195e-04 2.643e-05 9.657e-05
-9.292929e-01 1.061634e+00 1.666667e-01 1.642560e-03 6.201e-05 4.780e-05 2.151e-04
-9.292929e-01 1.061634e+00 1.250000e-01 9.480294e-04 5.068e-05 -1.525e-05 1.455e-04
-9.292929e-01 1.061634e+00 1.000000e-01 6.265611e-04 7.110e-05 -8.590e-06 1.080e-04
-9.292929e-01 1.061634e+00 8.333333e-02 4.519364e-04 8.499e-05 -3.112e-06 9.376e-05
-9.292929e-01 1.327043e+00 0.000000e+00 5.110884e-04 1.690e-04 -8.034e-06 7.122e-05
-9.292929e-01 1.327043e+00 1.666667e-01 2.560033e-03 9.751e-05 6.432e-05 3.420e-04
-9.292929e-01 1.327043e+00 1.250000e-01 1.663620e-03 5.607e-05 9.677e-06 2.096e-04
-9.292929e-01 1.327043e+00 1.000000e-01 1.248709e-03 8.909e-05 -1.812e-06 1.580e-04
-9.292929e-01 1.327043e+00 8.333333e-02 1.023325e-03 1.122e-04 -9.022e-06 1.291e-04
-9.292929e-01 1.592451e+00 0.000000e+00 9.262566e-04 1.607e-04 2.262e-06 1.220e-04
-9.292929e-01 1.592451e+00 1.666667e-01 3.891076e-03 8.157e-05 2.037e-05 4.900e-04
-9.292929e-01 1.592451e+00 1.250000e-01 2.593967e-03 7.452e-05 1.241e-05 2.961e-04
-9.292929e-01 1.592451e+00 1.000000e-01 1.993592e-03 1.002e-04 8.720e-06 2.091e-04
-9.292929e-01 1.592451e+00 8.333333e-02 1.667461e-03 1.175e-04 6.741e-06 1.865e-04
-9.060606e-01 0.000000e+00 0.000000e+00 4.903100e-16 2.518e-10 9.585e-16 7.578e-16
-9.060606e-01 0.000000e+00 1.666667e-01 -1.907131e-15 3.269e-10 3.614e-15 1.675e-15
-9.060606e-01 0.000000e+00 1.250000e-01 -8.582506e-16 9.186e-11 1.702e-15 8.431e-16
-9.060606e-01 0.000000e+00 1.000000e-01 -3.727687e-16 6.856e-11 7.999e-16 3.093e-16
-9.060606e-01 0.000000e+00 8.333333e-02 -1.090502e-16 1.173e-10 3.484e-16 2.490e-16
-9.060606e-01 1.327040e-01 0.000000e+00 -1.562735e-04 5.243e-05 1.480e-05 2.112e-05
-9.060606e-01 1.327040e-01 1.666667e-01 2.212775e-05 4.388e-05 2.869e-05 1.256e-05
-9.060606e-01 1.327040e-01 1.250000e-01 -5.592280e-05 1.177e-05 2.083e-05 2.088e-05
-9.060606e-01 1.327040e-01 1.000000e-01 -9.204906e-05 2.103e-05 1.758e-05 1.655e-05
-9.060606e-01 1.327040e-01 8.333333e-02 -1.116732e-04 3.012e-05 1.567e-05 1.790e-05
-9.060606e-01 2.654090e-01 0.000000e+00 -2.251641e-04 3.411e-05 3.318e-05 3.038e-05
-9.060606e-01 2.654090e-01 1.666667e-01 2.706998e-05 3.120e-05 4.292e-05 4.085e-05
-9.060606e-01 2.654090e-01 1.250000e-01 -8.328242e-05 1.528e-05 1.816e-06 2.312e-05
-9.060606e-01 2.654090e-01 1.000000e-01 -1.343598e-04 1.801e-05 -5.727e-06 1.664e-05
-9.060606e-01 2.654090e-01 8.333333e-02 -1.621056e-04 2.211e-05 6.162e-06 1.895e-05
-9.060606e-01 3.981130e-01 0.000000e+00 -2.672863e-04 3.576e-05 4.340e-06 3.381e-05
-9.060606e-01 3.981130e-01 1.666667e-01 1.423085e-04 4.218e-05 4.028e-05 6.403e-05
-9.060606e-01 3.981130e-01 1.250000e-01 -3.688925e-05 2.409e-05 1.248e-06 3.712e-05
-9.060606e-01 3.981130e-01 1.000000e-01 -1.198322e-04 2.327e-05 -1.182e-05 2.750e-05
-9.060606e-01 3.981130e-01 8.333333e-02 -1.648876e-04 2.564e-05 -6.886e-06 2.664e-05
-9.060606e-01 5.308170e-01 0.000000e+00 -2.773244e-04 4.603e-05 5.851e-06 2.827e-05
-9.060606e-01 5.308170e-01 1.666667e-01 3.604464e-04 4.618e-05 -5.634e-06 8.168e-05
-9.060606e-01 5.308170e-01 1.250000e-01 8.142169e-05 3.036e-05 -9.970e-06 4.543e-05
-9.060606e-01 5.308170e-01 1.000000e-01 -4.772690e-05 3.156e-05 -7.864e-06 3.496e-05
-9.060606e-01 5.308170e-01 8.333333e-02 -1.178817e-04 3.470e-05 -5.255e-06 3.325e-05
-9.060606e-01 7.962260e-01 0.000000e+00 -1.440749e-04 7.957e-05 2.492e-05 5.692e-05
-9.060606e-01 7.962260e-01 1.666667e-01 1.020718e-03 4.964e-05 3.711e-05 1.475e-04
-9.060606e-01 7.962260e-01 1.250000e-01 5.111211e-04 4.283e-05 -3.288e-06 8.333e-05
-9.060606e-01 7.962260e-01 1.000000e-01 2.752505e-04 5.259e-05 -3.809e-06 6.773e-05
-9.060606e-01 7.962260e-01 8.333333e-02 1.471233e-04 5.996e-05 4.146e-06 5.949e-05
-9.060606e-01 1.061634e+00 0.000000e+00 1.895680e-04 1.274e-04 2.783e-05 9.299e-05
-9.060606e-01 1.061634e+00 1.666667e-01 1.904045e-03 6.305e-05 5.523e-05 2.333e-04
-9.060606e-01 1.061634e+00 1.250000e-01 1.153961e-03 5.365e-05 -9.487e-06 1.448e-04
-9.060606e-01 1.061634e+00 1.000000e-01 8.067797e-04 7.599e-05 -4.418e-06 1.145e-04
-9.060606e-01 1.061634e+00 8.333333e-02 6.181873e-04 9.083e-05 2.855e-07 9.355e-05
-9.060606e-01 1.327043e+00 0.000000e+00 6.989680e-04 1.805e-04 -3.716e-06 6.839e-05
-9.060606e-01 1.327043e+00 1.666667e-01 2.960462e-03 1.015e-04 7.931e-05 3.433e-04
-9.060606e-01 1.327043e+00 1.250000e-01 1.971058e-03 5.972e-05 1.771e-05 2.147e-04
-9.060606e-01 1.327043e+00 1.000000e-01 1.513106e-03 9.557e-05 -8.509e-06 1.543e-04
-9.060606e-01 1.327043e+00 8.333333e-02 1.264342e-03 1.202e-04 -2.275e-05 1.298e-04
-9.060606e-01 1.592451e+00 0.000000e+00 1.169725e-03 1.730e-04 1.198e-05 1.265e-04
-9.060606e-01 1.592451e+00 1.666667e-01 4.468996e-03 8.828e-05 -1.912e-05 5.045e-04
-9.060606e-01 1.592451e+00 1.250000e-01 3.025565e-03 8.019e-05 -9.168e-06 3.056e-04
-9.060606e-01 1.592451e+00 1.000000e-01 2.357463e-03 1.078e-04 -4.560e-06 2.122e-04
-9.060606e-01 1.592451e+00 8.333333e-02 1.994543e-03 1.264e-04 -2.057e-06 1.890e-04
-8.828283e-01 0.000000e+00 0.000000e+00 5.686710e-16 2.571e-10 1.055e-15 7.283e-16
-8.828283e-01 0.000000e+00 1.666667e-01 -2.198670e-15 3.280e-10 3.638e-15 2.337e-15
-8.828283e-01 0.000000e+00 1.250000e-01 -9.879583e-16 9.134e-11 1.716e-15 8.545e-16
-8.828283e-01 0.000000e+00 1.000000e-01 -4.275718e-16 7.152e-11 8.230e-16 3.709e-16
-8.828283e-01 0.000000e+00 8.333333e-02 -1.231643e-16 1.212e-10 3.135e-16 1.655e-16
-8.828283e-01 1.327040e-01 0.000000e+00 -1.460090e-04 5.544e-05 1.383e-05 2.229e-05
-8.828283e-01 1.327040e-01 1.666667e-01 3.573650e-05 4.679e-05 2.882e-05 8.894e-06
-8.828283e-01 1.327040e-01 1.250000e-01 -4.377715e-05 1.227e-05 1.952e-05 1.468e-05
-8.828283e-01 1.327040e-01 1.000000e-01 -8.058061e-05 2.201e-05 1.559e-05 1.720e-05
-8.828283e-01 1.327040e-01 8.333333e-02 -1.005726e-04 3.169e-05 1.332e-05 1.872e-05
-8.828283e-01 2.654090e-01 0.000000e+00 -2.003579e-04 3.544e-05 3.246e-05 3.298e-05
-8.828283e-01 2.654090e-01 1.666667e-01 5.744749e-05 3.191e-05 4.432e-05 4.172e-05
-8.828283e-01 2.654090e-01 1.250000e-01 -5.534239e-05 1.612e-05 5.295e-06 2.440e-05
-8.828283e-01 2.654090e-01 1.000000e-01 -1.075480e-04 1.905e-05 -7.090e-06 1.649e-05
-8.828283e-01 2.654090e-01 8.333333e-02 -1.359066e-04 2.323e-05 4.908e-06 1.990e-05
-8.828283e-01 3.981130e-01 0.000000e+00 -2.263614e-04 3.695e-05 3.141e-06 3.544e-05
-8.828283e-01 3.981130e-01 1.666667e-01 1.962586e-04 4.383e-05 3.424e-05 6.274e-05
-8.828283e-01 3.981130e-01 1.250000e-01 1.136235e-05 2.556e-05 5.794e-07 3.749e-05
-8.828283e-01 3.981130e-01 1.000000e-01 -7.421819e-05 2.461e-05 -1.285e-05 2.587e-05
-8.828283e-01 3.981130e-01 8.333333e-02 -1.207064e-04 2.689e-05 -7.992e-06 2.347e-05
-8.828283e-01 5.308170e-01 0.000000e+00 -2.188285e-04 4.784e-05 3.146e-06 2.009e-05
-8.828283e-01 5.308170e-01 1.666667e-01 4.451448e-04 4.849e-05 -9.045e-06 8.216e-05
-8.828283e-01 5.308170e-01 1.250000e-01 1.546565e-04 3.238e-05 -9.814e-06 4.548e-05
-8.828283e-01 5.308170e-01 1.000000e-01 2.020193e-05 3.342e-05 -9.370e-06 3.434e-05
-8.828283e-01 5.308170e-01 8.333333e-02 -5.283514e-05 3.650e-05 -5.170e-06 2.660e-05
-8.828283e-01 7.962260e-01 0.000000e+00 -4.390517e-05 8.419e-05 2.472e-05 5.676e-05
-8.828283e-01 7.962260e-01 1.666667e-01 1.190542e-03 5.144e-05 4.001e-05 1.689e-04
-8.828283e-01 7.962260e-01 1.250000e-01 6.504714e-04 4.552e-05 -4.519e-07 9.579e-05
-8.828283e-01 7.962260e-01 1.000000e-01 4.004959e-04 5.596e-05 -2.020e-06 6.506e-05
-8.828283e-01 7.962260e-01 8.333333e-02 2.647067e-04 6.371e-05 5.576e-06 5.884e-05
-8.828283e-01 1.061634e+00 0.000000e+00 3.398179e-04 1.359e-04 2.790e-05 8.893e-05
-8.828283e-01 1.061634e+00 1.666667e-01 2.192460e-03 6.415e-05 5.922e-05 2.548e-04
-8.828283e-01 1.061634e+00 1.250000e-01 1.381929e-03 5.676e-05 -5.489e-06 1.450e-04
-8.828283e-01 1.061634e+00 1.000000e-01 1.006769e-03 8.116e-05 -1.897e-06 1.061e-04
-8.828283e-01 1.061634e+00 8.333333e-02 8.029784e-04 9.704e-05 2.173e-06 9.130e-05
-8.828283e-01 1.327043e+00 0.000000e+00 9.064474e-04 1.927e-04 1.297e-07 7.203e-05
-8.828283e-01 1.327043e+00 1.666667e-01 3.403290e-03 1.053e-04 8.979e-05 3.460e-04
-8.828283e-01 1.327043e+00 1.250000e-01 2.310922e-03 6.357e-05 2.260e-05 2.183e-04
-8.828283e-01 1.327043e+00 1.000000e-01 1.805311e-03 1.024e-04 -5.611e-06 1.594e-04
-8.828283e-01 1.327043e+00 8.333333e-02 1.530658e-03 1.287e-04 -2.094e-05 1.264e-04
-8.828283e-01 1.592451e+00 0.000000e+00 1.437052e-03 1.860e-04 3.092e-05 1.320e-04
-8.828283e-01 1.592451e+00 1.666667e-01 5.108103e-03 9.511e-05 -2.399e-05 5.048e-04
-8.828283e-01 1.592451e+00 1.250000e-01 3.502018e-03 8.610e-05 -3.294e-06 3.114e-04
-8.828283e-01 1.592451e+00 1.000000e-01 2.758631e-03 1.158e-04 -3.460e-07 2.186e-04
-8.828283e-01 1.592451e+00 8.333333e-02 2.354815e-03 1.358e-04 1.255e-06 1.863e-04
-8.595960e-01 0.000000e+00 0.000000e+00 6.405796e-16 2.626e-10 1.144e-15 7.582e-16
-8.595960e-01 0.000000e+00 1.666667e-01 -2.486794e-15 3.299e-10 3.917e-15 3.325e-15
-8.595960e-01 0.000000e+00 1.250000e-01 -1.118568e-15 9.127e-11 1.714e-15 1.363e-15
-8.595960e-01 0.000000e+00 1.000000e-01 -4.852747e-16 7.448e-11 8.394e-16 4.605e-16
-8.595960e-01 0.000000e+00 8.333333e-02 -1.412637e-16 1.250e-10 3.445e-16 1.737e-16
-8.595960e-01 1.327040e-01 0.000000e+00 -1.337490e-04 5.838e-05 1.232e-05 2.314e-05
-8.595960e-01 1.327040e-01 1.666667e-01 5.104661e-05 4.968e-05 2.838e-05 8.837e-06
-8.595960e-01 1.327040e-01 1.250000e-01 -2.980146e-05 1.283e-05 1.760e-05 1.535e-05
-8.595960e-01 1.327040e-01 1.000000e-01 -6.722257e-05 2.298e-05 1.297e-05 1.580e-05
-8.595960e-01 1.327040e-01 8.333333e-02 -8.755008e-05 3.324e-05 1.032e-05 1.215e-05
-8.595960e-01 2.654090e-01 0.000000e+00 -1.717000e-04 3.691e-05 3.122e-05 2.836e-05
-8.595960e-01 2.654090e-01 1.666667e-01 9.173540e-05 3.269e-05 4.666e-05 4.278e-05
-8.595960e-01 2.654090e-01 1.250000e-01 -2.351757e-05 1.698e-05 1.097e-05 2.602e-05
-8.595960e-01 2.654090e-01 1.000000e-01 -7.686323e-05 2.015e-05 -5.549e-06 1.837e-05
-8.595960e-01 2.654090e-01 8.333333e-02 -1.058411e-04 2.443e-05 3.363e-06 1.463e-05
-8.595960e-01 3.981130e-01 0.000000e+00 -1.795636e-04 3.833e-05 1.294e-06 3.163e-05
-8.595960e-01 3.981130e-01 1.666667e-01 2.565955e-04 4.541e-05 2.881e-05 6.063e-05
-8.595960e-01 3.981130e-01 1.250000e-01 6.577590e-05 2.701e-05 2.351e-06 3.820e-05
-8.595960e-01 3.981130e-01 1.000000e-01 -2.254631e-05 2.604e-05 -9.894e-06 2.767e-05
-8.595960e-01 3.981130e-01 8.333333e-02 -7.052381e-05 2.829e-05 -9.207e-06 2.417e-05
-8.595960e-01 5.308170e-01 0.000000e+00 -1.523449e-04 4.990e-05 4.963e-06 2.143e-05
-8.595960e-01 5.308170e-01 1.666667e-01 5.391541e-04 5.067e-05 -8.400e-06 7.907e-05
-8.595960e-01 5.308170e-01 1.250000e-01 2.366233e-04 3.438e-05 -1.102e-05 4.659e-05
-8.595960e-01 5.308170e-01 1.000000e-01 9.659472e-05 3.539e-05 -9.385e-06 3.404e-05
-8.595960e-01 5.308170e-01 8.333333e-02 2.052983e-05 3.847e-05 -5.915e-06 2.775e-05
-8.595960e-01 7.962260e-01 0.000000e+00 6.862462e-05 8.926e-05 3.758e-05 5.502e-05
-8.595960e-01 7.962260e-01 1.666667e-01 1.377685e-03 5.321e-05 3.999e-05 2.145e-04
-8.595960e-01 7.962260e-01 1.250000e-01 8.049708e-04 4.826e-05 7.825e-07 1.011e-04
-8.595960e-01 7.962260e-01 1.000000e-01 5.398862e-04 5.954e-05 -1.708e-06 6.294e-05
-8.595960e-01 7.962260e-01 8.333333e-02 3.958896e-04 6.774e-05 5.637e-06 5.820e-05
-8.595960e-01 1.061634e+00 0.000000e+00 5.067709e-04 1.450e-04 2.630e-05 8.460e-05
-8.595960e-01 1.061634e+00 1.666667e-01 2.510081e-03 6.535e-05 5.840e-05 3.246e-04
-8.595960e-01 1.061634e+00 1.250000e-01 1.633633e-03 6.000e-05 -4.071e-06 1.596e-04
-8.595960e-01 1.061634e+00 1.000000e-01 1.227963e-03 8.661e-05 -1.680e-06 1.076e-04
-8.595960e-01 1.061634e+00 8.333333e-02 1.007598e-03 1.036e-04 1.997e-06 9.436e-05
-8.595960e-01 1.327043e+00 0.000000e+00 1.134668e-03 2.054e-04 3.396e-06 7.146e-05
-8.595960e-01 1.327043e+00 1.666667e-01 3.891904e-03 1.091e-04 9.251e-05 3.415e-04
-8.595960e-01 1.327043e+00 1.250000e-01 2.685613e-03 6.762e-05 2.318e-05 2.204e-04
-8.595960e-01 1.327043e+00 1.000000e-01 2.127273e-03 1.096e-04 -6.033e-06 1.635e-04
-8.595960e-01 1.327043e+00 8.333333e-02 1.823977e-03 1.376e-04 -2.190e-05 1.315e-04
-8.595960e-01 1.592451e+00 0.000000e+00 1.729576e-03 1.998e-04 6.721e-05 1.388e-04
-8.595960e-01 1.592451e+00 1.666667e-01 5.812922e-03 1.019e-04 -2.077e-05 4.999e-04
-8.595960e-01 1.592451e+00 1.250000e-01 4.026458e-03 9.222e-05 -1.488e-05 3.152e-04
-8.595960e-01 1.592451e+00 1.000000e-01 3.199581e-03 1.242e-04 -4.855e-07 2.243e-04
-8.595960e-01 1.592451e+00 8.333333e-02 2.750412e-03 1.458e-04 8.391e-06 1.830e-04
-8.363636e-01 0.000000e+00 0.000000e+00 7.041849e-16 2.681e-10 1.234e-15 7.970e-16
-8.363636e-01 0.000000e+00 1.666667e-01 -2.760366e-15 3.328e-10 3.846e-15 4.403e-15
-8.363636e-01 0.000000e+00 1.250000e-01 -1.244625e-15 9.173e-11 1.795e-15 1.923e-15
-8.363636e-01 0.000000e+00 1.000000e-01 -5.430535e-16 7.734e-11 8.459e-16 7.804e-16
-8.363636e-01 0.000000e+00 8.333333e-02 -1.619529e-16 1.288e-10 3.825e-16 3.366e-16
-8.363636e-01 1.327040e-01 0.000000e+00 -1.195227e-04 6.122e-05 1.550e-05 2.490e-05
-8.363636e-01 1.327040e-01 1.666667e-01 6.806891e-05 5.250e-05 2.743e-05 8.719e-06
-8.363636e-01 1.327040e-01 1.250000e-01 -1.400243e-05 1.344e-05 1.512e-05 1.599e-05
-8.363636e-01 1.327040e-01 1.000000e-01 -5.198974e-05 2.395e-05 1.088e-05 1.611e-05
-8.363636e-01 1.327040e-01 8.333333e-02 -7.262482e-05 3.474e-05 1.229e-05 1.359e-05
-8.363636e-01 2.654090e-01 0.000000e+00 -1.391817e-04 3.853e-05 2.961e-05 2.378e-05
-8.363636e-01 2.654090e-01 1.666667e-01 1.300715e-04 3.353e-05 4.952e-05 4.385e-05
-8.363636e-01 2.654090e-01 1.250000e-01 1.227324e-05 1.786e-05 1.823e-05 2.788e-05
-8.363636e-01 2.654090e-01 1.000000e-01 -4.225054e-05 2.130e-05 5.431e-06 2.050e-05
-8.363636e-01 2.654090e-01 8.333333e-02 -7.186839e-05 2.571e-05 1.787e-06 1.731e-05
-8.363636e-01 3.981130e-01 0.000000e+00 -1.268389e-04 3.995e-05 -9.648e-07 3.265e-05
-8.363636e-01 3.981130e-01 1.666667e-01 3.236292e-04 4.689e-05 2.383e-05 5.966e-05
-8.363636e-01 3.981130e-01 1.250000e-01 1.265494e-04 2.846e-05 5.992e-06 3.794e-05
-8.363636e-01 3.981130e-01 1.000000e-01 3.532959e-05 2.756e-05 -4.924e-07 2.939e-05
-8.363636e-01 3.981130e-01 8.333333e-02 -1.422191e-05 2.982e-05 -1.605e-06 2.653e-05
-8.363636e-01 5.308170e-01 0.000000e+00 -7.777210e-05 5.224e-05 2.606e-05 2.423e-05
-8.363636e-01 5.308170e-01 1.666667e-01 6.429969e-04 5.270e-05 -8.491e-06 7.925e-05
-8.363636e-01 5.308170e-01 1.250000e-01 3.276605e-04 3.638e-05 -9.121e-06 4.554e-05
-8.363636e-01 5.308170e-01 1.000000e-01 1.817047e-04 3.749e-05 -7.984e-06 3.412e-05
-8.363636e-01 5.308170e-01 8.333333e-02 1.024202e-04 4.062e-05 -1.080e-06 2.881e-05
-8.363636e-01 7.962260e-01 0.000000e+00 1.936998e-04 9.478e-05 6.753e-05 5.435e-05
-8.363636e-01 7.962260e-01 1.666667e-01 1.583200e-03 5.495e-05 3.657e-05 2.207e-04
-8.363636e-01 7.962260e-01 1.250000e-01 9.752938e-04 5.106e-05 3.244e-07 1.184e-04
-8.363636e-01 7.962260e-01 1.000000e-01 6.939199e-04 6.330e-05 -3.258e-06 6.383e-05
-8.363636e-01 7.962260e-01 8.333333e-02 5.410749e-04 7.204e-05 4.132e-06 5.726e-05
-8.363636e-01 1.061634e+00 0.000000e+00 6.906608e-04 1.546e-04 6.605e-05 8.088e-05
-8.363636e-01 1.061634e+00 1.666667e-01 2.858587e-03 6.673e-05 5.210e-05 3.685e-04
-8.363636e-01 1.061634e+00 1.250000e-01 1.910120e-03 6.339e-05 -5.393e-06 1.895e-04
-8.363636e-01 1.061634e+00 1.000000e-01 1.471114e-03 9.233e-05 -3.741e-06 1.094e-04
-8.363636e-01 1.061634e+00 8.333333e-02 1.232642e-03 1.106e-04 -1.057e-07 9.269e-05
-8.363636e-01 1.327043e+00 0.000000e+00 1.383854e-03 2.186e-04 2.142e-05 7.468e-05
-8.363636e-01 1.327043e+00 1.666667e-01 4.428602e-03 1.129e-04 8.789e-05 3.374e-04
-8.363636e-01 1.327043e+00 1.250000e-01 3.096524e-03 7.188e-05 1.932e-05 2.199e-04
-8.363636e-01 1.327043e+00 1.000000e-01 2.479963e-03 1.172e-04 -9.674e-06 1.659e-04
-8.363636e-01 1.327043e+00 8.333333e-02 2.145041e-03 1.469e-04 -2.542e-05 1.375e-04
-8.363636e-01 1.592451e+00 0.000000e+00 2.047516e-03 2.143e-04 1.316e-04 1.462e-04
-8.363636e-01 1.592451e+00 1.666667e-01 6.586111e-03 1.086e-04 -1.646e-05 4.882e-04
-8.363636e-01 1.592451e+00 1.250000e-01 4.600475e-03 9.855e-05 -1.969e-05 3.148e-04
-8.363636e-01 1.592451e+00 1.000000e-01 3.681410e-03 1.331e-04 1.397e-06 2.282e-04
-8.363636e-01 1.592451e+00 8.333333e-02 3.182165e-03 1.563e-04 4.118e-05 1.810e-04
-8.131313e-01 0.000000e+00 0.000000e+00 7.576018e-16 2.736e-10 1.307e-15 7.682e-16
-8.131313e-01 0.000000e+00 1.666667e-01 -3.008087e-15 3.368e-10 3.713e-15 5.409e-15
-8.131313e-01 0.000000e+00 1.250000e-01 -1.360598e-15 9.273e-11 1.748e-15 2.473e-15
-8.131313e-01 0.000000e+00 1.000000e-01 -5.980463e-16 8.001e-11 8.390e-16 1.091e-15
-8.131313e-01 0.000000e+00 8.333333e-02 -1.838205e-16 1.323e-10 4.111e-16 4.229e-16
-8.131313e-01 1.327040e-01 0.000000e+00 -1.033578e-04 6.395e-05 1.893e-05 2.661e-05
-8.131313e-01 1.327040e-01 1.666667e-01 8.681614e-05 5.519e-05 2.597e-05 1.002e-05
-8.131313e-01 1.327040e-01 1.250000e-01 3.615049e-06 1.408e-05 1.432e-05 1.648e-05
-8.131313e-01 1.327040e-01 1.000000e-01 -3.489517e-05 2.491e-05 1.527e-05 1.624e-05
-8.131313e-01 1.327040e-01 8.333333e-02 -5.581430e-05 3.621e-05 1.578e-05 1.559e-05
-8.131313e-01 2.654090e-01 0.000000e+00 -1.027900e-04 4.030e-05 2.780e-05 2.646e-05
-8.131313e-01 2.654090e-01 1.666667e-01 1.725999e-04 3.441e-05 5.249e-05 4.515e-05
-8.131313e-01 2.654090e-01 1.250000e-01 5.211686e-05 1.876e-05 2.659e-05 2.993e-05
-8.131313e-01 2.654090e-01 1.000000e-01 -3.649597e-06 2.250e-05 1.740e-05 2.289e-05
-8.131313e-01 2.654090e-01 8.333333e-02 -3.394249e-05 2.708e-05 1.241e-05 1.967e-05
-8.131313e-01 3.981130e-01 0.000000e+00 -6.812558e-05 4.180e-05 1.418e-05 3.623e-05
-8.131313e-01 3.981130e-01 1.666667e-01 3.976807e-04 4.827e-05 2.791e-05 5.848e-05
-8.131313e-01 3.981130e-01 1.250000e-01 1.938904e-04 2.989e-05 1.092e-05 3.754e-05
-8.131313e-01 3.981130e-01 1.000000e-01 9.956468e-05 2.917e-05 1.085e-05 3.089e-05
-8.131313e-01 3.981130e-01 8.333333e-02 4.832599e-05 3.151e-05 1.177e-05 2.889e-05
-8.131313e-01 5.308170e-01 0.000000e+00 5.002735e-06 5.489e-05 4.842e-05 2.617e-05
-8.131313e-01 5.308170e-01 1.666667e-01 7.572124e-04 5.455e-05 4.788e-06 7.519e-05
-8.131313e-01 5.308170e-01 1.250000e-01 4.281207e-04 3.836e-05 -1.075e-05 4.471e-05
-8.131313e-01 5.308170e-01 1.000000e-01 2.757982e-04 3.970e-05 -2.677e-06 3.524e-05
-8.131313e-01 5.308170e-01 8.333333e-02 1.930552e-04 4.295e-05 1.281e-05 2.984e-05
-8.131313e-01 7.962260e-01 0.000000e+00 3.315233e-04 1.008e-04 9.927e-05 5.932e-05
-8.131313e-01 7.962260e-01 1.666667e-01 1.808173e-03 5.665e-05 2.937e-05 2.106e-04
-8.131313e-01 7.962260e-01 1.250000e-01 1.162139e-03 5.390e-05 -1.944e-06 1.331e-04
-8.131313e-01 7.962260e-01 1.000000e-01 8.631171e-04 6.727e-05 -6.261e-06 6.137e-05
-8.131313e-01 7.962260e-01 8.333333e-02 7.006857e-04 7.662e-05 1.126e-06 5.620e-05
-8.131313e-01 1.061634e+00 0.000000e+00 8.917450e-04 1.647e-04 1.080e-04 8.709e-05
-8.131313e-01 1.061634e+00 1.666667e-01 3.239703e-03 6.835e-05 3.958e-05 3.559e-04
-8.131313e-01 1.061634e+00 1.250000e-01 2.212471e-03 6.692e-05 -9.657e-06 2.158e-04
-8.131313e-01 1.061634e+00 1.000000e-01 1.737010e-03 9.831e-05 -8.087e-06 1.095e-04
-8.131313e-01 1.061634e+00 8.333333e-02 1.478735e-03 1.178e-04 -4.024e-06 8.904e-05
-8.131313e-01 1.327043e+00 0.000000e+00 1.654260e-03 2.323e-04 7.546e-05 8.287e-05
-8.131313e-01 1.327043e+00 1.666667e-01 5.015755e-03 1.165e-04 7.534e-05 3.748e-04
-8.131313e-01 1.327043e+00 1.250000e-01 3.545101e-03 7.633e-05 1.080e-05 2.157e-04
-8.131313e-01 1.327043e+00 1.000000e-01 2.864398e-03 1.250e-04 -1.647e-05 1.666e-04
-8.131313e-01 1.327043e+00 8.333333e-02 2.494634e-03 1.565e-04 -3.004e-05 1.410e-04
-8.131313e-01 1.592451e+00 0.000000e+00 2.391126e-03 2.293e-04 1.983e-04 1.535e-04
-8.131313e-01 1.592451e+00 1.666667e-01 7.430432e-03 1.151e-04 -3.340e-05 4.661e-04
-8.131313e-01 1.592451e+00 1.250000e-01 5.225736e-03 1.051e-04 -1.916e-05 3.058e-04
-8.131313e-01 1.592451e+00 1.000000e-01 4.205276e-03 1.423e-04 4.381e-05 2.295e-04
-8.131313e-01 1.592451e+00 8.333333e-02 3.650952e-03 1.672e-04 9.101e-05 1.858e-04
-7.898990e-01 0.000000e+00 0.000000e+00 7.984126e-16 2.788e-10 1.364e-15 6.979e-16
-7.898990e-01 0.000000e+00 1.666667e-01 -3.216081e-15 3.416e-10 3.504e-15 4.892e-15
-7.898990e-01 0.000000e+00 1.250000e-01 -1.459740e-15 9.428e-11 1.665e-15 2.323e-15
-7.898990e-01 0.000000e+00 1.000000e-01 -6.468051e-16 8.239e-11 8.146e-16 1.133e-15
-7.898990e-01 0.000000e+00 8.333333e-02 -2.052108e-16 1.354e-10 4.173e-16 4.875e-16
-7.898990e-01 1.327040e-01 0.000000e+00 -8.525546e-05 6.652e-05 3.205e-05 2.819e-05
-7.898990e-01 1.327040e-01 1.666667e-01 1.073305e-04 5.770e-05 2.403e-05 1.276e-05
-7.898990e-01 1.327040e-01 1.250000e-01 2.307413e-05 1.474e-05 2.393e-05 1.679e-05
-7.898990e-01 1.327040e-01 1.000000e-01 -1.592452e-05 2.585e-05 2.685e-05 1.613e-05
-7.898990e-01 1.327040e-01 8.333333e-02 -3.710897e-05 3.761e-05 2.844e-05 1.758e-05
-7.898990e-01 2.654090e-01 0.000000e+00 -6.243796e-05 4.220e-05 2.586e-05 2.907e-05
-7.898990e-01 2.654090e-01 1.666667e-01 2.195621e-04 3.530e-05 5.506e-05 4.662e-05
-7.898990e-01 2.654090e-01 1.250000e-01 9.618705e-05 1.967e-05 3.607e-05 3.213e-05
-7.898990e-01 2.654090e-01 1.000000e-01 3.908205e-05 2.377e-05 2.928e-05 2.543e-05
-7.898990e-01 2.654090e-01 8.333333e-02 8.062045e-06 2.854e-05 2.526e-05 2.191e-05
-7.898990e-01 3.981130e-01 0.000000e+00 -3.238641e-06 4.393e-05 3.269e-05 3.896e-05
-7.898990e-01 3.981130e-01 1.666667e-01 4.792401e-04 4.951e-05 2.172e-05 5.315e-05
-7.898990e-01 3.981130e-01 1.250000e-01 2.681557e-04 3.129e-05 1.642e-05 3.722e-05
-7.898990e-01 3.981130e-01 1.000000e-01 1.704537e-04 3.087e-05 2.203e-05 3.209e-05
-7.898990e-01 3.981130e-01 8.333333e-02 1.173811e-04 3.335e-05 2.529e-05 2.936e-05
-7.898990e-01 5.308170e-01 0.000000e+00 9.626496e-05 5.786e-05 7.074e-05 2.908e-05
-7.898990e-01 5.308170e-01 1.666667e-01 8.825878e-04 5.619e-05 1.967e-05 7.906e-05
-7.898990e-01 5.308170e-01 1.250000e-01 5.385716e-04 4.032e-05 -1.357e-05 4.380e-05
-7.898990e-01 5.308170e-01 1.000000e-01 3.793412e-04 4.204e-05 7.763e-06 3.406e-05
-7.898990e-01 5.308170e-01 8.333333e-02 2.928457e-04 4.549e-05 2.701e-05 3.086e-05
-7.898990e-01 7.962260e-01 0.000000e+00 4.825686e-04 1.072e-04 1.308e-04 6.419e-05
-7.898990e-01 7.962260e-01 1.666667e-01 2.054132e-03 5.831e-05 2.495e-05 1.971e-04
-7.898990e-01 7.962260e-01 1.250000e-01 1.366573e-03 5.678e-05 -4.758e-06 1.456e-04
-7.898990e-01 7.962260e-01 1.000000e-01 1.048331e-03 7.142e-05 -1.104e-05 5.710e-05
-7.898990e-01 7.962260e-01 8.333333e-02 8.754594e-04 8.148e-05 6.156e-06 5.896e-05
-7.898990e-01 1.061634e+00 0.000000e+00 1.110644e-03 1.754e-04 1.501e-04 9.477e-05
-7.898990e-01 1.061634e+00 1.666667e-01 3.655877e-03 7.027e-05 6.937e-05 3.380e-04
-7.898990e-01 1.061634e+00 1.250000e-01 2.542337e-03 7.057e-05 -1.231e-05 2.301e-04
-7.898990e-01 1.061634e+00 1.000000e-01 2.026928e-03 1.045e-04 -4.130e-06 1.085e-04
-7.898990e-01 1.061634e+00 8.333333e-02 1.746952e-03 1.254e-04 -1.010e-05 9.270e-05
-7.898990e-01 1.327043e+00 0.000000e+00 1.946583e-03 2.464e-04 1.296e-04 9.351e-05
-7.898990e-01 1.327043e+00 1.666667e-01 5.656855e-03 1.200e-04 6.113e-05 4.256e-04
-7.898990e-01 1.327043e+00 1.250000e-01 4.033611e-03 8.099e-05 1.350e-05 2.099e-04
-7.898990e-01 1.327043e+00 1.000000e-01 3.282281e-03 1.332e-04 -8.550e-06 1.658e-04
-7.898990e-01 1.327043e+00 8.333333e-02 2.874151e-03 1.665e-04 -9.030e-06 1.436e-04
-7.898990e-01 1.592451e+00 0.000000e+00 2.761194e-03 2.449e-04 2.647e-04 1.625e-04
-7.898990e-01 1.592451e+00 1.666667e-01 8.350267e-03 1.212e-04 -2.438e-06 4.337e-04
-7.898990e-01 1.592451e+00 1.250000e-01 5.905048e-03 1.117e-04 -7.197e-06 2.940e-04
-7.898990e-01 1.592451e+00 1.000000e-01 4.773260e-03 1.518e-04 8.785e-05 2.281e-04
-7.898990e-01 1.592451e+00 8.333333e-02 4.158462e-03 1.785e-04 1.419e-04 1.892e-04
-7.666667e-01 0.000000e+00 0.000000e+00 8.239828e-16 2.836e-10 1.401e-15 5.995e-16
-7.666667e-01 0.000000e+00 1.666667e-01 -3.370157e-15 3.472e-10 3.231e-15 4.029e-15
-7.666667e-01 0.000000e+00 1.250000e-01 -1.535221e-15 9.631e-11 1.558e-15 1.889e-15
-7.666667e-01 0.000000e+00 1.000000e-01 -6.859077e-16 8.437e-11 8.051e-16 8.991e-16
-7.666667e-01 0.000000e+00 8.333333e-02 -2.245523e-16 1.380e-10 4.229e-16 3.727e-16
-7.666667e-01 1.327040e-01 0.000000e+00 -6.518041e-05 6.890e-05 4.608e-05 2.950e-05
-7.666667e-01 1.327040e-01 1.666667e-01 1.296811e-04 5.997e-05 2.210e-05 1.552e-05
-7.666667e-01 1.327040e-01 1.250000e-01 4.442918e-05 1.539e-05 3.298e-05 1.687e-05
-7.666667e-01 1.327040e-01 1.000000e-01 4.969728e-06 2.676e-05 3.802e-05 1.572e-05
-7.666667e-01 1.327040e-01 8.333333e-02 -1.646504e-05 3.894e-05 3.981e-05 1.950e-05
-7.666667e-01 2.654090e-01 0.000000e+00 -1.797268e-05 4.425e-05 3.252e-05 3.160e-05
-7.666667e-01 2.654090e-01 1.666667e-01 2.712817e-04 3.616e-05 5.663e-05 4.838e-05
-7.666667e-01 2.654090e-01 1.250000e-01 1.447329e-04 2.057e-05 4.460e-05 3.456e-05
-7.666667e-01 2.654090e-01 1.000000e-01 8.615888e-05 2.509e-05 3.995e-05 2.817e-05
-7.666667e-01 2.654090e-01 8.333333e-02 5.434091e-05 3.008e-05 3.768e-05 2.485e-05
-7.666667e-01 3.981130e-01 0.000000e+00 6.810618e-05 4.633e-05 5.022e-05 4.176e-05
-7.666667e-01 3.981130e-01 1.666667e-01 5.689342e-04 5.059e-05 1.398e-05 5.516e-05
-7.666667e-01 3.981130e-01 1.250000e-01 3.498220e-04 3.267e-05 2.278e-05 3.875e-05
-7.666667e-01 3.981130e-01 1.000000e-01 2.484043e-04 3.267e-05 3.252e-05 3.238e-05
-7.666667e-01 3.981130e-01 8.333333e-02 1.933132e-04 3.536e-05 3.793e-05 3.218e-05
-7.666667e-01 5.308170e-01 0.000000e+00 1.964346e-04 6.119e-05 9.165e-05 3.235e-05
-7.666667e-01 5.308170e-01 1.666667e-01 1.020105e-03 5.760e-05 3.829e-05 9.507e-05
-7.666667e-01 5.308170e-01 1.250000e-01 6.597493e-04 4.225e-05 -3.074e-06 4.223e-05
-7.666667e-01 5.308170e-01 1.000000e-01 4.929560e-04 4.451e-05 1.771e-05 3.577e-05
-7.666667e-01 5.308170e-01 8.333333e-02 4.023523e-04 4.824e-05 4.030e-05 3.202e-05
-7.666667e-01 7.962260e-01 0.000000e+00 6.475104e-04 1.142e-04 1.408e-04 6.606e-05
-7.666667e-01 7.962260e-01 1.666667e-01 2.322966e-03 5.992e-05 8.863e-05 1.809e-04
-7.666667e-01 7.962260e-01 1.250000e-01 1.589954e-03 5.969e-05 1.206e-05 1.513e-04
-7.666667e-01 7.962260e-01 1.000000e-01 1.250675e-03 7.576e-05 -1.621e-05 5.483e-05
-7.666667e-01 7.962260e-01 8.333333e-02 1.066374e-03 8.662e-05 2.092e-05 5.910e-05
-7.666667e-01 1.061634e+00 0.000000e+00 1.348242e-03 1.866e-04 1.892e-04 1.031e-04
-7.666667e-01 1.061634e+00 1.666667e-01 4.110209e-03 7.254e-05 1.043e-04 3.159e-04
-7.666667e-01 1.061634e+00 1.250000e-01 2.901848e-03 7.435e-05 3.111e-06 2.376e-04
-7.666667e-01 1.061634e+00 1.000000e-01 2.342550e-03 1.110e-04 -1.498e-05 1.052e-04
-7.666667e-01 1.061634e+00 8.333333e-02 2.038734e-03 1.333e-04 -1.426e-07 9.744e-05
-7.666667e-01 1.327043e+00 0.000000e+00 2.261852e-03 2.609e-04 1.803e-04 1.036e-04
-7.666667e-01 1.327043e+00 1.666667e-01 6.356415e-03 1.234e-04 2.886e-05 4.680e-04
-7.666667e-01 1.327043e+00 1.250000e-01 4.565044e-03 8.585e-05 -7.090e-06 2.164e-04
-7.666667e-01 1.327043e+00 1.000000e-01 3.735895e-03 1.416e-04 -1.877e-05 1.639e-04
-7.666667e-01 1.327043e+00 8.333333e-02 3.285493e-03 1.768e-04 1.841e-05 1.443e-04
-7.666667e-01 1.592451e+00 0.000000e+00 3.158900e-03 2.609e-04 2.863e-04 1.612e-04
-7.666667e-01 1.592451e+00 1.666667e-01 9.351343e-03 1.268e-04 7.225e-05 4.004e-04
-7.666667e-01 1.592451e+00 1.250000e-01 6.642149e-03 1.185e-04 1.890e-05 2.780e-04
-7.666667e-01 1.592451e+00 1.000000e-01 5.388180e-03 1.617e-04 1.298e-04 2.168e-04
-7.666667e-01 1.592451e+00 8.333333e-02 4.707011e-03 1.903e-04 1.874e-04 1.918e-04
-7.434343e-01 0.000000e+00 0.000000e+00 8.287740e-16 2.871e-10 1.418e-15 4.777e-16
-7.434343e-01 0.000000e+00 1.666667e-01 -3.446004e-15 3.530e-10 2.818e-15 3.136e-15
-7.434343e-01 0.000000e+00 1.250000e-01 -1.575788e-15 9.864e-11 1.402e-15 1.408e-15
-7.434343e-01 0.000000e+00 1.000000e-01 -7.101459e-16 8.564e-11 7.781e-16 6.304e-16
-7.434343e-01 0.000000e+00 8.333333e-02 -2.399204e-16 1.396e-10 4.391e-16 2.796e-16
-7.434343e-01 1.327040e-01 0.000000e+00 -4.276735e-05 7.101e-05 5.986e-05 3.068e-05
-7.434343e-01 1.327040e-01 1.666667e-01 1.542482e-04 6.187e-05 2.500e-05 1.770e-05
-7.434343e-01 1.327040e-01 1.250000e-01 6.805388e-05 1.601e-05 4.029e-05 1.704e-05
-7.434343e-01 1.327040e-01 1.000000e-01 2.815824e-05 2.763e-05 4.664e-05 1.529e-05
-7.434343e-01 1.327040e-01 8.333333e-02 6.486533e-06 4.016e-05 5.068e-05 2.075e-05
-7.434343e-01 2.654090e-01 0.000000e+00 3.145022e-05 4.643e-05 4.606e-05 3.472e-05
-7.434343e-01 2.654090e-01 1.666667e-01 3.289644e-04 3.693e-05 5.555e-05 5.133e-05
-7.434343e-01 2.654090e-01 1.250000e-01 1.988020e-04 2.147e-05 5.022e-05 3.809e-05
-7.434343e-01 2.654090e-01 1.000000e-01 1.385553e-04 2.647e-05 4.872e-05 3.199e-05
-7.434343e-01 2.654090e-01 8.333333e-02 1.058288e-04 3.171e-05 4.791e-05 2.869e-05
-7.434343e-01 3.981130e-01 0.000000e+00 1.472758e-04 4.907e-05 6.462e-05 4.574e-05
-7.434343e-01 3.981130e-01 1.666667e-01 6.689073e-04 5.144e-05 1.154e-05 6.317e-05
-7.434343e-01 3.981130e-01 1.250000e-01 4.406935e-04 3.401e-05 2.624e-05 4.150e-05
-7.434343e-01 3.981130e-01 1.000000e-01 3.350631e-04 3.459e-05 4.006e-05 3.335e-05
-7.434343e-01 3.981130e-01 8.333333e-02 2.776837e-04 3.757e-05 4.756e-05 3.445e-05
-7.434343e-01 5.308170e-01 0.000000e+00 3.074233e-04 6.496e-05 9.202e-05 3.736e-05
-7.434343e-01 5.308170e-01 1.666667e-01 1.172998e-03 5.869e-05 6.493e-05 1.128e-04
-7.434343e-01 5.308170e-01 1.250000e-01 7.943093e-04 4.413e-05 1.011e-05 3.757e-05
-7.434343e-01 5.308170e-01 1.000000e-01 6.190304e-04 4.714e-05 2.423e-05 3.475e-05
-7.434343e-01 5.308170e-01 8.333333e-02 5.238171e-04 5.125e-05 4.991e-05 3.353e-05
-7.434343e-01 7.962260e-01 0.000000e+00 8.293364e-04 1.217e-04 1.574e-04 6.661e-05
-7.434343e-01 7.962260e-01 1.666667e-01 2.620749e-03 6.143e-05 1.252e-04 1.541e-04
-7.434343e-01 7.962260e-01 1.250000e-01 1.837006e-03 6.262e-05 2.690e-05 1.427e-04
-7.434343e-01 7.962260e-01 1.000000e-01 1.474245e-03 8.032e-05 -1.536e-05 5.018e-05
-7.434343e-01 7.962260e-01 8.333333e-02 1.277189e-03 9.209e-05 3.167e-05 5.208e-05
-7.434343e-01 1.061634e+00 0.000000e+00 1.608521e-03 1.983e-04 1.862e-04 9.935e-05
-7.434343e-01 1.061634e+00 1.666667e-01 4.612784e-03 7.518e-05 1.478e-04 2.766e-04
-7.434343e-01 1.061634e+00 1.250000e-01 3.298419e-03 7.827e-05 2.511e-05 2.425e-04
-7.434343e-01 1.061634e+00 1.000000e-01 2.690056e-03 1.177e-04 6.894e-06 1.017e-04
-7.434343e-01 1.061634e+00 8.333333e-02 2.359587e-03 1.416e-04 1.260e-05 9.131e-05
-7.434343e-01 1.327043e+00 0.000000e+00 2.604882e-03 2.758e-04 1.795e-04 1.079e-04
-7.434343e-01 1.327043e+00 1.666667e-01 7.129747e-03 1.266e-04 1.236e-04 5.229e-04
-7.434343e-01 1.327043e+00 1.250000e-01 5.150119e-03 9.095e-05 5.212e-05 1.980e-04
-7.434343e-01 1.327043e+00 1.000000e-01 4.233833e-03 1.503e-04 3.474e-05 1.504e-04
-7.434343e-01 1.327043e+00 8.333333e-02 3.736098e-03 1.874e-04 3.479e-05 1.384e-04
-7.434343e-01 1.592451e+00 0.000000e+00 3.589926e-03 2.773e-04 3.269e-04 1.569e-04
-7.434343e-01 1.592451e+00 1.666667e-01 1.045469e-02 1.315e-04 2.133e-04 4.724e-04
-7.434343e-01 1.592451e+00 1.250000e-01 7.451353e-03 1.255e-04 6.281e-05 2.389e-04
-7.434343e-01 1.592451e+00 1.000000e-01 6.061240e-03 1.720e-04 1.499e-04 1.974e-04
-7.434343e-01 1.592451e+00 8.333333e-02 5.306116e-03 2.024e-04 2.159e-04 1.696e-04
-7.202020e-01 0.000000e+00 0.000000e+00 8.107137e-16 2.891e-10 1.410e-15 3.307e-16
-7.202020e-01 0.000000e+00 1.666667e-01 -3.433501e-15 3.587e-10 2.645e-15 2.373e-15
-7.202020e-01 0.000000e+00 1.250000e-01 -1.576657e-15 1.012e-10 1.337e-15 1.027e-15
-7.202020e-01 0.000000e+00 1.000000e-01 -7.172036e-16 8.611e-11 7.590e-16 4.032e-16
-7.202020e-01 0.000000e+00 8.333333e-02 -2.503400e-16 1.402e-10 4.453e-16 2.009e-16
-7.202020e-01 1.327040e-01 0.000000e+00 -1.788273e-05 7.277e-05 7.213e-05 3.128e-05
-7.202020e-01 1.327040e-01 1.666667e-01 1.811746e-04 6.332e-05 2.585e-05 1.823e-05
-7.202020e-01 1.327040e-01 1.250000e-01 9.408704e-05 1.658e-05 4.559e-05 1.653e-05
-7.202020e-01 1.327040e-01 1.000000e-01 5.377792e-05 2.845e-05 5.521e-05 1.565e-05
-7.202020e-01 1.327040e-01 8.333333e-02 3.188161e-05 4.123e-05 6.038e-05 2.073e-05
-7.202020e-01 2.654090e-01 0.000000e+00 8.610764e-05 4.872e-05 5.665e-05 3.851e-05
-7.202020e-01 2.654090e-01 1.666667e-01 3.930289e-04 3.756e-05 5.145e-05 5.461e-05
-7.202020e-01 2.654090e-01 1.250000e-01 2.587509e-04 2.234e-05 5.315e-05 4.166e-05
-7.202020e-01 2.654090e-01 1.000000e-01 1.965993e-04 2.792e-05 5.441e-05 3.572e-05
-7.202020e-01 2.654090e-01 8.333333e-02 1.628380e-04 3.343e-05 5.509e-05 3.246e-05
-7.202020e-01 3.981130e-01 0.000000e+00 2.347270e-04 5.215e-05 7.462e-05 4.780e-05
-7.202020e-01 3.981130e-01 1.666667e-01 7.799031e-04 5.202e-05 4.216e-05 7.282e-05
-7.202020e-01 3.981130e-01 1.250000e-01 5.413885e-04 3.529e-05 2.623e-05 4.862e-05
-7.202020e-01 3.981130e-01 1.000000e-01 4.309904e-04 3.663e-05 4.364e-05 3.750e-05
-7.202020e-01 3.981130e-01 8.333333e-02 3.710210e-04 3.998e-05 5.310e-05 3.907e-05
-7.202020e-01 5.308170e-01 0.000000e+00 4.298886e-04 6.919e-05 1.047e-04 4.440e-05
-7.202020e-01 5.308170e-01 1.666667e-01 1.342398e-03 5.943e-05 9.464e-05 9.724e-05
-7.202020e-01 5.308170e-01 1.250000e-01 9.431753e-04 4.596e-05 2.189e-05 4.606e-05
-7.202020e-01 5.308170e-01 1.000000e-01 7.583921e-04 4.993e-05 2.643e-05 3.435e-05
-7.202020e-01 5.308170e-01 8.333333e-02 6.580160e-04 5.453e-05 5.450e-05 3.791e-05
-7.202020e-01 7.962260e-01 0.000000e+00 1.029107e-03 1.297e-04 1.720e-04 6.696e-05
-7.202020e-01 7.962260e-01 1.666667e-01 2.949601e-03 6.283e-05 1.659e-04 1.382e-04
-7.202020e-01 7.962260e-01 1.250000e-01 2.109385e-03 6.554e-05 5.072e-05 1.184e-04
-7.202020e-01 7.962260e-01 1.000000e-01 1.720485e-03 8.510e-05 1.139e-05 5.395e-05
-7.202020e-01 7.962260e-01 8.333333e-02 1.509230e-03 9.789e-05 3.444e-05 4.537e-05
-7.202020e-01 1.061634e+00 0.000000e+00 1.892845e-03 2.106e-04 2.039e-04 8.977e-05
-7.202020e-01 1.061634e+00 1.666667e-01 5.167026e-03 7.819e-05 2.089e-04 2.120e-04
-7.202020e-01 1.061634e+00 1.250000e-01 3.734572e-03 8.229e-05 6.764e-05 2.058e-04
-7.202020e-01 1.061634e+00 1.000000e-01 3.071550e-03 1.247e-04 4.898e-05 8.768e-05
-7.202020e-01 1.061634e+00 8.333333e-02 2.711391e-03 1.502e-04 4.711e-05 7.574e-05
-7.202020e-01 1.327043e+00 0.000000e+00 2.977130e-03 2.909e-04 2.035e-04 1.080e-04
-7.202020e-01 1.327043e+00 1.666667e-01 7.981971e-03 1.294e-04 2.712e-04 5.324e-04
-7.202020e-01 1.327043e+00 1.250000e-01 5.792353e-03 9.626e-05 1.443e-04 2.258e-04
-7.202020e-01 1.327043e+00 1.000000e-01 4.778873e-03 1.593e-04 1.010e-04 1.270e-04
-7.202020e-01 1.327043e+00 8.333333e-02 4.228341e-03 1.983e-04 7.867e-05 1.183e-04
-7.202020e-01 1.592451e+00 0.000000e+00 4.055959e-03 2.941e-04 3.556e-04 1.447e-04
-7.202020e-01 1.592451e+00 1.666667e-01 1.166690e-02 1.352e-04 3.836e-04 6.134e-04
-7.202020e-01 1.592451e+00 1.250000e-01 8.337114e-03 1.325e-04 1.794e-04 3.070e-04
-7.202020e-01 1.592451e+00 1.000000e-01 6.795898e-03 1.826e-04 1.460e-04 1.661e-04
-7.202020e-01 1.592451e+00 8.333333e-02 5.958694e-03 2.149e-04 2.249e-04 1.503e-04
-6.969697e-01 0.000000e+00 0.000000e+00 7.695433e-16 2.896e-10 1.372e-15 1.894e-16
-6.969697e-01 0.000000e+00 1.666667e-01 -3.332096e-15 3.641e-10 2.872e-15 1.506e-15
-6.969697e-01 0.000000e+00 1.250000e-01 -1.537629e-15 1.040e-10 1.225e-15 5.965e-16
-6.969697e-01 0.000000e+00 1.000000e-01 -7.070468e-16 8.585e-11 7.158e-16 1.756e-16
-6.969697e-01 0.000000e+00 8.333333e-02 -2.558665e-16 1.397e-10 4.392e-16 1.736e-16
-6.969697e-01 1.327040e-01 0.000000e+00 9.598043e-06 7.414e-05 8.159e-05 3.018e-05
-6.969697e-01 1.327040e-01 1.666667e-01 2.106163e-04 6.423e-05 2.461e-05 1.727e-05
-6.969697e-01 1.327040e-01 1.250000e-01 1.226708e-04 1.709e-05 4.945e-05 1.448e-05
-6.969697e-01 1.327040e-01 1.000000e-01 8.196461e-05 2.919e-05 6.116e-05 1.615e-05
-6.969697e-01 1.327040e-01 8.333333e-02 5.985260e-05 4.214e-05 6.740e-05 2.006e-05
-6.969697e-01 2.654090e-01 0.000000e+00 1.462256e-04 5.112e-05 6.340e-05 4.057e-05
-6.969697e-01 2.654090e-01 1.666667e-01 4.637063e-04 3.804e-05 4.387e-05 5.585e-05
-6.969697e-01 2.654090e-01 1.250000e-01 3.248085e-04 2.321e-05 5.229e-05 4.314e-05
-6.969697e-01 2.654090e-01 1.000000e-01 2.605187e-04 2.941e-05 5.629e-05 3.731e-05
-6.969697e-01 2.654090e-01 8.333333e-02 2.255958e-04 3.522e-05 5.846e-05 3.414e-05
-6.969697e-01 3.981130e-01 0.000000e+00 3.308169e-04 5.559e-05 7.907e-05 5.089e-05
-6.969697e-01 3.981130e-01 1.666667e-01 9.022278e-04 5.233e-05 6.826e-05 7.499e-05
-6.969697e-01 3.981130e-01 1.250000e-01 6.522355e-04 3.651e-05 2.212e-05 5.315e-05
-6.969697e-01 3.981130e-01 1.000000e-01 5.365248e-04 3.878e-05 4.246e-05 4.135e-05
-6.969697e-01 3.981130e-01 8.333333e-02 4.736696e-04 4.260e-05 5.364e-05 4.427e-05
-6.969697e-01 5.308170e-01 0.000000e+00 5.643306e-04 7.394e-05 1.102e-04 4.853e-05
-6.969697e-01 5.308170e-01 1.666667e-01 1.528725e-03 5.977e-05 1.272e-04 9.372e-05
-6.969697e-01 5.308170e-01 1.250000e-01 1.106802e-03 4.771e-05 3.760e-05 5.340e-05
-6.969697e-01 5.308170e-01 1.000000e-01 9.115125e-04 5.287e-05 2.292e-05 4.369e-05
-6.969697e-01 5.308170e-01 8.333333e-02 8.054291e-04 5.809e-05 5.331e-05 3.964e-05
-6.969697e-01 7.962260e-01 0.000000e+00 1.247591e-03 1.385e-04 1.758e-04 7.573e-05
-6.969697e-01 7.962260e-01 1.666667e-01 3.310286e-03 6.409e-05 2.102e-04 1.727e-04
-6.969697e-01 7.962260e-01 1.250000e-01 2.407857e-03 6.845e-05 8.160e-05 1.084e-04
-6.969697e-01 7.962260e-01 1.000000e-01 1.990162e-03 9.010e-05 3.866e-05 6.832e-05
-6.969697e-01 7.962260e-01 8.333333e-02 1.763265e-03 1.040e-04 2.898e-05 4.826e-05
-6.969697e-01 1.061634e+00 0.000000e+00 2.202147e-03 2.235e-04 2.077e-04 8.680e-05
-6.969697e-01 1.061634e+00 1.666667e-01 5.774139e-03 8.154e-05 2.757e-04 2.404e-04
-6.969697e-01 1.061634e+00 1.250000e-01 4.211393e-03 8.643e-05 1.212e-04 1.606e-04
-6.969697e-01 1.061634e+00 1.000000e-01 3.488064e-03 1.319e-04 9.160e-05 1.107e-04
-6.969697e-01 1.061634e+00 8.333333e-02 3.095145e-03 1.591e-04 8.184e-05 7.346e-05
-6.969697e-01 1.327043e+00 0.000000e+00 3.379495e-03 3.063e-04 2.106e-04 1.066e-04
-6.969697e-01 1.327043e+00 1.666667e-01 8.914869e-03 1.320e-04 4.243e-04 4.279e-04
-6.969697e-01 1.327043e+00 1.250000e-01 6.493143e-03 1.018e-04 2.421e-04 2.699e-04
-6.969697e-01 1.327043e+00 1.000000e-01 5.372229e-03 1.686e-04 1.690e-04 1.573e-04
-6.969697e-01 1.327043e+00 8.333333e-02 4.763338e-03 2.095e-04 1.333e-04 1.378e-04
-6.969697e-01 1.592451e+00 0.000000e+00 4.558025e-03 3.112e-04 3.629e-04 1.521e-04
-6.969697e-01 1.592451e+00 1.666667e-01 1.298981e-02 1.378e-04 5.799e-04 7.424e-04
-6.969697e-01 1.592451e+00 1.250000e-01 9.300902e-03 1.397e-04 3.002e-04 3.658e-04
-6.969697e-01 1.592451e+00 1.000000e-01 7.593466e-03 1.934e-04 1.707e-04 1.912e-04
-6.969697e-01 1.592451e+00 8.333333e-02 6.665970e-03 2.277e-04 2.053e-04 1.525e-04
-6.737374e-01 0.000000e+00 0.000000e+00 7.001002e-16 2.883e-10 1.274e-15 1.818e-16
-6.737374e-01 0.000000e+00 1.666667e-01 -3.109210e-15 3.688e-10 2.424e-15 5.907e-16
-6.737374e-01 0.000000e+00 1.250000e-01 -1.442637e-15 1.070e-10 1.158e-15 1.454e-16
-6.737374e-01 0.000000e+00 1.000000e-01 -6.712515e-16 8.486e-11 6.419e-16 -6.064e-17
-6.737374e-01 0.000000e+00 8.333333e-02 -2.522274e-16 1.381e-10 4.176e-16 1.425e-16
-6.737374e-01 1.327040e-01 0.000000e+00 3.936225e-05 7.511e-05 8.890e-05 2.773e-05
-6.737374e-01 1.327040e-01 1.666667e-01 2.422415e-04 6.461e-05 1.978e-05 1.581e-05
-6.737374e-01 1.327040e-01 1.250000e-01 1.534819e-04 1.753e-05 5.012e-05 1.129e-05
-6.737374e-01 1.327040e-01 1.000000e-01 1.123988e-04 2.987e-05 6.419e-05 1.693e-05
-6.737374e-01 1.327040e-01 8.333333e-02 9.008208e-05 4.289e-05 7.183e-05 2.011e-05
-6.737374e-01 2.654090e-01 0.000000e+00 2.113066e-04 5.361e-05 6.667e-05 3.964e-05
-6.737374e-01 2.654090e-01 1.666667e-01 5.405324e-04 3.837e-05 3.906e-05 5.554e-05
-6.737374e-01 2.654090e-01 1.250000e-01 3.964961e-04 2.405e-05 4.862e-05 4.308e-05
-6.737374e-01 2.654090e-01 1.000000e-01 3.298279e-04 3.096e-05 5.512e-05 3.730e-05
-6.737374e-01 2.654090e-01 8.333333e-02 2.936131e-04 3.708e-05 5.864e-05 3.416e-05
-6.737374e-01 3.981130e-01 0.000000e+00 4.348224e-04 5.939e-05 7.902e-05 5.042e-05
-6.737374e-01 3.981130e-01 1.666667e-01 1.035469e-03 5.238e-05 8.017e-05 6.058e-05
-6.737374e-01 3.981130e-01 1.250000e-01 7.726862e-04 3.767e-05 2.043e-05 5.304e-05
-6.737374e-01 3.981130e-01 1.000000e-01 6.510552e-04 4.103e-05 3.901e-05 4.419e-05
-6.737374e-01 3.981130e-01 8.333333e-02 5.849841e-04 4.539e-05 5.108e-05 4.609e-05
-6.737374e-01 5.308170e-01 0.000000e+00 7.097626e-04 7.916e-05 1.100e-04 4.818e-05
-6.737374e-01 5.308170e-01 1.666667e-01 1.731728e-03 5.976e-05 1.560e-04 1.102e-04
-6.737374e-01 5.308170e-01 1.250000e-01 1.284618e-03 4.939e-05 5.578e-05 5.926e-05
-6.737374e-01 5.308170e-01 1.000000e-01 1.077670e-03 5.596e-05 2.683e-05 4.929e-05
-6.737374e-01 5.308170e-01 8.333333e-02 9.652539e-04 6.190e-05 4.929e-05 4.337e-05
-6.737374e-01 7.962260e-01 0.000000e+00 1.483192e-03 1.477e-04 1.719e-04 7.653e-05
-6.737374e-01 7.962260e-01 1.666667e-01 3.702850e-03 6.532e-05 2.515e-04 2.047e-04
-6.737374e-01 7.962260e-01 1.250000e-01 2.731750e-03 7.131e-05 1.142e-04 1.262e-04
-6.737374e-01 7.962260e-01 1.000000e-01 2.282269e-03 9.527e-05 6.302e-05 7.993e-05
-6.737374e-01 7.962260e-01 8.333333e-02 2.038106e-03 1.105e-04 3.521e-05 5.648e-05
-6.737374e-01 1.061634e+00 0.000000e+00 2.534147e-03 2.367e-04 2.017e-04 1.005e-04
-6.737374e-01 1.061634e+00 1.666667e-01 6.433788e-03 8.523e-05 3.418e-04 2.927e-04
-6.737374e-01 1.061634e+00 1.250000e-01 4.727695e-03 9.063e-05 1.685e-04 1.811e-04
-6.737374e-01 1.061634e+00 1.000000e-01 3.938018e-03 1.392e-04 1.295e-04 1.291e-04
-6.737374e-01 1.061634e+00 8.333333e-02 3.509057e-03 1.682e-04 1.124e-04 8.833e-05
-6.737374e-01 1.327043e+00 0.000000e+00 3.809008e-03 3.218e-04 2.061e-04 1.013e-04
-6.737374e-01 1.327043e+00 1.666667e-01 9.926373e-03 1.342e-04 5.684e-04 4.961e-04
-6.737374e-01 1.327043e+00 1.250000e-01 7.250026e-03 1.075e-04 3.337e-04 2.529e-04
-6.737374e-01 1.327043e+00 1.000000e-01 6.011259e-03 1.780e-04 2.316e-04 1.790e-04
-6.737374e-01 1.327043e+00 8.333333e-02 5.338349e-03 2.208e-04 1.831e-04 1.363e-04
-6.737374e-01 1.592451e+00 0.000000e+00 5.092235e-03 3.284e-04 3.541e-04 1.318e-04
-6.737374e-01 1.592451e+00 1.666667e-01 1.441821e-02 1.393e-04 7.672e-04 8.680e-04
-6.737374e-01 1.592451e+00 1.250000e-01 1.033810e-02 1.469e-04 4.137e-04 3.726e-04
-6.737374e-01 1.592451e+00 1.000000e-01 8.449587e-03 2.045e-04 2.501e-04 2.130e-04
-6.737374e-01 1.592451e+00 8.333333e-02 7.423730e-03 2.406e-04 1.715e-04 1.689e-04
-6.505051e-01 0.000000e+00 0.000000e+00 5.995451e-16 2.852e-10 1.100e-15 1.873e-16
-6.505051e-01 0.000000e+00 1.666667e-01 -2.745794e-15 3.729e-10 2.032e-15 7.012e-16
-6.505051e-01 0.000000e+00 1.250000e-01 -1.282208e-15 1.101e-10 1.051e-15 1.955e-16
-6.505051e-01 0.000000e+00 1.000000e-01 -6.047769e-16 8.316e-11 5.961e-16 -9.419e-18
-6.505051e-01 0.000000e+00 8.333333e-02 -2.367896e-16 1.352e-10 4.101e-16 1.117e-16
-6.505051e-01 1.327040e-01 0.000000e+00 7.096717e-05 7.571e-05 9.359e-05 2.574e-05
-6.505051e-01 1.327040e-01 1.666667e-01 2.755424e-04 6.449e-05 1.288e-05 1.314e-05
-6.505051e-01 1.327040e-01 1.250000e-01 1.860407e-04 1.791e-05 4.826e-05 1.239e-05
-6.505051e-01 1.327040e-01 1.000000e-01 1.446142e-04 3.046e-05 6.463e-05 1.370e-05
-6.505051e-01 1.327040e-01 8.333333e-02 1.221110e-04 4.347e-05 7.353e-05 1.738e-05
-6.505051e-01 2.654090e-01 0.000000e+00 2.805018e-04 5.619e-05 6.663e-05 3.619e-05
-6.505051e-01 2.654090e-01 1.666667e-01 6.225582e-04 3.856e-05 4.615e-05 5.276e-05
-6.505051e-01 2.654090e-01 1.250000e-01 4.729085e-04 2.486e-05 4.312e-05 4.170e-05
-6.505051e-01 2.654090e-01 1.000000e-01 4.036421e-04 3.253e-05 5.175e-05 3.594e-05
-6.505051e-01 2.654090e-01 8.333333e-02 3.660159e-04 3.899e-05 5.643e-05 3.277e-05
-6.505051e-01 3.981130e-01 0.000000e+00 5.454317e-04 6.350e-05 7.222e-05 4.660e-05
-6.505051e-01 3.981130e-01 1.666667e-01 1.178281e-03 5.222e-05 9.083e-05 4.980e-05
-6.505051e-01 3.981130e-01 1.250000e-01 9.014097e-04 3.876e-05 2.758e-05 4.510e-05
-6.505051e-01 3.981130e-01 1.000000e-01 7.732576e-04 4.337e-05 3.471e-05 4.260e-05
-6.505051e-01 3.981130e-01 8.333333e-02 7.036442e-04 4.835e-05 4.728e-05 4.201e-05
-6.505051e-01 5.308170e-01 0.000000e+00 8.643642e-04 8.481e-05 1.058e-04 5.081e-05
-6.505051e-01 5.308170e-01 1.666667e-01 1.949627e-03 5.948e-05 1.808e-04 1.278e-04
-6.505051e-01 5.308170e-01 1.250000e-01 1.474824e-03 5.097e-05 7.138e-05 6.441e-05
-6.505051e-01 5.308170e-01 1.000000e-01 1.255059e-03 5.916e-05 3.832e-05 4.038e-05
-6.505051e-01 5.308170e-01 8.333333e-02 1.135680e-03 6.591e-05 3.755e-05 4.357e-05
-6.505051e-01 7.962260e-01 0.000000e+00 1.732973e-03 1.573e-04 1.634e-04 7.311e-05
-6.505051e-01 7.962260e-01 1.666667e-01 4.124249e-03 6.660e-05 2.866e-04 2.365e-04
-6.505051e-01 7.962260e-01 1.250000e-01 3.078066e-03 7.412e-05 1.410e-04 1.412e-04
-6.505051e-01 7.962260e-01 1.000000e-01 2.593832e-03 1.005e-04 8.298e-05 8.596e-05
-6.505051e-01 7.962260e-01 8.333333e-02 2.330792e-03 1.171e-04 4.213e-05 6.027e-05
-6.505051e-01 1.061634e+00 0.000000e+00 2.884736e-03 2.501e-04 1.902e-04 1.041e-04
-6.505051e-01 1.061634e+00 1.666667e-01 7.140638e-03 8.921e-05 4.006e-04 3.500e-04
-6.505051e-01 1.061634e+00 1.250000e-01 5.278681e-03 9.485e-05 2.063e-04 2.083e-04
-6.505051e-01 1.061634e+00 1.000000e-01 4.416861e-03 1.466e-04 1.604e-04 1.418e-04
-6.505051e-01 1.061634e+00 8.333333e-02 3.948711e-03 1.774e-04 1.361e-04 9.718e-05
-6.505051e-01 1.327043e+00 0.000000e+00 4.260415e-03 3.370e-04 1.950e-04 9.641e-05
-6.505051e-01 1.327043e+00 1.666667e-01 1.100733e-02 1.360e-04 6.962e-04 5.655e-04
-6.505051e-01 1.327043e+00 1.250000e-01 8.055554e-03 1.134e-04 4.146e-04 2.762e-04
-6.505051e-01 1.327043e+00 1.000000e-01 6.689304e-03 1.874e-04 2.842e-04 1.830e-04
-6.505051e-01 1.327043e+00 8.333333e-02 5.947143e-03 2.320e-04 2.134e-04 1.451e-04
-6.505051e-01 1.592451e+00 0.000000e+00 5.651986e-03 3.454e-04 3.347e-04 1.400e-04
-6.505051e-01 1.592451e+00 1.666667e-01 1.593781e-02 1.400e-04 9.358e-04 9.917e-04
-6.505051e-01 1.592451e+00 1.250000e-01 1.143776e-02 1.540e-04 4.587e-04 4.383e-04
-6.505051e-01 1.592451e+00 1.000000e-01 9.354881e-03 2.155e-04 2.724e-04 2.196e-04
-6.505051e-01 1.592451e+00 8.333333e-02 8.223441e-03 2.535e-04 1.712e-04 1.733e-04
-6.272727e-01 0.000000e+00 0.000000e+00 4.700317e-16 2.806e-10 8.601e-16 1.783e-16
-6.272727e-01 0.000000e+00 1.666667e-01 -2.252534e-15 3.765e-10 2.871e-15 1.812e-15
-6.272727e-01 0.000000e+00 1.250000e-01 -1.061412e-15 1.134e-10 1.401e-15 7.223e-16
-6.272727e-01 0.000000e+00 1.000000e-01 -5.100920e-16 8.095e-11 5.821e-16 2.375e-16
-6.272727e-01 0.000000e+00 8.333333e-02 -2.106098e-16 1.315e-10 4.061e-16 8.180e-17
-6.272727e-01 1.327040e-01 0.000000e+00 1.039969e-04 7.597e-05 9.586e-05 2.347e-05
-6.272727e-01 1.327040e-01 1.666667e-01 3.100456e-04 6.394e-05 1.381e-05 1.528e-05
-6.272727e-01 1.327040e-01 1.250000e-01 2.198993e-04 1.822e-05 4.412e-05 1.878e-05
-6.272727e-01 1.327040e-01 1.000000e-01 1.781744e-04 3.098e-05 6.277e-05 1.885e-05
-6.272727e-01 1.327040e-01 8.333333e-02 1.555091e-04 4.391e-05 7.290e-05 1.842e-05
-6.272727e-01 2.654090e-01 0.000000e+00 3.528919e-04 5.882e-05 6.488e-05 3.060e-05
-6.272727e-01 2.654090e-01 1.666667e-01 7.086108e-04 3.868e-05 5.031e-05 4.661e-05
-6.272727e-01 2.654090e-01 1.250000e-01 5.529838e-04 2.564e-05 3.595e-05 3.757e-05
-6.272727e-01 2.654090e-01 1.000000e-01 4.809507e-04 3.411e-05 4.636e-05 3.335e-05
-6.272727e-01 2.654090e-01 8.333333e-02 4.418216e-04 4.094e-05 5.180e-05 3.014e-05
-6.272727e-01 3.981130e-01 0.000000e+00 6.611543e-04 6.788e-05 6.729e-05 3.992e-05
-6.272727e-01 3.981130e-01 1.666667e-01 1.328621e-03 5.193e-05 1.001e-04 5.522e-05
-6.272727e-01 3.981130e-01 1.250000e-01 1.036604e-03 3.980e-05 3.401e-05 4.680e-05
-6.272727e-01 3.981130e-01 1.000000e-01 9.014421e-04 4.577e-05 2.975e-05 4.022e-05
-6.272727e-01 3.981130e-01 8.333333e-02 8.280209e-04 5.143e-05 4.189e-05 3.634e-05
-6.272727e-01 5.308170e-01 0.000000e+00 1.026020e-03 9.081e-05 9.804e-05 4.707e-05
-6.272727e-01 5.308170e-01 1.666667e-01 2.179303e-03 5.905e-05 2.014e-04 1.457e-04
-6.272727e-01 5.308170e-01 1.250000e-01 1.674742e-03 5.248e-05 8.428e-05 6.867e-05
-6.272727e-01 5.308170e-01 1.000000e-01 1.441202e-03 6.243e-05 3.476e-05 3.301e-05
-6.272727e-01 5.308170e-01 8.333333e-02 1.314341e-03 7.008e-05 3.507e-05 3.475e-05
-6.272727e-01 7.962260e-01 0.000000e+00 1.993472e-03 1.672e-04 1.505e-04 7.170e-05
-6.272727e-01 7.962260e-01 1.666667e-01 4.568523e-03 6.802e-05 3.147e-04 2.703e-04
-6.272727e-01 7.962260e-01 1.250000e-01 3.441938e-03 7.684e-05 1.620e-04 1.533e-04
-6.272727e-01 7.962260e-01 1.000000e-01 2.920491e-03 1.058e-04 8.202e-05 9.071e-05
-6.272727e-01 7.962260e-01 8.333333e-02 2.637235e-03 1.238e-04 3.848e-05 6.256e-05
-6.272727e-01 1.061634e+00 0.000000e+00 3.249069e-03 2.634e-04 1.736e-04 1.024e-04
-6.272727e-01 1.061634e+00 1.666667e-01 7.884791e-03 9.341e-05 4.443e-04 4.081e-04
-6.272727e-01 1.061634e+00 1.250000e-01 5.856663e-03 9.905e-05 2.366e-04 2.333e-04
-6.272727e-01 1.061634e+00 1.000000e-01 4.917929e-03 1.540e-04 1.832e-04 1.493e-04
-6.272727e-01 1.061634e+00 8.333333e-02 4.408000e-03 1.866e-04 1.545e-04 1.071e-04
-6.272727e-01 1.327043e+00 0.000000e+00 4.727584e-03 3.518e-04 1.774e-04 9.375e-05
-6.272727e-01 1.327043e+00 1.666667e-01 1.214270e-02 1.376e-04 8.061e-04 6.331e-04
-6.272727e-01 1.327043e+00 1.250000e-01 8.898585e-03 1.192e-04 4.740e-04 2.986e-04
-6.272727e-01 1.327043e+00 1.000000e-01 7.397025e-03 1.966e-04 3.306e-04 1.893e-04
-6.272727e-01 1.327043e+00 8.333333e-02 6.581362e-03 2.429e-04 2.538e-04 1.506e-04
-6.272727e-01 1.592451e+00 0.000000e+00 6.229755e-03 3.620e-04 3.056e-04 1.440e-04
-6.272727e-01 1.592451e+00 1.666667e-01 1.752778e-02 1.399e-04 9.881e-04 1.057e-03
-6.272727e-01 1.592451e+00 1.250000e-01 1.258490e-02 1.611e-04 5.356e-04 4.867e-04
-6.272727e-01 1.592451e+00 1.000000e-01 1.029705e-02 2.263e-04 2.875e-04 2.229e-04
-6.272727e-01 1.592451e+00 8.333333e-02 9.054262e-03 2.662e-04 1.685e-04 1.661e-04
-6.040404e-01 0.000000e+00 0.000000e+00 3.137135e-16 2.750e-10 7.218e-16 1.658e-16
-6.040404e-01 0.000000e+00 1.666667e-01 -1.640119e-15 3.802e-10 3.421e-15 2.988e-15
-6.040404e-01 0.000000e+00 1.250000e-01 -7.853175e-16 1.170e-10 1.394e-15 1.284e-15
-6.040404e-01 0.000000e+00 1.000000e-01 -3.896663e-16 7.842e-11 7.441e-16 5.048e-16
-6.040404e-01 0.000000e+00 8.333333e-02 -1.747447e-16 1.270e-10 5.061e-16 1.483e-16
-6.040404e-01 1.327040e-01 0.000000e+00 1.380357e-04 7.592e-05 9.593e-05 2.842e-05
-6.040404e-01 1.327040e-01 1.666667e-01 3.452779e-04 6.299e-05 2.104e-05 1.386e-05
-6.040404e-01 1.327040e-01 1.250000e-01 2.546095e-04 1.849e-05 3.797e-05 2.001e-05
-6.040404e-01 1.327040e-01 1.000000e-01 2.126429e-04 3.142e-05 5.884e-05 1.934e-05
-6.040404e-01 1.327040e-01 8.333333e-02 1.898463e-04 4.420e-05 7.018e-05 1.898e-05
-6.040404e-01 2.654090e-01 0.000000e+00 4.275577e-04 6.150e-05 6.028e-05 2.350e-05
-6.040404e-01 2.654090e-01 1.666667e-01 7.975169e-04 3.874e-05 4.446e-05 4.027e-05
-6.040404e-01 2.654090e-01 1.250000e-01 6.356597e-04 2.640e-05 2.768e-05 3.328e-05
-6.040404e-01 2.654090e-01 1.000000e-01 5.607430e-04 3.569e-05 3.883e-05 2.967e-05
-6.040404e-01 2.654090e-01 8.333333e-02 5.200475e-04 4.289e-05 4.561e-05 2.638e-05
-6.040404e-01 3.981130e-01 0.000000e+00 7.804995e-04 7.246e-05 5.943e-05 3.115e-05
-6.040404e-01 3.981130e-01 1.666667e-01 1.484442e-03 5.159e-05 1.078e-04 5.698e-05
-6.040404e-01 3.981130e-01 1.250000e-01 1.176467e-03 4.077e-05 4.323e-05 4.711e-05
-6.040404e-01 3.981130e-01 1.000000e-01 1.033919e-03 4.819e-05 3.249e-05 3.749e-05
-6.040404e-01 3.981130e-01 8.333333e-02 9.564852e-04 5.458e-05 3.508e-05 3.077e-05
-6.040404e-01 5.308170e-01 0.000000e+00 1.192616e-03 9.709e-05 8.694e-05 4.343e-05
-6.040404e-01 5.308170e-01 1.666667e-01 2.417639e-03 5.857e-05 2.133e-04 1.411e-04
-6.040404e-01 5.308170e-01 1.250000e-01 1.881691e-03 5.389e-05 8.120e-05 7.184e-05
-6.040404e-01 5.308170e-01 1.000000e-01 1.633624e-03 6.572e-05 4.206e-05 5.047e-05
-6.040404e-01 5.308170e-01 8.333333e-02 1.498872e-03 7.435e-05 3.713e-05 4.098e-05
-6.040404e-01 7.962260e-01 0.000000e+00 2.261227e-03 1.771e-04 1.337e-04 7.222e-05
-6.040404e-01 7.962260e-01 1.666667e-01 5.029711e-03 6.962e-05 3.354e-04 3.036e-04
-6.040404e-01 7.962260e-01 1.250000e-01 3.818499e-03 7.946e-05 1.553e-04 1.592e-04
-6.040404e-01 7.962260e-01 1.000000e-01 3.257881e-03 1.111e-04 7.480e-05 9.233e-05
-6.040404e-01 7.962260e-01 8.333333e-02 2.953348e-03 1.305e-04 4.833e-05 6.081e-05
-6.040404e-01 1.061634e+00 0.000000e+00 3.622302e-03 2.765e-04 1.554e-04 1.016e-04
-6.040404e-01 1.061634e+00 1.666667e-01 8.656352e-03 9.774e-05 4.724e-04 4.629e-04
-6.040404e-01 1.061634e+00 1.250000e-01 6.453955e-03 1.032e-04 2.595e-04 2.539e-04
-6.040404e-01 1.061634e+00 1.000000e-01 5.434560e-03 1.612e-04 1.994e-04 1.456e-04
-6.040404e-01 1.061634e+00 8.333333e-02 4.880814e-03 1.956e-04 9.550e-05 9.854e-05
-6.040404e-01 1.327043e+00 0.000000e+00 5.204380e-03 3.660e-04 1.806e-04 9.256e-05
-6.040404e-01 1.327043e+00 1.666667e-01 1.331745e-02 1.388e-04 8.967e-04 6.950e-04
-6.040404e-01 1.327043e+00 1.250000e-01 9.767979e-03 1.251e-04 5.290e-04 3.168e-04
-6.040404e-01 1.327043e+00 1.000000e-01 8.125084e-03 2.057e-04 3.661e-04 2.101e-04
-6.040404e-01 1.327043e+00 8.333333e-02 7.232647e-03 2.536e-04 2.780e-04 1.523e-04
-6.040404e-01 1.592451e+00 0.000000e+00 6.818017e-03 3.779e-04 3.512e-04 1.504e-04
-6.040404e-01 1.592451e+00 1.666667e-01 1.916736e-02 1.394e-04 1.074e-03 1.084e-03
-6.040404e-01 1.592451e+00 1.250000e-01 1.376452e-02 1.680e-04 5.633e-04 5.208e-04
-6.040404e-01 1.592451e+00 1.000000e-01 1.126378e-02 2.369e-04 3.270e-04 2.247e-04
-6.040404e-01 1.592451e+00 8.333333e-02 9.905352e-03 2.785e-04 1.986e-04 1.485e-04
-5.808081e-01 0.000000e+00 0.000000e+00 1.327441e-16 2.689e-10 9.528e-16 1.839e-16
-5.808081e-01 0.000000e+00 1.666667e-01 -9.192364e-16 3.843e-10 3.262e-15 4.185e-15
-5.808081e-01 0.000000e+00 1.250000e-01 -4.589950e-16 1.209e-10 1.593e-15 1.861e-15
-5.808081e-01 0.000000e+00 1.000000e-01 -2.459689e-16 7.578e-11 9.529e-16 7.849e-16
-5.808081e-01 0.000000e+00 8.333333e-02 -1.302511e-16 1.220e-10 6.031e-16 2.719e-16
-5.808081e-01 1.327040e-01 0.000000e+00 1.726676e-04 7.559e-05 9.398e-05 2.524e-05
-5.808081e-01 1.327040e-01 1.666667e-01 3.807663e-04 6.172e-05 2.867e-05 2.000e-05
-5.808081e-01 1.327040e-01 1.250000e-01 2.897231e-04 1.872e-05 3.005e-05 2.019e-05
-5.808081e-01 1.327040e-01 1.000000e-01 2.475832e-04 3.177e-05 5.308e-05 1.965e-05
-5.808081e-01 1.327040e-01 8.333333e-02 2.246923e-04 4.435e-05 6.559e-05 1.936e-05
-5.808081e-01 2.654090e-01 0.000000e+00 5.035798e-04 6.419e-05 5.351e-05 1.845e-05
-5.808081e-01 2.654090e-01 1.666667e-01 8.881036e-04 3.881e-05 3.760e-05 3.389e-05
-5.808081e-01 2.654090e-01 1.250000e-01 7.198745e-04 2.713e-05 1.721e-05 2.895e-05
-5.808081e-01 2.654090e-01 1.000000e-01 6.420084e-04 3.725e-05 3.008e-05 2.501e-05
-5.808081e-01 2.654090e-01 8.333333e-02 5.997108e-04 4.482e-05 3.765e-05 2.165e-05
-5.808081e-01 3.981130e-01 0.000000e+00 9.019766e-04 7.721e-05 4.881e-05 2.299e-05
-5.808081e-01 3.981130e-01 1.666667e-01 1.643703e-03 5.129e-05 7.947e-05 6.279e-05
-5.808081e-01 3.981130e-01 1.250000e-01 1.319197e-03 4.169e-05 5.053e-05 4.627e-05
-5.808081e-01 3.981130e-01 1.000000e-01 1.168998e-03 5.062e-05 3.816e-05 3.351e-05
-5.808081e-01 3.981130e-01 8.333333e-02 1.087408e-03 5.778e-05 3.144e-05 2.546e-05
-5.808081e-01 5.308170e-01 0.000000e+00 1.362037e-03 1.036e-04 7.296e-05 3.998e-05
-5.808081e-01 5.308170e-01 1.666667e-01 2.661515e-03 5.815e-05 1.989e-04 1.576e-04
-5.808081e-01 5.308170e-01 1.250000e-01 2.092993e-03 5.521e-05 8.850e-05 7.373e-05
-5.808081e-01 5.308170e-01 1.000000e-01 1.829849e-03 6.900e-05 4.746e-05 5.044e-05
-5.808081e-01 5.308170e-01 8.333333e-02 1.686906e-03 7.866e-05 3.450e-05 3.368e-05
-5.808081e-01 7.962260e-01 0.000000e+00 2.532775e-03 1.871e-04 1.547e-04 7.330e-05
-5.808081e-01 7.962260e-01 1.666667e-01 5.501852e-03 7.146e-05 3.482e-04 3.342e-04
-5.808081e-01 7.962260e-01 1.250000e-01 4.202881e-03 8.196e-05 1.638e-04 1.350e-04
-5.808081e-01 7.962260e-01 1.000000e-01 3.601643e-03 1.162e-04 8.364e-05 9.060e-05
-5.808081e-01 7.962260e-01 8.333333e-02 3.275044e-03 1.371e-04 5.505e-05 5.377e-05
-5.808081e-01 1.061634e+00 0.000000e+00 3.999590e-03 2.891e-04 2.066e-04 1.010e-04
-5.808081e-01 1.061634e+00 1.666667e-01 9.445421e-03 1.021e-04 4.845e-04 5.252e-04
-5.808081e-01 1.061634e+00 1.250000e-01 7.062870e-03 1.072e-04 2.730e-04 2.467e-04
-5.808081e-01 1.061634e+00 1.000000e-01 5.960089e-03 1.682e-04 1.708e-04 1.476e-04
-5.808081e-01 1.061634e+00 8.333333e-02 5.361048e-03 2.043e-04 1.005e-04 9.123e-05
-5.808081e-01 1.327043e+00 0.000000e+00 5.684672e-03 3.795e-04 2.269e-04 9.296e-05
-5.808081e-01 1.327043e+00 1.666667e-01 1.451654e-02 1.398e-04 9.472e-04 7.485e-04
-5.808081e-01 1.327043e+00 1.250000e-01 1.065260e-02 1.309e-04 5.707e-04 3.279e-04
-5.808081e-01 1.327043e+00 1.000000e-01 8.864143e-03 2.144e-04 3.916e-04 2.022e-04
-5.808081e-01 1.327043e+00 8.333333e-02 7.892638e-03 2.637e-04 3.018e-04 1.342e-04
-5.808081e-01 1.592451e+00 0.000000e+00 7.409249e-03 3.932e-04 4.245e-04 1.592e-04
-5.808081e-01 1.592451e+00 1.666667e-01 2.083572e-02 1.387e-04 1.167e-03 1.087e-03
-5.808081e-01 1.592451e+00 1.250000e-01 1.496164e-02 1.748e-04 6.063e-04 5.478e-04
-5.808081e-01 1.592451e+00 1.000000e-01 1.224278e-02 2.470e-04 3.544e-04 2.120e-04
-5.808081e-01 1.592451e+00 8.333333e-02 1.076587e-02 2.903e-04 2.192e-04 1.254e-04
-5.575758e-01 0.000000e+00 0.000000e+00 -7.072449e-17 2.627e-10 1.171e-15 3.169e-16
-5.575758e-01 0.000000e+00 1.666667e-01 -1.004873e-16 3.892e-10 3.776e-15 3.809e-15
-5.575758e-01 0.000000e+00 1.250000e-01 -8.746608e-17 1.253e-10 1.979e-15 2.211e-15
-5.575758e-01 0.000000e+00 1.000000e-01 -8.143911e-17 7.324e-11 1.147e-15 1.076e-15
-5.575758e-01 0.000000e+00 8.333333e-02 -7.816520e-17 1.169e-10 5.876e-16 3.998e-16
-5.575758e-01 1.327040e-01 0.000000e+00 2.074795e-04 7.499e-05 9.022e-05 2.175e-05
-5.575758e-01 1.327040e-01 1.666667e-01 4.160391e-04 6.017e-05 3.836e-05 3.051e-05
-5.575758e-01 1.327040e-01 1.250000e-01 3.247943e-04 1.891e-05 2.708e-05 2.019e-05
-5.575758e-01 1.327040e-01 1.000000e-01 2.825609e-04 3.205e-05 4.571e-05 1.978e-05
-5.575758e-01 1.327040e-01 8.333333e-02 2.596194e-04 4.437e-05 5.934e-05 1.957e-05
-5.575758e-01 2.654090e-01 0.000000e+00 5.800462e-04 6.687e-05 4.479e-05 1.741e-05
-5.575758e-01 2.654090e-01 1.666667e-01 9.792035e-04 3.891e-05 4.516e-05 3.935e-05
-5.575758e-01 2.654090e-01 1.250000e-01 8.045722e-04 2.782e-05 2.198e-05 2.551e-05
-5.575758e-01 2.654090e-01 1.000000e-01 7.237428e-04 3.876e-05 1.977e-05 1.959e-05
-5.575758e-01 2.654090e-01 8.333333e-02 6.798355e-04 4.671e-05 2.752e-05 1.616e-05
-5.575758e-01 3.981130e-01 0.000000e+00 1.024106e-03 8.204e-05 3.500e-05 2.177e-05
-5.575758e-01 3.981130e-01 1.666667e-01 1.804367e-03 5.110e-05 9.034e-05 6.990e-05
-5.575758e-01 3.981130e-01 1.250000e-01 1.463003e-03 4.254e-05 5.716e-05 4.451e-05
-5.575758e-01 3.981130e-01 1.000000e-01 1.305000e-03 5.301e-05 2.854e-05 2.841e-05
-5.575758e-01 3.981130e-01 8.333333e-02 1.219171e-03 6.096e-05 2.186e-05 2.054e-05
-5.575758e-01 5.308170e-01 0.000000e+00 1.532180e-03 1.101e-04 8.022e-05 3.686e-05
-5.575758e-01 5.308170e-01 1.666667e-01 2.907827e-03 5.790e-05 1.921e-04 1.731e-04
-5.575758e-01 5.308170e-01 1.250000e-01 2.305981e-03 5.642e-05 9.286e-05 7.728e-05
-5.575758e-01 5.308170e-01 1.000000e-01 2.027413e-03 7.222e-05 5.086e-05 4.469e-05
-5.575758e-01 5.308170e-01 8.333333e-02 1.876092e-03 8.295e-05 3.705e-05 2.464e-05
-5.575758e-01 7.962260e-01 0.000000e+00 2.804672e-03 1.968e-04 1.935e-04 7.097e-05
-5.575758e-01 7.962260e-01 1.666667e-01 5.979018e-03 7.356e-05 3.398e-04 3.612e-04
-5.575758e-01 7.962260e-01 1.250000e-01 4.590242e-03 8.429e-05 1.622e-04 1.428e-04
-5.575758e-01 7.962260e-01 1.000000e-01 3.947437e-03 1.212e-04 8.842e-05 8.914e-05
-5.575758e-01 7.962260e-01 8.333333e-02 3.598259e-03 1.435e-04 5.848e-05 4.377e-05
-5.575758e-01 1.061634e+00 0.000000e+00 4.376115e-03 3.012e-04 2.606e-04 9.915e-05
-5.575758e-01 1.061634e+00 1.666667e-01 1.024216e-02 1.064e-04 4.798e-04 5.572e-04
-5.575758e-01 1.061634e+00 1.250000e-01 7.675764e-03 1.111e-04 2.762e-04 2.162e-04
-5.575758e-01 1.061634e+00 1.000000e-01 6.487890e-03 1.748e-04 1.553e-04 1.398e-04
-5.575758e-01 1.061634e+00 8.333333e-02 5.842626e-03 2.126e-04 9.951e-05 7.712e-05
-5.575758e-01 1.327043e+00 0.000000e+00 6.162357e-03 3.920e-04 2.741e-04 9.531e-05
-5.575758e-01 1.327043e+00 1.666667e-01 1.572502e-02 1.405e-04 9.917e-04 6.739e-04
-5.575758e-01 1.327043e+00 1.250000e-01 1.154135e-02 1.365e-04 5.683e-04 3.309e-04
-5.575758e-01 1.327043e+00 1.000000e-01 9.604914e-03 2.226e-04 4.065e-04 1.878e-04
-5.575758e-01 1.327043e+00 8.333333e-02 8.553022e-03 2.733e-04 3.172e-04 1.103e-04
-5.575758e-01 1.592451e+00 0.000000e+00 7.995965e-03 4.074e-04 4.999e-04 1.705e-04
-5.575758e-01 1.592451e+00 1.666667e-01 2.251220e-02 1.378e-04 1.216e-03 1.071e-03
-5.575758e-01 1.592451e+00 1.250000e-01 1.616135e-02 1.813e-04 6.519e-04 5.533e-04
-5.575758e-01 1.592451e+00 1.000000e-01 1.322181e-02 2.566e-04 3.703e-04 1.893e-04
-5.575758e-01 1.592451e+00 8.333333e-02 1.162502e-02 3.014e-04 2.299e-04 8.677e-05
-5.343434e-01 0.000000e+00 0.000000e+00 -2.945227e-16 2.567e-10 1.369e-15 5.619e-16
-5.343434e-01 0.000000e+00 1.666667e-01 8.059638e-16 3.952e-10 4.511e-15 2.613e-15
-5.343434e-01 0.000000e+00 1.250000e-01 3.245010e-16 1.302e-10 2.331e-15 1.256e-15
-5.343434e-01 0.000000e+00 1.000000e-01 1.016524e-16 7.102e-11 1.323e-15 1.008e-15
-5.343434e-01 0.000000e+00 8.333333e-02 -1.940107e-17 1.118e-10 6.421e-16 5.283e-16
-5.343434e-01 1.327040e-01 0.000000e+00 2.420739e-04 7.417e-05 8.483e-05 1.985e-05
-5.343434e-01 1.327040e-01 1.666667e-01 4.506323e-04 5.840e-05 5.263e-05 4.467e-05
-5.343434e-01 1.327040e-01 1.250000e-01 3.593880e-04 1.906e-05 3.707e-05 2.003e-05
-5.343434e-01 1.327040e-01 1.000000e-01 3.171549e-04 3.224e-05 3.697e-05 1.977e-05
-5.343434e-01 1.327040e-01 8.333333e-02 2.942135e-04 4.427e-05 5.164e-05 1.963e-05
-5.343434e-01 2.654090e-01 0.000000e+00 6.560860e-04 6.950e-05 3.604e-05 1.669e-05
-5.343434e-01 2.654090e-01 1.666667e-01 1.069679e-03 3.909e-05 5.284e-05 3.792e-05
-5.343434e-01 2.654090e-01 1.250000e-01 8.887320e-04 2.846e-05 3.075e-05 1.983e-05
-5.343434e-01 2.654090e-01 1.000000e-01 8.049794e-04 4.021e-05 1.929e-05 1.342e-05
-5.343434e-01 2.654090e-01 8.333333e-02 7.594842e-04 4.855e-05 1.678e-05 1.063e-05
-5.343434e-01 3.981130e-01 0.000000e+00 1.145472e-03 8.690e-05 2.869e-05 2.220e-05
-5.343434e-01 3.981130e-01 1.666667e-01 1.964452e-03 5.110e-05 9.880e-05 7.661e-05
-5.343434e-01 3.981130e-01 1.250000e-01 1.606148e-03 4.332e-05 4.977e-05 5.119e-05
-5.343434e-01 3.981130e-01 1.000000e-01 1.440305e-03 5.533e-05 2.934e-05 2.261e-05
-5.343434e-01 3.981130e-01 8.333333e-02 1.350217e-03 6.411e-05 2.218e-05 1.114e-05
-5.343434e-01 5.308170e-01 0.000000e+00 1.701023e-03 1.167e-04 9.812e-05 3.425e-05
-5.343434e-01 5.308170e-01 1.666667e-01 3.153539e-03 5.792e-05 1.936e-04 1.873e-04
-5.343434e-01 5.308170e-01 1.250000e-01 2.518063e-03 5.753e-05 9.410e-05 8.052e-05
-5.343434e-01 5.308170e-01 1.000000e-01 2.223928e-03 7.534e-05 5.205e-05 3.762e-05
-5.343434e-01 5.308170e-01 8.333333e-02 2.064152e-03 8.716e-05 3.775e-05 1.431e-05
-5.343434e-01 7.962260e-01 0.000000e+00 3.073583e-03 2.063e-04 2.323e-04 6.951e-05
-5.343434e-01 7.962260e-01 1.666667e-01 6.455430e-03 7.590e-05 3.329e-04 3.840e-04
-5.343434e-01 7.962260e-01 1.250000e-01 4.975872e-03 8.645e-05 1.601e-04 1.701e-04
-5.343434e-01 7.962260e-01 1.000000e-01 4.291048e-03 1.259e-04 8.879e-05 7.991e-05
-5.343434e-01 7.962260e-01 8.333333e-02 3.919045e-03 1.497e-04 7.065e-05 3.093e-05
-5.343434e-01 1.061634e+00 0.000000e+00 4.747200e-03 3.125e-04 3.142e-04 1.017e-04
-5.343434e-01 1.061634e+00 1.666667e-01 1.103699e-02 1.106e-04 4.577e-04 5.939e-04
-5.343434e-01 1.061634e+00 1.250000e-01 8.285209e-03 1.147e-04 2.685e-04 2.569e-04
-5.343434e-01 1.061634e+00 1.000000e-01 7.011526e-03 1.811e-04 1.457e-04 1.278e-04
-5.343434e-01 1.061634e+00 8.333333e-02 6.319648e-03 2.203e-04 9.211e-05 6.430e-05
-5.343434e-01 1.327043e+00 0.000000e+00 6.631511e-03 4.033e-04 3.221e-04 1.008e-04
-5.343434e-01 1.327043e+00 1.666667e-01 1.692835e-02 1.409e-04 9.649e-04 7.199e-04
-5.343434e-01 1.327043e+00 1.250000e-01 1.242348e-02 1.418e-04 5.754e-04 3.210e-04
-5.343434e-01 1.327043e+00 1.000000e-01 1.033837e-02 2.302e-04 4.102e-04 1.675e-04
-5.343434e-01 1.327043e+00 8.333333e-02 9.205720e-03 2.820e-04 3.204e-04 8.206e-05
-5.343434e-01 1.592451e+00 0.000000e+00 8.570889e-03 4.206e-04 5.751e-04 1.844e-04
-5.343434e-01 1.592451e+00 1.666667e-01 2.417664e-02 1.371e-04 1.234e-03 1.230e-03
-5.343434e-01 1.592451e+00 1.250000e-01 1.734912e-02 1.874e-04 6.778e-04 5.446e-04
-5.343434e-01 1.592451e+00 1.000000e-01 1.418896e-02 2.655e-04 3.838e-04 1.534e-04
-5.343434e-01 1.592451e+00 8.333333e-02 1.247233e-02 3.116e-04 2.297e-04 5.225e-05
-5.111111e-01 0.000000e+00 0.000000e+00 -5.364161e-16 2.514e-10 1.536e-15 9.750e-16
-5.111111e-01 0.000000e+00 1.666667e-01 1.788805e-15 4.023e-10 5.168e-15 3.590e-15
-5.111111e-01 0.000000e+00 1.250000e-01 7.715207e-16 1.356e-10 2.645e-15 1.558e-15
-5.111111e-01 0.000000e+00 1.000000e-01 3.006634e-16 6.934e-11 1.477e-15 6.219e-16
-5.111111e-01 0.000000e+00 8.333333e-02 4.488910e-17 1.070e-10 7.596e-16 6.448e-16
-5.111111e-01 1.327040e-01 0.000000e+00 2.760240e-04 7.314e-05 7.804e-05 1.942e-05
-5.111111e-01 1.327040e-01 1.666667e-01 4.840608e-04 5.645e-05 6.673e-05 6.035e-05
-5.111111e-01 1.327040e-01 1.250000e-01 3.930447e-04 1.918e-05 4.697e-05 1.971e-05
-5.111111e-01 1.327040e-01 1.000000e-01 3.509172e-04 3.234e-05 3.782e-05 1.961e-05
-5.111111e-01 1.327040e-01 8.333333e-02 3.280332e-04 4.405e-05 4.274e-05 1.955e-05
-5.111111e-01 2.654090e-01 0.000000e+00 7.307458e-04 7.206e-05 2.471e-05 1.718e-05
-5.111111e-01 2.654090e-01 1.666667e-01 1.158316e-03 3.936e-05 5.819e-05 5.230e-05
-5.111111e-01 2.654090e-01 1.250000e-01 9.712542e-04 2.906e-05 3.008e-05 1.967e-05
-5.111111e-01 2.654090e-01 1.000000e-01 8.846711e-04 4.158e-05 2.076e-05 8.232e-06
-5.111111e-01 2.654090e-01 8.333333e-02 8.376384e-04 5.030e-05 2.405e-05 9.138e-06
-5.111111e-01 3.981130e-01 0.000000e+00 1.264529e-03 9.172e-05 3.883e-05 2.308e-05
-5.111111e-01 3.981130e-01 1.666667e-01 2.121842e-03 5.132e-05 1.014e-04 8.287e-05
-5.111111e-01 3.981130e-01 1.250000e-01 1.746768e-03 4.401e-05 5.052e-05 4.677e-05
-5.111111e-01 3.981130e-01 1.000000e-01 1.573162e-03 5.756e-05 2.872e-05 1.614e-05
-5.111111e-01 3.981130e-01 8.333333e-02 1.478857e-03 6.716e-05 2.126e-05 8.107e-06
-5.111111e-01 5.308170e-01 0.000000e+00 1.866382e-03 1.232e-04 1.159e-04 3.220e-05
-5.111111e-01 5.308170e-01 1.666667e-01 3.395426e-03 5.828e-05 1.909e-04 1.999e-04
-5.111111e-01 5.308170e-01 1.250000e-01 2.726469e-03 5.850e-05 9.219e-05 7.811e-05
-5.111111e-01 5.308170e-01 1.000000e-01 2.416838e-03 7.831e-05 5.090e-05 2.944e-05
-5.111111e-01 5.308170e-01 8.333333e-02 2.248643e-03 9.122e-05 3.521e-05 2.999e-06
-5.111111e-01 7.962260e-01 0.000000e+00 3.335937e-03 2.153e-04 2.700e-04 7.067e-05
-5.111111e-01 7.962260e-01 1.666667e-01 6.924898e-03 7.846e-05 3.153e-04 4.012e-04
-5.111111e-01 7.962260e-01 1.250000e-01 5.354728e-03 8.840e-05 1.517e-04 1.668e-04
-5.111111e-01 7.962260e-01 1.000000e-01 4.627963e-03 1.303e-04 8.473e-05 6.825e-05
-5.111111e-01 7.962260e-01 8.333333e-02 4.233178e-03 1.554e-04 9.048e-05 1.891e-05
-5.111111e-01 1.061634e+00 0.000000e+00 5.107841e-03 3.229e-04 3.661e-04 1.062e-04
-5.111111e-01 1.061634e+00 1.666667e-01 1.181963e-02 1.146e-04 4.180e-04 6.215e-04
-5.111111e-01 1.061634e+00 1.250000e-01 8.883222e-03 1.181e-04 2.499e-04 2.517e-04
-5.111111e-01 1.061634e+00 1.000000e-01 7.524085e-03 1.868e-04 1.283e-04 1.116e-04
-5.111111e-01 1.061634e+00 8.333333e-02 6.785788e-03 2.274e-04 1.054e-04 4.530e-05
-5.111111e-01 1.327043e+00 0.000000e+00 7.085786e-03 4.133e-04 3.687e-04 1.083e-04
-5.111111e-01 1.327043e+00 1.666667e-01 1.811089e-02 1.410e-04 9.219e-04 7.534e-04
-5.111111e-01 1.327043e+00 1.250000e-01 1.328741e-02 1.469e-04 5.668e-04 3.151e-04
-5.111111e-01 1.327043e+00 1.000000e-01 1.105482e-02 2.372e-04 4.024e-04 1.455e-04
-5.111111e-01 1.327043e+00 8.333333e-02 9.842062e-03 2.899e-04 3.131e-04 6.922e-05
-5.111111e-01 1.592451e+00 0.000000e+00 9.126228e-03 4.323e-04 6.485e-04 2.007e-04
-5.111111e-01 1.592451e+00 1.666667e-01 2.580745e-02 1.366e-04 1.247e-03 1.425e-03
-5.111111e-01 1.592451e+00 1.250000e-01 1.850942e-02 1.932e-04 6.663e-04 5.190e-04
-5.111111e-01 1.592451e+00 1.000000e-01 1.513147e-02 2.737e-04 3.844e-04 1.700e-04
-5.111111e-01 1.592451e+00 8.333333e-02 1.329653e-02 3.209e-04 2.187e-04 9.387e-05
-4.878788e-01 0.000000e+00 0.000000e+00 -7.941566e-16 2.469e-10 1.665e-15 1.401e-15
-4.878788e-01 0.000000e+00 1.666667e-01 2.836532e-15 4.107e-10 5.734e-15 4.589e-15
-4.878788e-01 0.000000e+00 1.250000e-01 1.248106e-15 1.415e-10 2.913e-15 2.018e-15
-4.878788e-01 0.000000e+00 1.000000e-01 5.128914e-16 6.836e-11 1.608e-15 8.389e-16
-4.878788e-01 0.000000e+00 8.333333e-02 1.135156e-16 1.026e-10 8.854e-16 4.153e-16
-4.878788e-01 1.327040e-01 0.000000e+00 3.088969e-04 7.193e-05 7.004e-05 1.941e-05
-4.878788e-01 1.327040e-01 1.666667e-01 5.158355e-04 5.437e-05 8.030e-05 7.650e-05
-4.878788e-01 1.327040e-01 1.250000e-01 4.252998e-04 1.926e-05 5.648e-05 1.923e-05
-4.878788e-01 1.327040e-01 1.000000e-01 3.833948e-04 3.236e-05 4.545e-05 1.929e-05
-4.878788e-01 1.327040e-01 8.333333e-02 3.606315e-04 4.371e-05 3.946e-05 1.933e-05
-4.878788e-01 2.654090e-01 0.000000e+00 8.030564e-04 7.452e-05 2.604e-05 1.783e-05
-4.878788e-01 2.654090e-01 1.666667e-01 1.243890e-03 3.975e-05 6.271e-05 6.682e-05
-4.878788e-01 2.654090e-01 1.250000e-01 1.051025e-03 2.958e-05 3.469e-05 3.362e-05
-4.878788e-01 2.654090e-01 1.000000e-01 9.617563e-04 4.284e-05 2.858e-05 1.825e-05
-4.878788e-01 2.654090e-01 8.333333e-02 9.132647e-04 5.194e-05 2.526e-05 1.017e-05
-4.878788e-01 3.981130e-01 0.000000e+00 1.379707e-03 9.643e-05 4.903e-05 2.479e-05
-4.878788e-01 3.981130e-01 1.666667e-01 2.274399e-03 5.182e-05 1.044e-04 9.319e-05
-4.878788e-01 3.981130e-01 1.250000e-01 1.882971e-03 4.461e-05 4.982e-05 4.083e-05
-4.878788e-01 3.981130e-01 1.000000e-01 1.701796e-03 5.965e-05 2.669e-05 1.549e-05
-4.878788e-01 3.981130e-01 8.333333e-02 1.603380e-03 7.008e-05 1.913e-05 1.612e-05
-4.878788e-01 5.308170e-01 0.000000e+00 2.026046e-03 1.294e-04 1.331e-04 3.072e-05
-4.878788e-01 5.308170e-01 1.666667e-01 3.630233e-03 5.902e-05 1.839e-04 2.105e-04
-4.878788e-01 5.308170e-01 1.250000e-01 2.928401e-03 5.933e-05 8.735e-05 7.357e-05
-4.878788e-01 5.308170e-01 1.000000e-01 2.603553e-03 8.109e-05 4.504e-05 2.031e-05
-4.878788e-01 5.308170e-01 8.333333e-02 2.427093e-03 9.509e-05 4.510e-05 -4.978e-06
-4.878788e-01 7.962260e-01 0.000000e+00 3.588124e-03 2.236e-04 3.056e-04 7.472e-05
-4.878788e-01 7.962260e-01 1.666667e-01 7.381162e-03 8.118e-05 2.871e-04 4.117e-04
-4.878788e-01 7.962260e-01 1.250000e-01 5.721708e-03 9.011e-05 1.369e-04 1.599e-04
-4.878788e-01 7.962260e-01 1.000000e-01 4.953617e-03 1.343e-04 7.623e-05 5.517e-05
-4.878788e-01 7.962260e-01 8.333333e-02 4.536383e-03 1.608e-04 1.116e-04 1.107e-05
-4.878788e-01 1.061634e+00 0.000000e+00 5.452975e-03 3.320e-04 4.149e-04 1.119e-04
-4.878788e-01 1.061634e+00 1.666667e-01 1.257964e-02 1.183e-04 3.708e-04 6.378e-04
-4.878788e-01 1.061634e+00 1.250000e-01 9.461722e-03 1.211e-04 2.204e-04 2.403e-04
-4.878788e-01 1.061634e+00 1.000000e-01 8.018573e-03 1.918e-04 1.057e-04 9.199e-05
-4.878788e-01 1.061634e+00 8.333333e-02 7.234641e-03 2.337e-04 1.350e-04 2.477e-05
-4.878788e-01 1.327043e+00 0.000000e+00 7.518756e-03 4.218e-04 4.127e-04 1.176e-04
-4.878788e-01 1.327043e+00 1.666667e-01 1.925682e-02 1.408e-04 8.858e-04 7.722e-04
-4.878788e-01 1.327043e+00 1.250000e-01 1.412142e-02 1.515e-04 4.769e-04 2.957e-04
-4.878788e-01 1.327043e+00 1.000000e-01 1.174446e-02 2.433e-04 3.733e-04 1.191e-04
-4.878788e-01 1.327043e+00 8.333333e-02 1.045327e-02 2.968e-04 2.968e-04 5.826e-05
-4.878788e-01 1.592451e+00 0.000000e+00 9.654100e-03 4.426e-04 7.182e-04 2.190e-04
-4.878788e-01 1.592451e+00 1.666667e-01 2.738281e-02 1.365e-04 1.273e-03 1.399e-03
-4.878788e-01 1.592451e+00 1.250000e-01 1.962650e-02 1.984e-04 6.384e-04 4.741e-04
-4.878788e-01 1.592451e+00 1.000000e-01 1.603644e-02 2.808e-04 3.717e-04 2.149e-04
-4.878788e-01 1.592451e+00 8.333333e-02 1.408628e-02 3.290e-04 2.040e-04 1.472e-04
-4.646465e-01 0.000000e+00 0.000000e+00 -1.065419e-15 2.433e-10 1.746e-15 1.824e-15
-4.646465e-01 0.000000e+00 1.666667e-01 3.938020e-15 4.203e-10 6.196e-15 5.553e-15
-4.646465e-01 0.000000e+00 1.250000e-01 1.749015e-15 1.478e-10 3.130e-15 2.465e-15
-4.646465e-01 0.000000e+00 1.000000e-01 7.358189e-16 6.822e-11 1.711e-15 1.052e-15
-4.646465e-01 0.000000e+00 8.333333e-02 1.854406e-16 9.883e-11 9.303e-16 3.649e-16
-4.646465e-01 1.327040e-01 0.000000e+00 3.402709e-04 7.056e-05 6.095e-05 1.927e-05
-4.646465e-01 1.327040e-01 1.666667e-01 5.454743e-04 5.221e-05 9.300e-05 9.281e-05
-4.646465e-01 1.327040e-01 1.250000e-01 4.556978e-04 1.930e-05 6.531e-05 3.140e-05
-4.646465e-01 1.327040e-01 1.000000e-01 4.141441e-04 3.227e-05 5.249e-05 1.883e-05
-4.646465e-01 1.327040e-01 8.333333e-02 3.915718e-04 4.326e-05 4.553e-05 1.896e-05
-4.646465e-01 2.654090e-01 0.000000e+00 8.720773e-04 7.683e-05 3.230e-05 1.798e-05
-4.646465e-01 2.654090e-01 1.666667e-01 1.325199e-03 4.027e-05 6.207e-05 8.147e-05
-4.646465e-01 2.654090e-01 1.250000e-01 1.126958e-03 3.004e-05 4.101e-05 4.808e-05
-4.646465e-01 2.654090e-01 1.000000e-01 1.035201e-03 4.398e-05 3.588e-05 3.263e-05
-4.646465e-01 2.654090e-01 8.333333e-02 9.853576e-04 5.345e-05 3.310e-05 2.391e-05
-4.646465e-01 3.981130e-01 0.000000e+00 1.489490e-03 1.010e-04 5.905e-05 3.541e-05
-4.646465e-01 3.981130e-01 1.666667e-01 2.420026e-03 5.261e-05 1.046e-04 1.062e-04
-4.646465e-01 3.981130e-01 1.250000e-01 2.012916e-03 4.511e-05 4.760e-05 3.357e-05
-4.646465e-01 3.981130e-01 1.000000e-01 1.824483e-03 6.158e-05 2.325e-05 2.568e-05
-4.646465e-01 3.981130e-01 8.333333e-02 1.722124e-03 7.282e-05 2.325e-05 2.908e-05
-4.646465e-01 5.308170e-01 0.000000e+00 2.177877e-03 1.354e-04 1.493e-04 3.651e-05
-4.646465e-01 5.308170e-01 1.666667e-01 3.854754e-03 6.016e-05 1.725e-04 2.184e-04
-4.646465e-01 5.308170e-01 1.250000e-01 3.121120e-03 5.999e-05 8.108e-05 6.783e-05
-4.646465e-01 5.308170e-01 1.000000e-01 2.781553e-03 8.362e-05 3.881e-05 9.514e-06
-4.646465e-01 5.308170e-01 8.333333e-02 2.597096e-03 9.868e-05 5.738e-05 -5.740e-08
-4.646465e-01 7.962260e-01 0.000000e+00 3.826621e-03 2.312e-04 3.382e-04 7.949e-05
-4.646465e-01 7.962260e-01 1.666667e-01 7.818077e-03 8.402e-05 2.705e-04 4.143e-04
-4.646465e-01 7.962260e-01 1.250000e-01 6.071815e-03 9.155e-05 1.362e-04 1.492e-04
-4.646465e-01 7.962260e-01 1.000000e-01 5.263545e-03 1.378e-04 7.671e-05 4.322e-05
-4.646465e-01 7.962260e-01 8.333333e-02 4.824485e-03 1.655e-04 1.334e-04 1.237e-05
-4.646465e-01 1.061634e+00 0.000000e+00 5.777636e-03 3.399e-04 4.593e-04 1.194e-04
-4.646465e-01 1.061634e+00 1.666667e-01 1.330681e-02 1.215e-04 3.137e-04 6.412e-04
-4.646465e-01 1.061634e+00 1.250000e-01 1.001280e-02 1.238e-04 1.799e-04 2.224e-04
-4.646465e-01 1.061634e+00 1.000000e-01 8.488139e-03 1.962e-04 7.962e-05 6.744e-05
-4.646465e-01 1.061634e+00 8.333333e-02 7.659930e-03 2.391e-04 1.663e-04 1.710e-05
-4.646465e-01 1.327043e+00 0.000000e+00 7.924110e-03 4.285e-04 4.529e-04 1.435e-04
-4.646465e-01 1.327043e+00 1.666667e-01 2.035066e-02 1.403e-04 8.232e-04 7.731e-04
-4.646465e-01 1.327043e+00 1.250000e-01 1.491404e-02 1.557e-04 3.644e-04 2.673e-04
-4.646465e-01 1.327043e+00 1.000000e-01 1.239767e-02 2.484e-04 2.907e-04 8.702e-05
-4.646465e-01 1.327043e+00 8.333333e-02 1.103075e-02 3.024e-04 2.508e-04 6.287e-05
-4.646465e-01 1.592451e+00 0.000000e+00 1.014680e-02 4.510e-04 7.825e-04 2.392e-04
-4.646465e-01 1.592451e+00 1.666667e-01 2.888133e-02 1.368e-04 1.265e-03 1.331e-03
-4.646465e-01 1.592451e+00 1.250000e-01 2.068497e-02 2.030e-04 6.242e-04 4.094e-04
-4.646465e-01 1.592451e+00 1.000000e-01 1.689123e-02 2.869e-04 3.452e-04 2.654e-04
-4.646465e-01 1.592451e+00 8.333333e-02 1.483043e-02 3.359e-04 2.543e-04 2.055e-04
-4.414141e-01 0.000000e+00 0.000000e+00 -1.347905e-15 2.407e-10 1.771e-15 2.234e-15
-4.414141e-01 0.000000e+00 1.666667e-01 5.080729e-15 4.310e-10 7.824e-15 6.458e-15
-4.414141e-01 0.000000e+00 1.250000e-01 2.268202e-15 1.546e-10 3.377e-15 2.888e-15
-4.414141e-01 0.000000e+00 1.000000e-01 9.664035e-16 6.894e-11 1.784e-15 1.258e-15
-4.414141e-01 0.000000e+00 8.333333e-02 2.592538e-16 9.569e-11 9.553e-16 4.802e-16
-4.414141e-01 1.327040e-01 0.000000e+00 3.696992e-04 6.905e-05 5.110e-05 1.912e-05
-4.414141e-01 1.327040e-01 1.666667e-01 5.724708e-04 5.000e-05 1.045e-04 1.089e-04
-4.414141e-01 1.327040e-01 1.250000e-01 4.837583e-04 1.929e-05 7.319e-05 4.457e-05
-4.414141e-01 1.327040e-01 1.000000e-01 4.426970e-04 3.210e-05 5.870e-05 1.819e-05
-4.414141e-01 1.327040e-01 8.333333e-02 4.203921e-04 4.270e-05 5.333e-05 1.843e-05
-4.414141e-01 2.654090e-01 0.000000e+00 9.367941e-04 7.897e-05 3.973e-05 2.009e-05
-4.414141e-01 2.654090e-01 1.666667e-01 1.400958e-03 4.090e-05 6.062e-05 8.429e-05
-4.414141e-01 2.654090e-01 1.250000e-01 1.197887e-03 3.040e-05 4.659e-05 6.280e-05
-4.414141e-01 2.654090e-01 1.000000e-01 1.103893e-03 4.498e-05 4.245e-05 4.740e-05
-4.414141e-01 2.654090e-01 8.333333e-02 1.052835e-03 5.481e-05 4.021e-05 3.890e-05
-4.414141e-01 3.981130e-01 0.000000e+00 1.592228e-03 1.052e-04 6.874e-05 5.532e-05
-4.414141e-01 3.981130e-01 1.666667e-01 2.556480e-03 5.368e-05 1.022e-04 9.814e-05
-4.414141e-01 3.981130e-01 1.250000e-01 2.134620e-03 4.547e-05 4.389e-05 2.513e-05
-4.414141e-01 3.981130e-01 1.000000e-01 1.939359e-03 6.330e-05 1.852e-05 3.646e-05
-4.414141e-01 3.981130e-01 8.333333e-02 1.833291e-03 7.533e-05 3.262e-05 4.285e-05
-4.414141e-01 5.308170e-01 0.000000e+00 2.319557e-03 1.410e-04 1.641e-04 5.724e-05
-4.414141e-01 5.308170e-01 1.666667e-01 4.065577e-03 6.169e-05 1.567e-04 2.117e-04
-4.414141e-01 5.308170e-01 1.250000e-01 3.301693e-03 6.048e-05 7.209e-05 6.087e-05
-4.414141e-01 5.308170e-01 1.000000e-01 2.948124e-03 8.585e-05 3.292e-05 -1.867e-06
-4.414141e-01 5.308170e-01 8.333333e-02 2.756062e-03 1.019e-04 7.017e-05 8.362e-06
-4.414141e-01 7.962260e-01 0.000000e+00 4.047660e-03 2.378e-04 3.669e-04 9.596e-05
-4.414141e-01 7.962260e-01 1.666667e-01 8.229050e-03 8.688e-05 3.822e-04 4.073e-04
-4.414141e-01 7.962260e-01 1.250000e-01 6.399692e-03 9.269e-05 1.879e-04 1.343e-04
-4.414141e-01 7.962260e-01 1.000000e-01 5.552960e-03 1.408e-04 9.791e-05 2.634e-05
-4.414141e-01 7.962260e-01 8.333333e-02 5.093008e-03 1.696e-04 1.556e-04 2.343e-05
-4.414141e-01 1.061634e+00 0.000000e+00 6.076552e-03 3.461e-04 4.982e-04 1.299e-04
-4.414141e-01 1.061634e+00 1.666667e-01 1.399014e-02 1.243e-04 4.133e-04 6.290e-04
-4.414141e-01 1.061634e+00 1.250000e-01 1.052794e-02 1.260e-04 1.912e-04 1.968e-04
-4.414141e-01 1.061634e+00 1.000000e-01 8.925442e-03 1.997e-04 9.708e-05 3.829e-05
-4.414141e-01 1.061634e+00 8.333333e-02 8.054948e-03 2.434e-04 1.989e-04 3.488e-05
-4.414141e-01 1.327043e+00 0.000000e+00 8.295142e-03 4.333e-04 4.884e-04 1.560e-04
-4.414141e-01 1.327043e+00 1.666667e-01 2.137570e-02 1.395e-04 7.343e-04 7.022e-04
-4.414141e-01 1.327043e+00 1.250000e-01 1.565296e-02 1.594e-04 2.346e-04 2.290e-04
-4.414141e-01 1.327043e+00 1.000000e-01 1.300414e-02 2.525e-04 1.957e-04 6.773e-05
-4.414141e-01 1.327043e+00 8.333333e-02 1.156528e-02 3.067e-04 1.920e-04 7.384e-05
-4.414141e-01 1.592451e+00 0.000000e+00 1.059605e-02 4.574e-04 8.402e-04 2.605e-04
-4.414141e-01 1.592451e+00 1.666667e-01 3.027999e-02 1.375e-04 1.224e-03 1.214e-03
-4.414141e-01 1.592451e+00 1.250000e-01 2.166826e-02 2.069e-04 5.900e-04 4.195e-04
-4.414141e-01 1.592451e+00 1.000000e-01 1.768227e-02 2.918e-04 2.965e-04 3.215e-04
-4.414141e-01 1.592451e+00 8.333333e-02 1.551703e-02 3.412e-04 3.261e-04 2.683e-04
-4.181818e-01 0.000000e+00 0.000000e+00 -1.639334e-15 2.388e-10 1.743e-15 2.584e-15
-4.181818e-01 0.000000e+00 1.666667e-01 6.251757e-15 4.428e-10 9.633e-15 7.279e-15
-4.181818e-01 0.000000e+00 1.250000e-01 2.799405e-15 1.618e-10 4.454e-15 3.274e-15
-4.181818e-01 0.000000e+00 1.000000e-01 1.201459e-15 7.050e-11 1.856e-15 1.457e-15
-4.181818e-01 0.000000e+00 8.333333e-02 3.334387e-16 9.319e-11 9.644e-16 5.877e-16
-4.181818e-01 1.327040e-01 0.000000e+00 3.967275e-04 6.740e-05 5.307e-05 1.989e-05
-4.181818e-01 1.327040e-01 1.666667e-01 5.963128e-04 4.777e-05 1.144e-04 1.244e-04
-4.181818e-01 1.327040e-01 1.250000e-01 5.089942e-04 1.921e-05 7.987e-05 5.756e-05
-4.181818e-01 1.327040e-01 1.000000e-01 4.685782e-04 3.182e-05 6.459e-05 2.450e-05
-4.181818e-01 1.327040e-01 8.333333e-02 4.466238e-04 4.203e-05 6.151e-05 1.816e-05
-4.181818e-01 2.654090e-01 0.000000e+00 9.961715e-04 8.089e-05 4.827e-05 3.354e-05
-4.181818e-01 2.654090e-01 1.666667e-01 1.469862e-03 4.166e-05 5.840e-05 7.804e-05
-4.181818e-01 2.654090e-01 1.250000e-01 1.262623e-03 3.066e-05 5.124e-05 7.748e-05
-4.181818e-01 2.654090e-01 1.000000e-01 1.166700e-03 4.581e-05 4.808e-05 6.227e-05
-4.181818e-01 2.654090e-01 8.333333e-02 1.114594e-03 5.597e-05 4.636e-05 5.401e-05
-4.181818e-01 3.981130e-01 0.000000e+00 1.686234e-03 1.092e-04 7.838e-05 7.622e-05
-4.181818e-01 3.981130e-01 1.666667e-01 2.681480e-03 5.503e-05 9.547e-05 8.650e-05
-4.181818e-01 3.981130e-01 1.250000e-01 2.246060e-03 4.570e-05 3.879e-05 3.049e-05
-4.181818e-01 3.981130e-01 1.000000e-01 2.044523e-03 6.478e-05 2.662e-05 4.766e-05
-4.181818e-01 3.981130e-01 8.333333e-02 1.935046e-03 7.757e-05 3.725e-05 5.697e-05
-4.181818e-01 5.308170e-01 0.000000e+00 2.448713e-03 1.461e-04 1.773e-04 8.244e-05
-4.181818e-01 5.308170e-01 1.666667e-01 4.259238e-03 6.356e-05 1.732e-04 1.979e-04
-4.181818e-01 5.308170e-01 1.250000e-01 3.467133e-03 6.076e-05 6.229e-05 5.254e-05
-4.181818e-01 5.308170e-01 1.000000e-01 3.100502e-03 8.774e-05 4.225e-05 -6.298e-06
-4.181818e-01 5.308170e-01 8.333333e-02 2.901344e-03 1.048e-04 8.348e-05 1.806e-05
-4.181818e-01 7.962260e-01 0.000000e+00 4.247403e-03 2.434e-04 3.911e-04 9.734e-05
-4.181818e-01 7.962260e-01 1.666667e-01 8.607370e-03 8.969e-05 4.920e-04 3.921e-04
-4.181818e-01 7.962260e-01 1.250000e-01 6.699884e-03 9.349e-05 2.360e-04 1.158e-04
-4.181818e-01 7.962260e-01 1.000000e-01 5.816991e-03 1.431e-04 1.168e-04 1.763e-05
-4.181818e-01 7.962260e-01 8.333333e-02 5.337395e-03 1.729e-04 1.787e-04 3.043e-05
-4.181818e-01 1.061634e+00 0.000000e+00 6.344369e-03 3.506e-04 5.308e-04 1.397e-04
-4.181818e-01 1.061634e+00 1.666667e-01 1.461839e-02 1.265e-04 5.588e-04 5.983e-04
-4.181818e-01 1.061634e+00 1.250000e-01 1.099850e-02 1.278e-04 2.574e-04 1.625e-04
-4.181818e-01 1.061634e+00 1.000000e-01 9.323016e-03 2.024e-04 1.178e-04 2.650e-05
-4.181818e-01 1.061634e+00 8.333333e-02 8.412874e-03 2.466e-04 2.339e-04 5.623e-05
-4.181818e-01 1.327043e+00 0.000000e+00 8.625041e-03 4.359e-04 5.186e-04 1.794e-04
-4.181818e-01 1.327043e+00 1.666667e-01 2.231492e-02 1.383e-04 6.197e-04 5.956e-04
-4.181818e-01 1.327043e+00 1.250000e-01 1.632560e-02 1.623e-04 1.310e-04 1.796e-04
-4.181818e-01 1.327043e+00 1.000000e-01 1.355340e-02 2.554e-04 1.187e-04 4.559e-05
-4.181818e-01 1.327043e+00 8.333333e-02 1.204751e-02 3.095e-04 2.407e-04 9.088e-05
-4.181818e-01 1.592451e+00 0.000000e+00 1.099341e-02 4.616e-04 8.901e-04 3.026e-04
-4.181818e-01 1.592451e+00 1.666667e-01 3.155539e-02 1.385e-04 1.114e-03 1.040e-03
-4.181818e-01 1.592451e+00 1.250000e-01 2.255953e-02 2.099e-04 5.319e-04 4.718e-04
-4.181818e-01 1.592451e+00 1.000000e-01 1.839573e-02 2.952e-04 2.522e-04 3.832e-04
-4.181818e-01 1.592451e+00 8.333333e-02 1.613391e-02 3.449e-04 4.070e-04 3.350e-04
-3.949495e-01 0.000000e+00 0.000000e+00 -1.938319e-15 2.372e-10 1.678e-15 2.382e-15
-3.949495e-01 0.000000e+00 1.666667e-01 7.441877e-15 4.553e-10 1.133e-14 7.968e-15
-3.949495e-01 0.000000e+00 1.250000e-01 3.338041e-15 1.694e-10 5.066e-15 3.603e-15
-3.949495e-01 0.000000e+00 1.000000e-01 1.438552e-15 7.277e-11 2.223e-15 1.633e-15
-3.949495e-01 0.000000e+00 8.333333e-02 4.067303e-16 9.110e-11 9.564e-16 6.822e-16
-3.949495e-01 1.327040e-01 0.000000e+00 4.207729e-04 6.566e-05 6.097e-05 2.030e-05
-3.949495e-01 1.327040e-01 1.666667e-01 6.163086e-04 4.554e-05 1.227e-04 1.388e-04
-3.949495e-01 1.327040e-01 1.250000e-01 5.307617e-04 1.905e-05 8.523e-05 6.994e-05
-3.949495e-01 1.327040e-01 1.000000e-01 4.911658e-04 3.143e-05 7.112e-05 3.597e-05
-3.949495e-01 1.327040e-01 8.333333e-02 4.696568e-04 4.126e-05 6.830e-05 1.803e-05
-3.949495e-01 2.654090e-01 0.000000e+00 1.048915e-03 8.258e-05 5.591e-05 4.883e-05
-3.949495e-01 2.654090e-01 1.666667e-01 1.530299e-03 4.251e-05 5.794e-05 6.608e-05
-3.949495e-01 2.654090e-01 1.250000e-01 1.319694e-03 3.080e-05 5.508e-05 7.189e-05
-3.949495e-01 2.654090e-01 1.000000e-01 1.222213e-03 4.645e-05 5.282e-05 7.458e-05
-3.949495e-01 2.654090e-01 8.333333e-02 1.169261e-03 5.693e-05 5.160e-05 6.855e-05
-3.949495e-01 3.981130e-01 0.000000e+00 1.769374e-03 1.127e-04 8.509e-05 5.160e-05
-3.949495e-01 3.981130e-01 1.666667e-01 2.792327e-03 5.661e-05 8.424e-05 7.333e-05
-3.949495e-01 3.981130e-01 1.250000e-01 2.344785e-03 4.576e-05 3.281e-05 3.639e-05
-3.949495e-01 3.981130e-01 1.000000e-01 2.137637e-03 6.598e-05 3.353e-05 5.864e-05
-3.949495e-01 3.981130e-01 8.333333e-02 2.025112e-03 7.948e-05 4.549e-05 6.209e-05
-3.949495e-01 5.308170e-01 0.000000e+00 2.562290e-03 1.505e-04 1.851e-04 1.068e-04
-3.949495e-01 5.308170e-01 1.666667e-01 4.431724e-03 6.574e-05 2.081e-04 1.790e-04
-3.949495e-01 5.308170e-01 1.250000e-01 3.613847e-03 6.082e-05 7.023e-05 4.207e-05
-3.949495e-01 5.308170e-01 1.000000e-01 3.235286e-03 8.922e-05 5.413e-05 1.086e-06
-3.949495e-01 5.308170e-01 8.333333e-02 3.029649e-03 1.072e-04 9.410e-05 2.768e-05
-3.949495e-01 7.962260e-01 0.000000e+00 4.420781e-03 2.475e-04 4.036e-04 1.265e-04
-3.949495e-01 7.962260e-01 1.666667e-01 8.945402e-03 9.235e-05 5.906e-04 3.657e-04
-3.949495e-01 7.962260e-01 1.250000e-01 6.965880e-03 9.391e-05 2.802e-04 9.927e-05
-3.949495e-01 7.962260e-01 1.000000e-01 6.049644e-03 1.448e-04 1.338e-04 1.809e-05
-3.949495e-01 7.962260e-01 8.333333e-02 5.551936e-03 1.753e-04 1.965e-04 4.126e-05
-3.949495e-01 1.061634e+00 0.000000e+00 6.573956e-03 3.530e-04 5.467e-04 1.676e-04
-3.949495e-01 1.061634e+00 1.666667e-01 1.517875e-02 1.280e-04 6.947e-04 5.449e-04
-3.949495e-01 1.061634e+00 1.250000e-01 1.141415e-02 1.290e-04 3.174e-04 1.166e-04
-3.949495e-01 1.061634e+00 1.000000e-01 9.671681e-03 2.039e-04 1.427e-04 5.956e-05
-3.949495e-01 1.061634e+00 8.333333e-02 8.725154e-03 2.483e-04 2.621e-04 8.010e-05
-3.949495e-01 1.327043e+00 0.000000e+00 8.904797e-03 4.359e-04 5.312e-04 2.006e-04
-3.949495e-01 1.327043e+00 1.666667e-01 2.314858e-02 1.368e-04 4.828e-04 4.604e-04
-3.949495e-01 1.327043e+00 1.250000e-01 1.691693e-02 1.646e-04 1.692e-04 1.150e-04
-3.949495e-01 1.327043e+00 1.000000e-01 1.403256e-02 2.569e-04 1.751e-04 5.339e-05
-3.949495e-01 1.327043e+00 8.333333e-02 1.246574e-02 3.106e-04 2.833e-04 1.059e-04
-3.949495e-01 1.592451e+00 0.000000e+00 1.132766e-02 4.632e-04 9.165e-04 3.241e-04
-3.949495e-01 1.592451e+00 1.666667e-01 3.268043e-02 1.397e-04 1.018e-03 8.234e-04
-3.949495e-01 1.592451e+00 1.250000e-01 2.333860e-02 2.120e-04 4.466e-04 5.299e-04
-3.949495e-01 1.592451e+00 1.000000e-01 1.901466e-02 2.971e-04 2.903e-04 4.469e-04
-3.949495e-01 1.592451e+00 8.333333e-02 1.666585e-02 3.466e-04 4.816e-04 4.019e-04
-3.717172e-01 0.000000e+00 0.000000e+00 -2.243968e-15 2.356e-10 1.664e-15 2.155e-15
-3.717172e-01 0.000000e+00 1.666667e-01 8.644188e-15 4.687e-10 1.315e-14 8.457e-15
-3.717172e-01 0.000000e+00 1.250000e-01 3.880620e-15 1.776e-10 5.961e-15 3.846e-15
-3.717172e-01 0.000000e+00 1.000000e-01 1.675768e-15 7.561e-11 2.631e-15 1.772e-15
-3.717172e-01 0.000000e+00 8.333333e-02 4.780712e-16 8.906e-11 9.301e-16 7.565e-16
-3.717172e-01 1.327040e-01 0.000000e+00 4.410665e-04 6.383e-05 6.622e-05 2.001e-05
-3.717172e-01 1.327040e-01 1.666667e-01 6.315230e-04 4.334e-05 1.294e-04 1.504e-04
-3.717172e-01 1.327040e-01 1.250000e-01 5.481983e-04 1.877e-05 8.939e-05 7.842e-05
-3.717172e-01 1.327040e-01 1.000000e-01 5.096308e-04 3.091e-05 7.459e-05 4.643e-05
-3.717172e-01 1.327040e-01 8.333333e-02 4.886806e-04 4.038e-05 7.229e-05 2.764e-05
-3.717172e-01 2.654090e-01 0.000000e+00 1.093347e-03 8.400e-05 6.302e-05 6.289e-05
-3.717172e-01 2.654090e-01 1.666667e-01 1.580179e-03 4.347e-05 5.980e-05 4.868e-05
-3.717172e-01 2.654090e-01 1.250000e-01 1.367190e-03 3.077e-05 5.863e-05 5.493e-05
-3.717172e-01 2.654090e-01 1.000000e-01 1.268607e-03 4.688e-05 5.717e-05 5.782e-05
-3.717172e-01 2.654090e-01 8.333333e-02 1.215055e-03 5.765e-05 5.638e-05 5.939e-05
-3.717172e-01 3.981130e-01 0.000000e+00 1.838860e-03 1.157e-04 9.553e-05 4.447e-05
-3.717172e-01 3.981130e-01 1.666667e-01 2.885564e-03 5.838e-05 7.250e-05 6.894e-05
-3.717172e-01 3.981130e-01 1.250000e-01 2.427631e-03 4.562e-05 2.718e-05 4.117e-05
-3.717172e-01 3.981130e-01 1.000000e-01 2.215673e-03 6.684e-05 3.495e-05 3.458e-05
-3.717172e-01 3.981130e-01 8.333333e-02 2.100536e-03 8.099e-05 5.153e-05 2.837e-05
-3.717172e-01 5.308170e-01 0.000000e+00 2.656263e-03 1.541e-04 1.786e-04 1.280e-04
-3.717172e-01 5.308170e-01 1.666667e-01 4.577933e-03 6.816e-05 2.423e-04 1.752e-04
-3.717172e-01 5.308170e-01 1.250000e-01 3.737202e-03 6.061e-05 8.013e-05 2.767e-05
-3.717172e-01 5.308170e-01 1.000000e-01 3.348064e-03 9.020e-05 5.606e-05 8.870e-06
-3.717172e-01 5.308170e-01 8.333333e-02 3.136680e-03 1.089e-04 9.349e-05 3.544e-05
-3.717172e-01 7.962260e-01 0.000000e+00 4.561025e-03 2.500e-04 3.887e-04 1.516e-04
-3.717172e-01 7.962260e-01 1.666667e-01 9.233478e-03 9.475e-05 6.804e-04 3.221e-04
-3.717172e-01 7.962260e-01 1.250000e-01 7.189280e-03 9.388e-05 3.196e-04 7.479e-05
-3.717172e-01 7.962260e-01 1.000000e-01 6.243108e-03 1.455e-04 1.496e-04 3.597e-05
-3.717172e-01 7.962260e-01 8.333333e-02 5.729138e-03 1.765e-04 1.941e-04 5.343e-05
-3.717172e-01 1.061634e+00 0.000000e+00 6.755737e-03 3.527e-04 5.231e-04 1.823e-04
-3.717172e-01 1.061634e+00 1.666667e-01 1.565491e-02 1.286e-04 8.180e-04 4.607e-04
-3.717172e-01 1.061634e+00 1.250000e-01 1.176152e-02 1.296e-04 3.722e-04 8.925e-05
-3.717172e-01 1.061634e+00 1.000000e-01 9.959440e-03 2.040e-04 1.681e-04 9.188e-05
-3.717172e-01 1.061634e+00 8.333333e-02 8.980531e-03 2.484e-04 2.609e-04 1.056e-04
-3.717172e-01 1.327043e+00 0.000000e+00 9.122310e-03 4.329e-04 4.978e-04 2.396e-04
-3.717172e-01 1.327043e+00 1.666667e-01 2.385134e-02 1.348e-04 3.499e-04 4.047e-04
-3.717172e-01 1.327043e+00 1.250000e-01 1.740739e-02 1.659e-04 1.997e-04 8.454e-05
-3.717172e-01 1.327043e+00 1.000000e-01 1.442476e-02 2.567e-04 1.981e-04 9.364e-05
-3.717172e-01 1.327043e+00 8.333333e-02 1.280457e-02 3.095e-04 2.895e-04 1.115e-04
-3.717172e-01 1.592451e+00 0.000000e+00 1.158360e-02 4.617e-04 8.831e-04 3.604e-04
-3.717172e-01 1.592451e+00 1.666667e-01 3.362027e-02 1.411e-04 9.024e-04 7.600e-04
-3.717172e-01 1.592451e+00 1.250000e-01 2.397923e-02 2.129e-04 3.811e-04 5.852e-04
-3.717172e-01 1.592451e+00 1.000000e-01 1.951680e-02 2.970e-04 3.454e-04 5.043e-04
-3.717172e-01 1.592451e+00 8.333333e-02 1.709277e-02 3.461e-04 5.097e-04 4.603e-04
-3.484848e-01 0.000000e+00 0.000000e+00 -2.551948e-15 2.341e-10 1.709e-15 1.903e-15
-3.484848e-01 0.000000e+00 1.666667e-01 9.837845e-15 4.833e-10 1.473e-14 8.090e-15
-3.484848e-01 0.000000e+00 1.250000e-01 4.417311e-15 1.864e-10 6.724e-15 3.946e-15
-3.484848e-01 0.000000e+00 1.000000e-01 1.908378e-15 7.890e-11 3.036e-15 1.879e-15
-3.484848e-01 0.000000e+00 8.333333e-02 5.455004e-16 8.713e-11 1.037e-15 8.111e-16
-3.484848e-01 1.327040e-01 0.000000e+00 4.572196e-04 6.190e-05 6.903e-05 1.904e-05
-3.484848e-01 1.327040e-01 1.666667e-01 6.415667e-04 4.116e-05 1.340e-04 1.444e-04
-3.484848e-01 1.327040e-01 1.250000e-01 5.609149e-04 1.837e-05 9.200e-05 8.639e-05
-3.484848e-01 1.327040e-01 1.000000e-01 5.235846e-04 3.027e-05 7.517e-05 5.571e-05
-3.484848e-01 1.327040e-01 8.333333e-02 5.033064e-04 3.938e-05 7.352e-05 3.674e-05
-3.484848e-01 2.654090e-01 0.000000e+00 1.128543e-03 8.509e-05 6.926e-05 7.517e-05
-3.484848e-01 2.654090e-01 1.666667e-01 1.618274e-03 4.452e-05 6.137e-05 2.695e-05
-3.484848e-01 2.654090e-01 1.250000e-01 1.404017e-03 3.059e-05 6.162e-05 3.380e-05
-3.484848e-01 2.654090e-01 1.000000e-01 1.304846e-03 4.705e-05 6.083e-05 3.698e-05
-3.484848e-01 2.654090e-01 8.333333e-02 1.250976e-03 5.810e-05 6.064e-05 4.981e-05
-3.484848e-01 3.981130e-01 0.000000e+00 1.893236e-03 1.182e-04 1.067e-04 4.623e-05
-3.484848e-01 3.981130e-01 1.666667e-01 2.958836e-03 6.031e-05 6.041e-05 5.809e-05
-3.484848e-01 3.981130e-01 1.250000e-01 2.492636e-03 4.527e-05 2.318e-05 1.072e-05
-3.484848e-01 3.981130e-01 1.000000e-01 2.276852e-03 6.732e-05 4.374e-05 1.912e-05
-3.484848e-01 3.981130e-01 8.333333e-02 2.159636e-03 8.206e-05 6.145e-05 2.741e-05
-3.484848e-01 5.308170e-01 0.000000e+00 2.728658e-03 1.568e-04 1.704e-04 1.457e-04
-3.484848e-01 5.308170e-01 1.666667e-01 4.694086e-03 7.073e-05 2.730e-04 1.529e-04
-3.484848e-01 5.308170e-01 1.250000e-01 3.834212e-03 6.011e-05 8.981e-05 1.310e-05
-3.484848e-01 5.308170e-01 1.000000e-01 3.436212e-03 9.064e-05 5.746e-05 1.898e-05
-3.484848e-01 5.308170e-01 8.333333e-02 3.220015e-03 1.100e-04 9.362e-05 4.103e-05
-3.484848e-01 7.962260e-01 0.000000e+00 4.665105e-03 2.508e-04 3.496e-04 1.661e-04
-3.484848e-01 7.962260e-01 1.666667e-01 9.463961e-03 9.682e-05 7.593e-04 3.326e-04
-3.484848e-01 7.962260e-01 1.250000e-01 7.364462e-03 9.338e-05 3.549e-04 1.070e-04
-3.484848e-01 7.962260e-01 1.000000e-01 6.392694e-03 1.452e-04 1.677e-04 6.111e-05
-3.484848e-01 7.962260e-01 8.333333e-02 5.864819e-03 1.766e-04 1.736e-04 6.471e-05
-3.484848e-01 1.061634e+00 0.000000e+00 6.885530e-03 3.498e-04 4.650e-04 2.060e-04
-3.484848e-01 1.061634e+00 1.666667e-01 1.603412e-02 1.283e-04 9.256e-04 4.615e-04
-3.484848e-01 1.061634e+00 1.250000e-01 1.203161e-02 1.294e-04 4.181e-04 1.459e-04
-3.484848e-01 1.061634e+00 1.000000e-01 1.017902e-02 2.028e-04 1.910e-04 1.262e-04
-3.484848e-01 1.061634e+00 8.333333e-02 9.172678e-03 2.466e-04 2.330e-04 1.274e-04
-3.484848e-01 1.327043e+00 0.000000e+00 9.272097e-03 4.268e-04 4.924e-04 2.691e-04
-3.484848e-01 1.327043e+00 1.666667e-01 2.440425e-02 1.324e-04 4.137e-04 2.468e-04
-3.484848e-01 1.327043e+00 1.250000e-01 1.778393e-02 1.661e-04 1.090e-04 1.181e-04
-3.484848e-01 1.327043e+00 1.000000e-01 1.471967e-02 2.547e-04 1.954e-04 1.300e-04
-3.484848e-01 1.327043e+00 8.333333e-02 1.305514e-02 3.062e-04 2.869e-04 1.364e-04
-3.484848e-01 1.592451e+00 0.000000e+00 1.175447e-02 4.569e-04 7.975e-04 4.084e-04
-3.484848e-01 1.592451e+00 1.666667e-01 3.434859e-02 1.424e-04 7.870e-04 8.155e-04
-3.484848e-01 1.592451e+00 1.250000e-01 2.446366e-02 2.126e-04 3.174e-04 6.374e-04
-3.484848e-01 1.592451e+00 1.000000e-01 1.988835e-02 2.950e-04 3.630e-04 5.550e-04
-3.484848e-01 1.592451e+00 8.333333e-02 1.740300e-02 3.432e-04 4.951e-04 5.102e-04
-3.252525e-01 0.000000e+00 0.000000e+00 -2.861441e-15 2.331e-10 1.744e-15 1.623e-15
-3.252525e-01 0.000000e+00 1.666667e-01 1.101750e-14 4.995e-10 1.600e-14 6.910e-15
-3.252525e-01 0.000000e+00 1.250000e-01 4.945460e-15 1.957e-10 7.352e-15 3.505e-15
-3.252525e-01 0.000000e+00 1.000000e-01 2.134976e-15 8.250e-11 3.349e-15 1.881e-15
-3.252525e-01 0.000000e+00 8.333333e-02 6.082929e-16 8.528e-11 1.211e-15 8.481e-16
-3.252525e-01 1.327040e-01 0.000000e+00 4.686248e-04 5.982e-05 7.000e-05 1.719e-05
-3.252525e-01 1.327040e-01 1.666667e-01 6.457421e-04 3.900e-05 1.343e-04 1.354e-04
-3.252525e-01 1.327040e-01 1.250000e-01 5.682533e-04 1.783e-05 9.111e-05 9.415e-05
-3.252525e-01 1.327040e-01 1.000000e-01 5.323870e-04 2.948e-05 7.381e-05 6.336e-05
-3.252525e-01 1.327040e-01 8.333333e-02 5.129041e-04 3.823e-05 7.269e-05 4.440e-05
-3.252525e-01 2.654090e-01 0.000000e+00 1.153130e-03 8.576e-05 7.167e-05 8.501e-05
-3.252525e-01 2.654090e-01 1.666667e-01 1.642822e-03 4.563e-05 5.938e-05 1.467e-06
-3.252525e-01 2.654090e-01 1.250000e-01 1.428582e-03 3.024e-05 6.251e-05 1.383e-05
-3.252525e-01 2.654090e-01 1.000000e-01 1.329419e-03 4.694e-05 6.999e-05 3.945e-05
-3.252525e-01 2.654090e-01 8.333333e-02 1.275553e-03 5.822e-05 7.181e-05 5.337e-05
-3.252525e-01 3.981130e-01 0.000000e+00 1.930359e-03 1.199e-04 1.128e-04 4.574e-05
-3.252525e-01 3.981130e-01 1.666667e-01 3.009025e-03 6.232e-05 4.887e-05 5.445e-05
-3.252525e-01 3.981130e-01 1.250000e-01 2.537109e-03 4.469e-05 2.961e-05 6.778e-06
-3.252525e-01 3.981130e-01 1.000000e-01 2.318679e-03 6.736e-05 5.029e-05 2.079e-05
-3.252525e-01 3.981130e-01 8.333333e-02 2.200026e-03 8.260e-05 6.975e-05 2.840e-05
-3.252525e-01 5.308170e-01 0.000000e+00 2.776569e-03 1.585e-04 1.812e-04 1.589e-04
-3.252525e-01 5.308170e-01 1.666667e-01 4.775366e-03 7.334e-05 3.007e-04 1.350e-04
-3.252525e-01 5.308170e-01 1.250000e-01 3.900892e-03 5.930e-05 9.938e-05 1.819e-05
-3.252525e-01 5.308170e-01 1.000000e-01 3.496136e-03 9.047e-05 7.276e-05 2.533e-05
-3.252525e-01 5.308170e-01 8.333333e-02 3.276268e-03 1.104e-04 1.072e-04 4.396e-05
-3.252525e-01 7.962260e-01 0.000000e+00 4.728507e-03 2.497e-04 3.064e-04 1.797e-04
-3.252525e-01 7.962260e-01 1.666667e-01 9.627375e-03 9.854e-05 8.269e-04 3.204e-04
-3.252525e-01 7.962260e-01 1.250000e-01 7.484120e-03 9.236e-05 3.870e-04 1.092e-04
-3.252525e-01 7.962260e-01 1.000000e-01 6.492100e-03 1.440e-04 1.833e-04 1.010e-04
-3.252525e-01 7.962260e-01 8.333333e-02 5.953224e-03 1.753e-04 1.894e-04 7.387e-05
-3.252525e-01 1.061634e+00 0.000000e+00 6.957044e-03 3.442e-04 4.079e-04 2.200e-04
-3.252525e-01 1.061634e+00 1.666667e-01 1.630053e-02 1.273e-04 1.018e-03 4.024e-04
-3.252525e-01 1.061634e+00 1.250000e-01 1.221275e-02 1.284e-04 4.595e-04 2.092e-04
-3.252525e-01 1.061634e+00 1.000000e-01 1.032070e-02 2.001e-04 2.186e-04 1.612e-04
-3.252525e-01 1.061634e+00 8.333333e-02 9.292915e-03 2.430e-04 2.649e-04 1.421e-04
-3.252525e-01 1.327043e+00 0.000000e+00 9.345851e-03 4.173e-04 5.230e-04 2.865e-04
-3.252525e-01 1.327043e+00 1.666667e-01 2.478343e-02 1.296e-04 4.773e-04 1.971e-04
-3.252525e-01 1.327043e+00 1.250000e-01 1.802949e-02 1.653e-04 1.900e-04 1.702e-04
-3.252525e-01 1.327043e+00 1.000000e-01 1.490338e-02 2.508e-04 2.832e-04 1.672e-04
-3.252525e-01 1.327043e+00 8.333333e-02 1.320525e-02 3.006e-04 3.570e-04 1.532e-04
-3.252525e-01 1.592451e+00 0.000000e+00 1.182996e-02 4.485e-04 6.740e-04 4.398e-04
-3.252525e-01 1.592451e+00 1.666667e-01 3.483133e-02 1.434e-04 6.624e-04 7.631e-04
-3.252525e-01 1.592451e+00 1.250000e-01 2.476823e-02 2.108e-04 3.671e-04 6.676e-04
-3.252525e-01 1.592451e+00 1.000000e-01 2.011045e-02 2.907e-04 4.560e-04 5.849e-04
-3.252525e-01 1.592451e+00 8.333333e-02 1.758030e-02 3.376e-04 5.069e-04 5.467e-04
-3.020202e-01 0.000000e+00 0.000000e+00 -3.171614e-15 2.330e-10 1.826e-15 1.316e-15
-3.020202e-01 0.000000e+00 1.666667e-01 1.217870e-14 5.177e-10 1.689e-14 6.815e-15
-3.020202e-01 0.000000e+00 1.250000e-01 5.462937e-15 2.056e-10 7.801e-15 3.035e-15
-3.020202e-01 0.000000e+00 1.000000e-01 2.354498e-15 8.624e-11 3.594e-15 1.568e-15
-3.020202e-01 0.000000e+00 8.333333e-02 6.659639e-16 8.354e-11 1.330e-15 8.699e-16
-3.020202e-01 1.327040e-01 0.000000e+00 4.744512e-04 5.754e-05 6.997e-05 1.404e-05
-3.020202e-01 1.327040e-01 1.666667e-01 6.430429e-04 3.683e-05 1.265e-04 1.232e-04
-3.020202e-01 1.327040e-01 1.250000e-01 5.692840e-04 1.716e-05 8.341e-05 9.955e-05
-3.020202e-01 1.327040e-01 1.000000e-01 5.351442e-04 2.850e-05 7.146e-05 6.870e-05
-3.020202e-01 1.327040e-01 8.333333e-02 5.165991e-04 3.690e-05 7.073e-05 4.995e-05
-3.020202e-01 2.654090e-01 0.000000e+00 1.165232e-03 8.589e-05 6.333e-05 8.522e-05
-3.020202e-01 2.654090e-01 1.666667e-01 1.651432e-03 4.674e-05 5.223e-05 -1.266e-05
-3.020202e-01 2.654090e-01 1.250000e-01 1.438719e-03 2.969e-05 5.628e-05 1.528e-05
-3.020202e-01 2.654090e-01 1.000000e-01 1.340264e-03 4.649e-05 6.044e-05 4.046e-05
-3.020202e-01 2.654090e-01 8.333333e-02 1.286782e-03 5.793e-05 6.270e-05 5.414e-05
-3.020202e-01 3.981130e-01 0.000000e+00 1.947275e-03 1.208e-04 1.163e-04 4.613e-05
-3.020202e-01 3.981130e-01 1.666667e-01 3.031979e-03 6.429e-05 3.896e-05 5.115e-05
-3.020202e-01 3.981130e-01 1.250000e-01 2.557421e-03 4.386e-05 3.780e-05 1.169e-05
-3.020202e-01 3.981130e-01 1.000000e-01 2.337768e-03 6.690e-05 5.033e-05 1.923e-05
-3.020202e-01 3.981130e-01 8.333333e-02 2.218451e-03 8.252e-05 7.048e-05 2.601e-05
-3.020202e-01 5.308170e-01 0.000000e+00 2.795940e-03 1.590e-04 1.735e-04 1.647e-04
-3.020202e-01 5.308170e-01 1.666667e-01 4.815374e-03 7.588e-05 3.256e-04 1.215e-04
-3.020202e-01 5.308170e-01 1.250000e-01 3.931872e-03 5.815e-05 1.106e-04 2.464e-05
-3.020202e-01 5.308170e-01 1.000000e-01 3.522936e-03 8.960e-05 7.246e-05 2.699e-05
-3.020202e-01 5.308170e-01 8.333333e-02 3.300799e-03 1.099e-04 1.041e-04 4.217e-05
-3.020202e-01 7.962260e-01 0.000000e+00 4.744842e-03 2.464e-04 2.952e-04 1.830e-04
-3.020202e-01 7.962260e-01 1.666667e-01 9.711122e-03 9.992e-05 8.861e-04 2.824e-04
-3.020202e-01 7.962260e-01 1.250000e-01 7.538374e-03 9.073e-05 4.189e-04 1.307e-04
-3.020202e-01 7.962260e-01 1.000000e-01 6.532703e-03 1.415e-04 2.026e-04 1.352e-04
-3.020202e-01 7.962260e-01 8.333333e-02 5.986412e-03 1.726e-04 1.986e-04 8.050e-05
-3.020202e-01 1.061634e+00 0.000000e+00 6.961322e-03 3.355e-04 3.925e-04 2.196e-04
-3.020202e-01 1.061634e+00 1.666667e-01 1.643298e-02 1.254e-04 1.099e-03 4.589e-04
-3.020202e-01 1.061634e+00 1.250000e-01 1.228913e-02 1.265e-04 5.018e-04 2.681e-04
-3.020202e-01 1.061634e+00 1.000000e-01 1.037112e-02 1.957e-04 2.496e-04 1.835e-04
-3.020202e-01 1.061634e+00 8.333333e-02 9.329236e-03 2.372e-04 2.840e-04 1.456e-04
-3.020202e-01 1.327043e+00 0.000000e+00 9.331752e-03 4.043e-04 4.981e-04 2.855e-04
-3.020202e-01 1.327043e+00 1.666667e-01 2.495686e-02 1.265e-04 5.408e-04 3.076e-04
-3.020202e-01 1.327043e+00 1.250000e-01 1.812088e-02 1.632e-04 2.635e-04 2.189e-04
-3.020202e-01 1.327043e+00 1.000000e-01 1.495679e-02 2.448e-04 3.211e-04 1.986e-04
-3.020202e-01 1.327043e+00 8.333333e-02 1.323803e-02 2.924e-04 3.753e-04 1.627e-04
-3.020202e-01 1.592451e+00 0.000000e+00 1.179535e-02 4.360e-04 5.894e-04 4.443e-04
-3.020202e-01 1.592451e+00 1.666667e-01 3.502286e-02 1.437e-04 5.499e-04 6.510e-04
-3.020202e-01 1.592451e+00 1.250000e-01 2.486083e-02 2.074e-04 4.158e-04 5.685e-04
-3.020202e-01 1.592451e+00 1.000000e-01 2.015726e-02 2.840e-04 4.733e-04 5.303e-04
-3.020202e-01 1.592451e+00 8.333333e-02 1.760223e-02 3.291e-04 5.061e-04 5.095e-04
-2.787879e-01 0.000000e+00 0.000000e+00 -3.467463e-15 2.347e-10 1.999e-15 1.044e-15
-2.787879e-01 0.000000e+00 1.666667e-01 1.325575e-14 5.378e-10 1.740e-14 7.770e-15
-2.787879e-01 0.000000e+00 1.250000e-01 5.939343e-15 2.158e-10 8.069e-15 3.473e-15
-2.787879e-01 0.000000e+00 1.000000e-01 2.552893e-15 8.993e-11 3.749e-15 1.565e-15
-2.787879e-01 0.000000e+00 8.333333e-02 7.133396e-16 8.231e-11 1.422e-15 8.143e-16
-2.787879e-01 1.327040e-01 0.000000e+00 4.745796e-04 5.506e-05 6.852e-05 1.185e-05
-2.787879e-01 1.327040e-01 1.666667e-01 6.334716e-04 3.471e-05 1.119e-04 1.084e-04
-2.787879e-01 1.327040e-01 1.250000e-01 5.639563e-04 1.636e-05 7.011e-05 1.010e-04
-2.787879e-01 1.327040e-01 1.000000e-01 5.317807e-04 2.735e-05 6.748e-05 7.185e-05
-2.787879e-01 1.327040e-01 8.333333e-02 5.143026e-04 3.538e-05 6.766e-05 5.352e-05
-2.787879e-01 2.654090e-01 0.000000e+00 1.164388e-03 8.544e-05 4.669e-05 8.279e-05
-2.787879e-01 2.654090e-01 1.666667e-01 1.643354e-03 4.780e-05 5.693e-05 -2.472e-06
-2.787879e-01 2.654090e-01 1.250000e-01 1.433806e-03 2.897e-05 4.980e-05 1.457e-05
-2.787879e-01 2.654090e-01 1.000000e-01 1.336816e-03 4.568e-05 4.541e-05 3.913e-05
-2.787879e-01 2.654090e-01 8.333333e-02 1.284129e-03 5.721e-05 4.562e-05 5.247e-05
-2.787879e-01 3.981130e-01 0.000000e+00 1.943180e-03 1.208e-04 9.663e-05 4.320e-05
-2.787879e-01 3.981130e-01 1.666667e-01 3.025741e-03 6.611e-05 4.602e-05 4.845e-05
-2.787879e-01 3.981130e-01 1.250000e-01 2.552121e-03 4.277e-05 3.822e-05 2.769e-05
-2.787879e-01 3.981130e-01 1.000000e-01 2.332902e-03 6.591e-05 3.281e-05 1.846e-05
-2.787879e-01 3.981130e-01 8.333333e-02 2.213821e-03 8.179e-05 5.190e-05 2.602e-05
-2.787879e-01 5.308170e-01 0.000000e+00 2.785672e-03 1.581e-04 1.502e-04 1.627e-04
-2.787879e-01 5.308170e-01 1.666667e-01 4.810528e-03 7.816e-05 3.479e-04 1.063e-04
-2.787879e-01 5.308170e-01 1.250000e-01 3.924653e-03 5.665e-05 1.231e-04 3.143e-05
-2.787879e-01 5.308170e-01 1.000000e-01 3.514620e-03 8.801e-05 5.835e-05 2.507e-05
-2.787879e-01 5.308170e-01 8.333333e-02 3.291886e-03 1.085e-04 8.706e-05 3.645e-05
-2.787879e-01 7.962260e-01 0.000000e+00 4.712453e-03 2.411e-04 2.569e-04 1.772e-04
-2.787879e-01 7.962260e-01 1.666667e-01 9.707210e-03 1.008e-04 9.351e-04 2.874e-04
-2.787879e-01 7.962260e-01 1.250000e-01 7.522003e-03 8.850e-05 4.490e-04 1.559e-04
-2.787879e-01 7.962260e-01 1.000000e-01 6.510565e-03 1.379e-04 2.240e-04 1.138e-04
-2.787879e-01 7.962260e-01 8.333333e-02 5.961142e-03 1.684e-04 1.864e-04 9.302e-05
-2.787879e-01 1.061634e+00 0.000000e+00 6.896136e-03 3.239e-04 3.423e-04 2.070e-04
-2.787879e-01 1.061634e+00 1.666667e-01 1.641806e-02 1.229e-04 1.168e-03 5.631e-04
-2.787879e-01 1.061634e+00 1.250000e-01 1.225222e-02 1.237e-04 5.427e-04 3.162e-04
-2.787879e-01 1.061634e+00 1.000000e-01 1.032403e-02 1.897e-04 2.738e-04 1.919e-04
-2.787879e-01 1.061634e+00 8.333333e-02 9.276616e-03 2.295e-04 2.722e-04 1.411e-04
-2.787879e-01 1.327043e+00 0.000000e+00 9.226931e-03 3.878e-04 4.267e-04 2.668e-04
-2.787879e-01 1.327043e+00 1.666667e-01 2.490538e-02 1.229e-04 6.015e-04 4.044e-04
-2.787879e-01 1.327043e+00 1.250000e-01 1.804606e-02 1.597e-04 2.944e-04 2.562e-04
-2.787879e-01 1.327043e+00 1.000000e-01 1.487117e-02 2.367e-04 3.153e-04 1.945e-04
-2.787879e-01 1.327043e+00 8.333333e-02 1.314654e-02 2.818e-04 3.493e-04 1.618e-04
-2.787879e-01 1.592451e+00 0.000000e+00 1.164731e-02 4.197e-04 4.867e-04 2.771e-04
-2.787879e-01 1.592451e+00 1.666667e-01 3.489815e-02 1.433e-04 4.515e-04 5.100e-04
-2.787879e-01 1.592451e+00 1.250000e-01 2.472591e-02 2.024e-04 3.945e-04 4.081e-04
-2.787879e-01 1.592451e+00 1.000000e-01 2.001762e-02 2.748e-04 4.252e-04 3.610e-04
-2.787879e-01 1.592451e+00 8.333333e-02 1.746002e-02 3.177e-04 4.420e-04 3.354e-04
-2.555556e-01 0.000000e+00 0.000000e+00 -3.733415e-15 2.386e-10 2.060e-15 1.306e-15
-2.555556e-01 0.000000e+00 1.666667e-01 1.418046e-14 5.590e-10 1.754e-14 8.658e-15
-2.555556e-01 0.000000e+00 1.250000e-01 6.343140e-15 2.256e-10 8.154e-15 3.889e-15
-2.555556e-01 0.000000e+00 1.000000e-01 2.715580e-15 9.329e-11 3.811e-15 1.747e-15
-2.555556e-01 0.000000e+00 8.333333e-02 7.450540e-16 8.186e-11 1.471e-15 7.050e-16
-2.555556e-01 1.327040e-01 0.000000e+00 4.689230e-04 5.236e-05 6.615e-05 1.500e-05
-2.555556e-01 1.327040e-01 1.666667e-01 6.170759e-04 3.268e-05 9.220e-05 9.347e-05
-2.555556e-01 1.327040e-01 1.250000e-01 5.522590e-04 1.546e-05 6.135e-05 1.011e-04
-2.555556e-01 1.327040e-01 1.000000e-01 5.222580e-04 2.603e-05 6.275e-05 7.299e-05
-2.555556e-01 1.327040e-01 8.333333e-02 5.059612e-04 3.367e-05 6.379e-05 5.527e-05
-2.555556e-01 2.654090e-01 0.000000e+00 1.150199e-03 8.433e-05 2.995e-05 7.812e-05
-2.555556e-01 2.654090e-01 1.666667e-01 1.617917e-03 4.872e-05 4.250e-05 2.210e-05
-2.555556e-01 2.654090e-01 1.250000e-01 1.413290e-03 2.807e-05 3.043e-05 1.214e-05
-2.555556e-01 2.654090e-01 1.000000e-01 1.318578e-03 4.450e-05 3.058e-05 3.589e-05
-2.555556e-01 2.654090e-01 8.333333e-02 1.267129e-03 5.603e-05 3.066e-05 4.880e-05
-2.555556e-01 3.981130e-01 0.000000e+00 1.917375e-03 1.196e-04 6.810e-05 3.766e-05
-2.555556e-01 3.981130e-01 1.666667e-01 2.988461e-03 6.761e-05 5.528e-05 4.525e-05
-2.555556e-01 3.981130e-01 1.250000e-01 2.519861e-03 4.142e-05 4.018e-05 3.342e-05
-2.555556e-01 3.981130e-01 1.000000e-01 2.302966e-03 6.436e-05 3.605e-05 1.890e-05
-2.555556e-01 3.981130e-01 8.333333e-02 2.185147e-03 8.034e-05 3.381e-05 2.463e-05
-2.555556e-01 5.308170e-01 0.000000e+00 2.744801e-03 1.558e-04 1.150e-04 1.247e-04
-2.555556e-01 5.308170e-01 1.666667e-01 4.757384e-03 7.997e-05 3.667e-04 1.135e-04
-2.555556e-01 5.308170e-01 1.250000e-01 3.876879e-03 5.478e-05 1.358e-04 3.924e-05
-2.555556e-01 5.308170e-01 1.000000e-01 3.469331e-03 8.567e-05 3.534e-05 2.035e-05
-2.555556e-01 5.308170e-01 8.333333e-02 3.247946e-03 1.061e-04 6.137e-05 2.772e-05
-2.555556e-01 7.962260e-01 0.000000e+00 4.629900e-03 2.336e-04 1.992e-04 1.641e-04
-2.555556e-01 7.962260e-01 1.666667e-01 9.607884e-03 1.011e-04 9.719e-04 3.405e-04
-2.555556e-01 7.962260e-01 1.250000e-01 7.430016e-03 8.562e-05 4.755e-04 1.748e-04
-2.555556e-01 7.962260e-01 1.000000e-01 6.421974e-03 1.332e-04 2.457e-04 1.118e-04
-2.555556e-01 7.962260e-01 8.333333e-02 5.874396e-03 1.628e-04 1.573e-04 7.861e-05
-2.555556e-01 1.061634e+00 0.000000e+00 6.759575e-03 3.096e-04 2.656e-04 1.846e-04
-2.555556e-01 1.061634e+00 1.666667e-01 1.624272e-02 1.197e-04 1.222e-03 6.529e-04
-2.555556e-01 1.061634e+00 1.250000e-01 1.209385e-02 1.198e-04 5.796e-04 3.534e-04
-2.555556e-01 1.061634e+00 1.000000e-01 1.017351e-02 1.820e-04 3.055e-04 2.019e-04
-2.555556e-01 1.061634e+00 8.333333e-02 9.130362e-03 2.198e-04 2.355e-04 1.321e-04
-2.555556e-01 1.327043e+00 0.000000e+00 9.028935e-03 3.681e-04 3.199e-04 2.376e-04
-2.555556e-01 1.327043e+00 1.666667e-01 2.461046e-02 1.190e-04 6.566e-04 4.861e-04
-2.555556e-01 1.327043e+00 1.250000e-01 1.779354e-02 1.549e-04 2.904e-04 2.816e-04
-2.555556e-01 1.327043e+00 1.000000e-01 1.463828e-02 2.266e-04 2.911e-04 1.914e-04
-2.555556e-01 1.327043e+00 8.333333e-02 1.292432e-02 2.687e-04 2.883e-04 1.441e-04
-2.555556e-01 1.592451e+00 0.000000e+00 1.138303e-02 3.997e-04 3.405e-04 1.757e-04
-2.555556e-01 1.592451e+00 1.666667e-01 3.443321e-02 1.420e-04 4.128e-04 6.624e-04
-2.555556e-01 1.592451e+00 1.250000e-01 2.434876e-02 1.957e-04 3.646e-04 4.495e-04
-2.555556e-01 1.592451e+00 1.000000e-01 1.968110e-02 2.633e-04 3.675e-04 3.509e-04
-2.555556e-01 1.592451e+00 8.333333e-02 1.714558e-02 3.036e-04 3.597e-04 2.974e-04
-2.323232e-01 0.000000e+00 0.000000e+00 -3.953898e-15 2.444e-10 2.270e-15 2.064e-15
-2.323232e-01 0.000000e+00 1.666667e-01 1.488466e-14 5.794e-10 1.729e-14 9.098e-15
-2.323232e-01 0.000000e+00 1.250000e-01 6.642789e-15 2.343e-10 8.054e-15 4.176e-15
-2.323232e-01 0.000000e+00 1.000000e-01 2.827982e-15 9.602e-11 3.778e-15 1.897e-15
-2.323232e-01 0.000000e+00 8.333333e-02 7.557410e-16 8.229e-11 1.471e-15 6.598e-16
-2.323232e-01 1.327040e-01 0.000000e+00 4.573943e-04 4.943e-05 6.284e-05 2.101e-05
-2.323232e-01 1.327040e-01 1.666667e-01 5.939037e-04 3.076e-05 7.112e-05 8.068e-05
-2.323232e-01 1.327040e-01 1.250000e-01 5.341808e-04 1.449e-05 5.521e-05 8.828e-05
-2.323232e-01 1.327040e-01 1.000000e-01 5.065377e-04 2.453e-05 5.758e-05 6.945e-05
-2.323232e-01 1.327040e-01 8.333333e-02 4.915217e-04 3.177e-05 5.919e-05 5.536e-05
-2.323232e-01 2.654090e-01 0.000000e+00 1.122271e-03 8.249e-05 3.418e-05 7.165e-05
-2.323232e-01 2.654090e-01 1.666667e-01 1.574447e-03 4.938e-05 4.879e-05 4.985e-05
-2.323232e-01 2.654090e-01 1.250000e-01 1.376620e-03 2.699e-05 3.781e-05 2.566e-05
-2.323232e-01 2.654090e-01 1.000000e-01 1.285054e-03 4.293e-05 3.666e-05 3.120e-05
-2.323232e-01 2.654090e-01 8.333333e-02 1.235315e-03 5.436e-05 3.649e-05 4.356e-05
-2.323232e-01 3.981130e-01 0.000000e+00 1.869158e-03 1.174e-04 3.758e-05 3.018e-05
-2.323232e-01 3.981130e-01 1.666667e-01 2.918286e-03 6.860e-05 6.526e-05 4.198e-05
-2.323232e-01 3.981130e-01 1.250000e-01 2.459293e-03 3.979e-05 4.312e-05 3.126e-05
-2.323232e-01 3.981130e-01 1.000000e-01 2.246844e-03 6.223e-05 4.146e-05 4.217e-05
-2.323232e-01 3.981130e-01 8.333333e-02 2.131440e-03 7.815e-05 4.056e-05 2.360e-05
-2.323232e-01 5.308170e-01 0.000000e+00 2.672364e-03 1.521e-04 7.169e-05 7.304e-05
-2.323232e-01 5.308170e-01 1.666667e-01 4.652497e-03 8.109e-05 3.807e-04 1.282e-04
-2.323232e-01 5.308170e-01 1.250000e-01 3.786188e-03 5.253e-05 1.479e-04 4.772e-05
-2.323232e-01 5.308170e-01 1.000000e-01 3.385211e-03 8.256e-05 4.228e-05 3.207e-05
-2.323232e-01 5.308170e-01 8.333333e-02 3.167397e-03 1.028e-04 2.665e-05 2.429e-05
-2.323232e-01 7.962260e-01 0.000000e+00 4.495748e-03 2.240e-04 1.309e-04 1.438e-04
-2.323232e-01 7.962260e-01 1.666667e-01 9.405389e-03 1.006e-04 9.946e-04 3.840e-04
-2.323232e-01 7.962260e-01 1.250000e-01 7.257421e-03 8.209e-05 4.965e-04 1.875e-04
-2.323232e-01 7.962260e-01 1.000000e-01 6.263219e-03 1.272e-04 2.660e-04 9.647e-05
-2.323232e-01 7.962260e-01 8.333333e-02 5.723158e-03 1.557e-04 1.408e-04 6.948e-05
-2.323232e-01 1.061634e+00 0.000000e+00 6.549729e-03 2.926e-04 1.705e-04 1.521e-04
-2.323232e-01 1.061634e+00 1.666667e-01 1.589395e-02 1.158e-04 1.257e-03 7.257e-04
-2.323232e-01 1.061634e+00 1.250000e-01 1.180585e-02 1.150e-04 6.377e-04 3.784e-04
-2.323232e-01 1.061634e+00 1.000000e-01 9.913648e-03 1.729e-04 3.414e-04 2.065e-04
-2.323232e-01 1.061634e+00 8.333333e-02 8.885784e-03 2.082e-04 1.952e-04 1.157e-04
-2.323232e-01 1.327043e+00 0.000000e+00 8.735312e-03 3.455e-04 2.003e-04 1.992e-04
-2.323232e-01 1.327043e+00 1.666667e-01 2.405356e-02 1.146e-04 7.028e-04 5.515e-04
-2.323232e-01 1.327043e+00 1.250000e-01 1.735183e-02 1.487e-04 3.042e-04 2.958e-04
-2.323232e-01 1.327043e+00 1.000000e-01 1.424988e-02 2.145e-04 2.232e-04 1.796e-04
-2.323232e-01 1.327043e+00 8.333333e-02 1.256487e-02 2.534e-04 2.099e-04 1.190e-04
-2.323232e-01 1.592451e+00 0.000000e+00 1.099970e-02 3.764e-04 1.722e-04 1.249e-04
-2.323232e-01 1.592451e+00 1.666667e-01 3.360404e-02 1.395e-04 5.092e-04 7.683e-04
-2.323232e-01 1.592451e+00 1.250000e-01 2.371464e-02 1.873e-04 3.106e-04 5.327e-04
-2.323232e-01 1.592451e+00 1.000000e-01 1.913726e-02 2.494e-04 2.263e-04 3.859e-04
-2.323232e-01 1.592451e+00 8.333333e-02 1.665078e-02 2.868e-04 2.114e-04 3.061e-04
-2.090909e-01 0.000000e+00 0.000000e+00 -4.113339e-15 2.515e-10 2.448e-15 2.783e-15
-2.090909e-01 0.000000e+00 1.666667e-01 1.530015e-14 5.969e-10 1.667e-14 9.308e-15
-2.090909e-01 0.000000e+00 1.250000e-01 6.806752e-15 2.409e-10 7.768e-15 4.326e-15
-2.090909e-01 0.000000e+00 1.000000e-01 2.875519e-15 9.778e-11 3.647e-15 1.960e-15
-2.090909e-01 0.000000e+00 8.333333e-02 7.400348e-16 8.348e-11 1.412e-15 6.760e-16
-2.090909e-01 1.327040e-01 0.000000e+00 4.399066e-04 4.625e-05 5.877e-05 3.666e-05
-2.090909e-01 1.327040e-01 1.666667e-01 5.640028e-04 2.894e-05 6.385e-05 6.709e-05
-2.090909e-01 1.327040e-01 1.250000e-01 5.097107e-04 1.346e-05 5.361e-05 7.126e-05
-2.090909e-01 1.327040e-01 1.000000e-01 4.845812e-04 2.287e-05 5.353e-05 6.744e-05
-2.090909e-01 1.327040e-01 8.333333e-02 4.709307e-04 2.966e-05 5.436e-05 5.349e-05
-2.090909e-01 2.654090e-01 0.000000e+00 1.080206e-03 7.982e-05 4.138e-05 6.379e-05
-2.090909e-01 2.654090e-01 1.666667e-01 1.512273e-03 4.961e-05 5.703e-05 7.848e-05
-2.090909e-01 2.654090e-01 1.250000e-01 1.323243e-03 2.572e-05 4.610e-05 5.307e-05
-2.090909e-01 2.654090e-01 1.000000e-01 1.235750e-03 4.095e-05 4.264e-05 4.515e-05
-2.090909e-01 2.654090e-01 8.333333e-02 1.188222e-03 5.215e-05 4.226e-05 4.315e-05
-2.090909e-01 3.981130e-01 0.000000e+00 1.797827e-03 1.139e-04 4.743e-05 3.516e-05
-2.090909e-01 3.981130e-01 1.666667e-01 2.813365e-03 6.889e-05 7.519e-05 3.863e-05
-2.090909e-01 3.981130e-01 1.250000e-01 2.369067e-03 3.787e-05 4.644e-05 3.711e-05
-2.090909e-01 3.981130e-01 1.000000e-01 2.163421e-03 5.949e-05 4.712e-05 5.961e-05
-2.090909e-01 3.981130e-01 8.333333e-02 2.051712e-03 7.515e-05 4.750e-05 5.550e-05
-2.090909e-01 5.308170e-01 0.000000e+00 2.567398e-03 1.467e-04 5.075e-05 4.325e-05
-2.090909e-01 5.308170e-01 1.666667e-01 4.492422e-03 8.129e-05 3.887e-04 1.384e-04
-2.090909e-01 5.308170e-01 1.250000e-01 3.650224e-03 4.987e-05 1.620e-04 6.254e-05
-2.090909e-01 5.308170e-01 1.000000e-01 3.260406e-03 7.864e-05 5.380e-05 4.825e-05
-2.090909e-01 5.308170e-01 8.333333e-02 3.048654e-03 9.838e-05 2.770e-05 4.580e-05
-2.090909e-01 7.962260e-01 0.000000e+00 4.308559e-03 2.123e-04 8.247e-05 1.169e-04
-2.090909e-01 7.962260e-01 1.666667e-01 9.091970e-03 9.906e-05 1.001e-03 4.168e-04
-2.090909e-01 7.962260e-01 1.250000e-01 6.999228e-03 7.786e-05 5.102e-04 1.941e-04
-2.090909e-01 7.962260e-01 1.000000e-01 6.030587e-03 1.201e-04 2.831e-04 9.100e-05
-2.090909e-01 7.962260e-01 8.333333e-02 5.504412e-03 1.471e-04 1.597e-04 7.976e-05
-2.090909e-01 1.061634e+00 0.000000e+00 6.264685e-03 2.732e-04 1.199e-04 1.378e-04
-2.090909e-01 1.061634e+00 1.666667e-01 1.535870e-02 1.111e-04 1.272e-03 7.793e-04
-2.090909e-01 1.061634e+00 1.250000e-01 1.138007e-02 1.091e-04 6.615e-04 3.908e-04
-2.090909e-01 1.061634e+00 1.000000e-01 9.538531e-03 1.621e-04 3.793e-04 2.038e-04
-2.090909e-01 1.061634e+00 8.333333e-02 8.538189e-03 1.948e-04 2.257e-04 1.237e-04
-2.090909e-01 1.327043e+00 0.000000e+00 8.343610e-03 3.202e-04 2.071e-04 2.259e-04
-2.090909e-01 1.327043e+00 1.666667e-01 2.321617e-02 1.098e-04 7.371e-04 6.008e-04
-2.090909e-01 1.327043e+00 1.250000e-01 1.670942e-02 1.410e-04 3.439e-04 2.995e-04
-2.090909e-01 1.327043e+00 1.000000e-01 1.369773e-02 2.006e-04 1.618e-04 1.610e-04
-2.090909e-01 1.327043e+00 8.333333e-02 1.206175e-02 2.361e-04 1.070e-04 1.350e-04
-2.090909e-01 1.592451e+00 0.000000e+00 1.049450e-02 3.499e-04 1.464e-04 9.843e-05
-2.090909e-01 1.592451e+00 1.666667e-01 3.238664e-02 1.358e-04 6.576e-04 7.487e-04
-2.090909e-01 1.592451e+00 1.250000e-01 2.280883e-02 1.771e-04 3.277e-04 5.199e-04
-2.090909e-01 1.592451e+00 1.000000e-01 1.837567e-02 2.334e-04 1.803e-04 4.031e-04
-2.090909e-01 1.592451e+00 8.333333e-02 1.596753e-02 2.676e-04 1.411e-04 3.009e-04
-1.858586e-01 0.000000e+00 0.000000e+00 -4.196166e-15 2.587e-10 2.579e-15 3.414e-15
-1.858586e-01 0.000000e+00 1.666667e-01 1.535877e-14 6.089e-10 1.567e-14 9.560e-15
-1.858586e-01 0.000000e+00 1.250000e-01 6.803488e-15 2.446e-10 7.294e-15 4.140e-15
-1.858586e-01 0.000000e+00 1.000000e-01 2.843613e-15 9.824e-11 3.418e-15 1.906e-15
-1.858586e-01 0.000000e+00 8.333333e-02 6.925693e-16 8.520e-11 1.312e-15 6.612e-16
-1.858586e-01 1.327040e-01 0.000000e+00 4.163728e-04 4.280e-05 5.424e-05 4.676e-05
-1.858586e-01 1.327040e-01 1.666667e-01 5.274211e-04 2.720e-05 6.957e-05 5.324e-05
-1.858586e-01 1.327040e-01 1.250000e-01 4.788375e-04 1.238e-05 5.837e-05 5.773e-05
-1.858586e-01 1.327040e-01 1.000000e-01 4.563502e-04 2.103e-05 5.312e-05 6.271e-05
-1.858586e-01 1.327040e-01 8.333333e-02 4.441349e-04 2.735e-05 5.401e-05 5.119e-05
-1.858586e-01 2.654090e-01 0.000000e+00 1.023607e-03 7.624e-05 4.613e-05 6.478e-05
-1.858586e-01 2.654090e-01 1.666667e-01 1.430720e-03 4.924e-05 6.407e-05 1.057e-04
-1.858586e-01 2.654090e-01 1.250000e-01 1.252608e-03 2.424e-05 5.334e-05 7.958e-05
-1.858586e-01 2.654090e-01 1.000000e-01 1.170168e-03 3.854e-05 4.838e-05 7.250e-05
-1.858586e-01 2.654090e-01 8.333333e-02 1.125385e-03 4.936e-05 4.741e-05 7.014e-05
-1.858586e-01 3.981130e-01 0.000000e+00 1.702681e-03 1.089e-04 5.648e-05 6.043e-05
-1.858586e-01 3.981130e-01 1.666667e-01 2.671847e-03 6.824e-05 8.349e-05 3.516e-05
-1.858586e-01 3.981130e-01 1.250000e-01 2.247837e-03 3.563e-05 5.207e-05 4.199e-05
-1.858586e-01 3.981130e-01 1.000000e-01 2.051581e-03 5.609e-05 5.271e-05 5.030e-05
-1.858586e-01 3.981130e-01 8.333333e-02 1.944973e-03 7.128e-05 5.390e-05 7.313e-05
-1.858586e-01 5.308170e-01 0.000000e+00 2.428940e-03 1.395e-04 6.636e-05 7.367e-05
-1.858586e-01 5.308170e-01 1.666667e-01 4.273716e-03 8.033e-05 3.897e-04 1.272e-04
-1.858586e-01 5.308170e-01 1.250000e-01 3.466626e-03 4.679e-05 1.698e-04 6.121e-05
-1.858586e-01 5.308170e-01 1.000000e-01 3.093059e-03 7.388e-05 6.441e-05 6.320e-05
-1.858586e-01 5.308170e-01 8.333333e-02 2.890134e-03 9.286e-05 3.803e-05 6.485e-05
-1.858586e-01 7.962260e-01 0.000000e+00 4.066895e-03 1.984e-04 1.091e-04 1.016e-04
-1.858586e-01 7.962260e-01 1.666667e-01 8.659872e-03 9.635e-05 9.893e-04 4.374e-04
-1.858586e-01 7.962260e-01 1.250000e-01 6.650444e-03 7.290e-05 5.148e-04 1.948e-04
-1.858586e-01 7.962260e-01 1.000000e-01 5.720366e-03 1.118e-04 3.057e-04 1.126e-04
-1.858586e-01 7.962260e-01 8.333333e-02 5.215139e-03 1.371e-04 1.825e-04 1.173e-04
-1.858586e-01 1.061634e+00 0.000000e+00 5.902533e-03 2.514e-04 1.465e-04 1.904e-04
-1.858586e-01 1.061634e+00 1.666667e-01 1.462395e-02 1.056e-04 1.262e-03 8.112e-04
-1.858586e-01 1.061634e+00 1.250000e-01 1.080833e-02 1.021e-04 6.731e-04 3.922e-04
-1.858586e-01 1.061634e+00 1.000000e-01 9.042243e-03 1.499e-04 4.003e-04 1.946e-04
-1.858586e-01 1.061634e+00 8.333333e-02 8.082887e-03 1.797e-04 2.522e-04 1.757e-04
-1.858586e-01 1.327043e+00 0.000000e+00 7.851374e-03 2.924e-04 2.464e-04 1.284e-04
-1.858586e-01 1.327043e+00 1.666667e-01 2.207974e-02 1.042e-04 7.564e-04 6.420e-04
-1.858586e-01 1.327043e+00 1.250000e-01 1.585483e-02 1.319e-04 3.763e-04 2.936e-04
-1.858586e-01 1.327043e+00 1.000000e-01 1.297359e-02 1.849e-04 2.004e-04 1.374e-04
-1.858586e-01 1.327043e+00 8.333333e-02 1.140847e-02 2.166e-04 1.048e-04 1.930e-04
-1.858586e-01 1.592451e+00 0.000000e+00 9.864625e-03 3.205e-04 2.077e-04 2.352e-04
-1.858586e-01 1.592451e+00 1.666667e-01 3.075701e-02 1.306e-04 7.789e-04 7.059e-04
-1.858586e-01 1.592451e+00 1.250000e-01 2.161659e-02 1.651e-04 3.360e-04 4.431e-04
-1.858586e-01 1.592451e+00 1.000000e-01 1.738588e-02 2.153e-04 2.115e-04 3.668e-04
-1.858586e-01 1.592451e+00 8.333333e-02 1.508772e-02 2.460e-04 1.852e-04 2.841e-04
-1.626263e-01 0.000000e+00 0.000000e+00 -4.186806e-15 2.648e-10 2.650e-15 3.528e-15
-1.626263e-01 0.000000e+00 1.666667e-01 1.499233e-14 6.130e-10 1.429e-14 9.763e-15
-1.626263e-01 0.000000e+00 1.250000e-01 6.601459e-15 2.443e-10 6.630e-15 4.192e-15
-1.626263e-01 0.000000e+00 1.000000e-01 2.717684e-15 9.713e-11 3.085e-15 1.735e-15
-1.626263e-01 0.000000e+00 8.333333e-02 6.079784e-16 8.719e-11 1.142e-15 5.858e-16
-1.626263e-01 1.327040e-01 0.000000e+00 3.867059e-04 3.905e-05 5.084e-05 5.354e-05
-1.626263e-01 1.327040e-01 1.666667e-01 4.842065e-04 2.543e-05 7.277e-05 3.970e-05
-1.626263e-01 1.327040e-01 1.250000e-01 4.415500e-04 1.125e-05 6.153e-05 4.874e-05
-1.626263e-01 1.327040e-01 1.000000e-01 4.218061e-04 1.903e-05 5.595e-05 5.785e-05
-1.626263e-01 1.327040e-01 8.333333e-02 4.110810e-04 2.483e-05 5.291e-05 4.697e-05
-1.626263e-01 2.654090e-01 0.000000e+00 9.520772e-04 7.163e-05 4.981e-05 7.779e-05
-1.626263e-01 2.654090e-01 1.666667e-01 1.329118e-03 4.807e-05 6.925e-05 1.118e-04
-1.626263e-01 2.654090e-01 1.250000e-01 1.164163e-03 2.252e-05 5.894e-05 9.652e-05
-1.626263e-01 2.654090e-01 1.000000e-01 1.087812e-03 3.567e-05 5.417e-05 8.875e-05
-1.626263e-01 2.654090e-01 8.333333e-02 1.046337e-03 4.596e-05 5.158e-05 8.450e-05
-1.626263e-01 3.981130e-01 0.000000e+00 1.583018e-03 1.025e-04 6.390e-05 9.436e-05
-1.626263e-01 3.981130e-01 1.666667e-01 2.491880e-03 6.642e-05 8.941e-05 3.155e-05
-1.626263e-01 3.981130e-01 1.250000e-01 2.094253e-03 3.303e-05 5.443e-05 4.552e-05
-1.626263e-01 3.981130e-01 1.000000e-01 1.910209e-03 5.201e-05 5.784e-05 5.198e-05
-1.626263e-01 3.981130e-01 8.333333e-02 1.810234e-03 6.647e-05 5.969e-05 6.157e-05
-1.626263e-01 5.308170e-01 0.000000e+00 2.256027e-03 1.304e-04 7.951e-05 9.719e-05
-1.626263e-01 5.308170e-01 1.666667e-01 3.992934e-03 7.795e-05 3.823e-04 1.326e-04
-1.626263e-01 5.308170e-01 1.250000e-01 3.233037e-03 4.322e-05 1.736e-04 7.417e-05
-1.626263e-01 5.308170e-01 1.000000e-01 2.881313e-03 6.824e-05 7.315e-05 7.633e-05
-1.626263e-01 5.308170e-01 8.333333e-02 2.690254e-03 8.618e-05 4.715e-05 8.323e-05
-1.626263e-01 7.962260e-01 0.000000e+00 3.769319e-03 1.822e-04 1.353e-04 1.037e-04
-1.626263e-01 7.962260e-01 1.666667e-01 8.101339e-03 9.220e-05 9.573e-04 4.444e-04
-1.626263e-01 7.962260e-01 1.250000e-01 6.206080e-03 6.716e-05 5.261e-04 1.896e-04
-1.626263e-01 7.962260e-01 1.000000e-01 5.328846e-03 1.022e-04 3.114e-04 1.344e-04
-1.626263e-01 7.962260e-01 8.333333e-02 4.852324e-03 1.255e-04 1.946e-04 1.487e-04
-1.626263e-01 1.061634e+00 0.000000e+00 5.461359e-03 2.273e-04 1.785e-04 1.565e-04
-1.626263e-01 1.061634e+00 1.666667e-01 1.367666e-02 9.896e-05 1.226e-03 8.191e-04
-1.626263e-01 1.061634e+00 1.250000e-01 1.008247e-02 9.392e-05 6.694e-04 3.826e-04
-1.626263e-01 1.061634e+00 1.000000e-01 8.418869e-03 1.361e-04 4.116e-04 1.851e-04
-1.626263e-01 1.061634e+00 8.333333e-02 7.515186e-03 1.628e-04 2.715e-04 2.199e-04
-1.626263e-01 1.327043e+00 0.000000e+00 7.256153e-03 2.623e-04 2.787e-04 2.640e-04
-1.626263e-01 1.327043e+00 1.666667e-01 2.062576e-02 9.777e-05 7.576e-04 6.732e-04
-1.626263e-01 1.327043e+00 1.250000e-01 1.477656e-02 1.212e-04 3.984e-04 2.789e-04
-1.626263e-01 1.327043e+00 1.000000e-01 1.206921e-02 1.674e-04 2.322e-04 1.545e-04
-1.626263e-01 1.327043e+00 8.333333e-02 1.059856e-02 1.953e-04 1.419e-04 2.429e-04
-1.626263e-01 1.592451e+00 0.000000e+00 9.107264e-03 2.884e-04 2.601e-04 3.522e-04
-1.626263e-01 1.592451e+00 1.666667e-01 2.869115e-02 1.236e-04 8.667e-04 6.534e-04
-1.626263e-01 1.592451e+00 1.250000e-01 2.012320e-02 1.513e-04 3.351e-04 3.864e-04
-1.626263e-01 1.592451e+00 1.000000e-01 1.615746e-02 1.951e-04 2.379e-04 2.926e-04
-1.626263e-01 1.592451e+00 8.333333e-02 1.400324e-02 2.222e-04 2.235e-04 2.970e-04
-1.393939e-01 0.000000e+00 0.000000e+00 -4.069688e-15 2.688e-10 2.649e-15 3.205e-15
-1.393939e-01 0.000000e+00 1.666667e-01 1.413265e-14 6.066e-10 1.388e-14 9.605e-15
-1.393939e-01 0.000000e+00 1.250000e-01 6.169127e-15 2.392e-10 6.122e-15 4.117e-15
-1.393939e-01 0.000000e+00 1.000000e-01 2.483153e-15 9.431e-11 2.656e-15 1.641e-15
-1.393939e-01 0.000000e+00 8.333333e-02 4.808962e-16 8.932e-11 9.369e-16 5.071e-16
-1.393939e-01 1.327040e-01 0.000000e+00 3.508188e-04 3.496e-05 4.968e-05 4.513e-05
-1.393939e-01 1.327040e-01 1.666667e-01 4.344068e-04 2.353e-05 7.395e-05 3.512e-05
-1.393939e-01 1.327040e-01 1.250000e-01 3.978370e-04 1.006e-05 6.264e-05 5.216e-05
-1.393939e-01 1.327040e-01 1.000000e-01 3.809105e-04 1.685e-05 5.692e-05 5.388e-05
-1.393939e-01 1.327040e-01 8.333333e-02 3.717158e-04 2.208e-05 5.381e-05 4.313e-05
-1.393939e-01 2.654090e-01 0.000000e+00 8.652209e-04 6.588e-05 5.187e-05 6.985e-05
-1.393939e-01 2.654090e-01 1.666667e-01 1.206793e-03 4.589e-05 7.195e-05 9.887e-05
-1.393939e-01 2.654090e-01 1.250000e-01 1.057355e-03 2.053e-05 6.227e-05 8.521e-05
-1.393939e-01 2.654090e-01 1.000000e-01 9.881869e-04 3.230e-05 5.779e-05 7.968e-05
-1.393939e-01 2.654090e-01 8.333333e-02 9.506139e-04 4.187e-05 5.536e-05 7.668e-05
-1.393939e-01 3.981130e-01 0.000000e+00 1.438138e-03 9.429e-05 6.958e-05 9.654e-05
-1.393939e-01 3.981130e-01 1.666667e-01 2.271612e-03 6.318e-05 9.217e-05 2.777e-05
-1.393939e-01 3.981130e-01 1.250000e-01 1.906967e-03 3.002e-05 5.532e-05 4.730e-05
-1.393939e-01 3.981130e-01 1.000000e-01 1.738189e-03 4.719e-05 6.019e-05 5.634e-05
-1.393939e-01 3.981130e-01 8.333333e-02 1.646506e-03 6.065e-05 6.283e-05 6.125e-05
-1.393939e-01 5.308170e-01 0.000000e+00 2.047696e-03 1.193e-04 9.613e-05 1.148e-04
-1.393939e-01 5.308170e-01 1.666667e-01 3.646631e-03 7.391e-05 3.654e-04 1.374e-04
-1.393939e-01 5.308170e-01 1.250000e-01 2.947097e-03 3.914e-05 1.724e-04 7.046e-05
-1.393939e-01 5.308170e-01 1.000000e-01 2.623313e-03 6.167e-05 7.904e-05 8.397e-05
-1.393939e-01 5.308170e-01 8.333333e-02 2.447430e-03 7.825e-05 5.415e-05 9.421e-05
-1.393939e-01 7.962260e-01 0.000000e+00 3.414393e-03 1.637e-04 1.527e-04 1.679e-04
-1.393939e-01 7.962260e-01 1.666667e-01 7.408616e-03 8.635e-05 9.032e-04 4.365e-04
-1.393939e-01 7.962260e-01 1.250000e-01 5.661143e-03 6.059e-05 5.064e-04 1.787e-04
-1.393939e-01 7.962260e-01 1.000000e-01 4.852313e-03 9.149e-05 3.081e-04 1.484e-04
-1.393939e-01 7.962260e-01 8.333333e-02 4.412949e-03 1.124e-04 2.002e-04 1.256e-04
-1.393939e-01 1.061634e+00 0.000000e+00 4.939254e-03 2.010e-04 2.091e-04 2.405e-04
-1.393939e-01 1.061634e+00 1.666667e-01 1.250381e-02 9.109e-05 1.161e-03 8.005e-04
-1.393939e-01 1.061634e+00 1.250000e-01 9.194317e-03 8.458e-05 6.481e-04 3.619e-04
-1.393939e-01 1.061634e+00 1.000000e-01 7.662494e-03 1.209e-04 4.105e-04 2.062e-04
-1.393939e-01 1.061634e+00 8.333333e-02 6.830393e-03 1.443e-04 2.815e-04 2.115e-04
-1.393939e-01 1.327043e+00 0.000000e+00 6.555495e-03 2.301e-04 3.002e-04 3.785e-04
-1.393939e-01 1.327043e+00 1.666667e-01 1.883570e-02 9.012e-05 7.377e-04 6.767e-04
-1.393939e-01 1.327043e+00 1.250000e-01 1.346311e-02 1.090e-04 4.071e-04 2.562e-04
-1.393939e-01 1.327043e+00 1.000000e-01 1.097637e-02 1.482e-04 2.540e-04 1.799e-04
-1.393939e-01 1.327043e+00 8.333333e-02 9.625546e-03 1.722e-04 1.709e-04 2.785e-04
-1.393939e-01 1.592451e+00 0.000000e+00 8.219606e-03 2.538e-04 3.094e-04 4.402e-04
-1.393939e-01 1.592451e+00 1.666667e-01 2.616508e-02 1.145e-04 9.146e-04 5.718e-04
-1.393939e-01 1.592451e+00 1.250000e-01 1.831393e-02 1.357e-04 3.236e-04 3.606e-04
-1.393939e-01 1.592451e+00 1.000000e-01 1.467997e-02 1.729e-04 2.563e-04 3.629e-04
-1.393939e-01 1.592451e+00 8.333333e-02 1.270597e-02 1.963e-04 2.521e-04 2.336e-04
-1.161616e-01 0.000000e+00 0.000000e+00 -3.829239e-15 2.700e-10 2.552e-15 2.827e-15
-1.161616e-01 0.000000e+00 1.666667e-01 1.271154e-14 5.881e-10 1.476e-14 9.025e-15
-1.161616e-01 0.000000e+00 1.250000e-01 5.474951e-15 2.286e-10 6.568e-15 3.853e-15
-1.161616e-01 0.000000e+00 1.000000e-01 2.125443e-15 8.986e-11 2.777e-15 1.521e-15
-1.161616e-01 0.000000e+00 8.333333e-02 3.059566e-16 9.172e-11 6.968e-16 4.302e-16
-1.161616e-01 1.327040e-01 0.000000e+00 3.086246e-04 3.048e-05 4.562e-05 5.330e-05
-1.161616e-01 1.327040e-01 1.666667e-01 3.780697e-04 2.134e-05 7.218e-05 4.991e-05
-1.161616e-01 1.327040e-01 1.250000e-01 3.476875e-04 8.787e-06 6.123e-05 6.282e-05
-1.161616e-01 1.327040e-01 1.000000e-01 3.336248e-04 1.451e-05 5.561e-05 4.748e-05
-1.161616e-01 1.327040e-01 8.333333e-02 3.259859e-04 1.909e-05 5.256e-05 4.793e-05
-1.161616e-01 2.654090e-01 0.000000e+00 7.626408e-04 5.886e-05 5.178e-05 5.955e-05
-1.161616e-01 2.654090e-01 1.666667e-01 1.063073e-03 4.251e-05 6.978e-05 8.211e-05
-1.161616e-01 2.654090e-01 1.250000e-01 9.316337e-04 1.822e-05 6.271e-05 7.162e-05
-1.161616e-01 2.654090e-01 1.000000e-01 8.707963e-04 2.842e-05 5.864e-05 6.728e-05
-1.161616e-01 2.654090e-01 8.333333e-02 8.377488e-04 3.707e-05 5.642e-05 6.492e-05
-1.161616e-01 3.981130e-01 0.000000e+00 1.267338e-03 8.426e-05 7.114e-05 8.032e-05
-1.161616e-01 3.981130e-01 1.666667e-01 2.009192e-03 5.827e-05 9.102e-05 2.379e-05
-1.161616e-01 3.981130e-01 1.250000e-01 1.684631e-03 2.655e-05 5.428e-05 4.696e-05
-1.161616e-01 3.981130e-01 1.000000e-01 1.534405e-03 4.159e-05 6.011e-05 5.768e-05
-1.161616e-01 3.981130e-01 8.333333e-02 1.452801e-03 5.375e-05 6.328e-05 6.351e-05
-1.161616e-01 5.308170e-01 0.000000e+00 1.802984e-03 1.060e-04 1.006e-04 1.277e-04
-1.161616e-01 5.308170e-01 1.666667e-01 3.231363e-03 6.794e-05 3.380e-04 1.314e-04
-1.161616e-01 5.308170e-01 1.250000e-01 2.606447e-03 3.448e-05 1.650e-04 6.410e-05
-1.161616e-01 5.308170e-01 1.000000e-01 2.317201e-03 5.414e-05 8.110e-05 8.690e-05
-1.161616e-01 5.308170e-01 8.333333e-02 2.160079e-03 6.900e-05 5.918e-05 9.937e-05
-1.161616e-01 7.962260e-01 0.000000e+00 3.000680e-03 1.429e-04 1.593e-04 2.156e-04
-1.161616e-01 7.962260e-01 1.666667e-01 6.573948e-03 7.853e-05 8.249e-04 4.123e-04
-1.161616e-01 7.962260e-01 1.250000e-01 5.010643e-03 5.312e-05 4.714e-04 1.622e-04
-1.161616e-01 7.962260e-01 1.000000e-01 4.287056e-03 7.950e-05 2.941e-04 1.547e-04
-1.161616e-01 7.962260e-01 8.333333e-02 3.893997e-03 9.776e-05 1.976e-04 1.342e-04
-1.161616e-01 1.061634e+00 0.000000e+00 4.334305e-03 1.726e-04 2.174e-04 3.024e-04
-1.161616e-01 1.061634e+00 1.666667e-01 1.109236e-02 8.167e-05 1.064e-03 7.531e-04
-1.161616e-01 1.061634e+00 1.250000e-01 8.135710e-03 7.398e-05 6.064e-04 3.300e-04
-1.161616e-01 1.061634e+00 1.000000e-01 6.767204e-03 1.043e-04 3.945e-04 2.131e-04
-1.161616e-01 1.061634e+00 8.333333e-02 6.023818e-03 1.241e-04 2.794e-04 1.832e-04
-1.161616e-01 1.327043e+00 0.000000e+00 5.746946e-03 1.960e-04 3.318e-04 4.610e-04
-1.161616e-01 1.327043e+00 1.666667e-01 1.669103e-02 8.098e-05 6.934e-04 6.506e-04
-1.161616e-01 1.327043e+00 1.250000e-01 1.190299e-02 9.515e-05 3.991e-04 2.315e-04
-1.161616e-01 1.327043e+00 1.000000e-01 9.686815e-03 1.274e-04 2.628e-04 2.089e-04
-1.161616e-01 1.327043e+00 8.333333e-02 8.482966e-03 1.474e-04 1.888e-04 2.979e-04
-1.161616e-01 1.592451e+00 0.000000e+00 7.198839e-03 2.168e-04 3.358e-04 4.934e-04
-1.161616e-01 1.592451e+00 1.666667e-01 2.315477e-02 1.031e-04 9.160e-04 4.828e-04
-1.161616e-01 1.592451e+00 1.250000e-01 1.617405e-02 1.181e-04 3.012e-04 3.827e-04
-1.161616e-01 1.592451e+00 1.000000e-01 1.294298e-02 1.487e-04 2.631e-04 3.237e-04
-1.161616e-01 1.592451e+00 8.333333e-02 1.118782e-02 1.682e-04 2.670e-04 1.859e-04
-9.292929e-02 0.000000e+00 0.000000e+00 -3.449886e-15 2.686e-10 2.363e-15 2.396e-15
-9.292929e-02 0.000000e+00 1.666667e-01 1.066083e-14 5.564e-10 1.465e-14 7.961e-15
-9.292929e-02 0.000000e+00 1.250000e-01 4.487394e-15 2.120e-10 6.569e-15 3.373e-15
-9.292929e-02 0.000000e+00 1.000000e-01 1.629973e-15 8.433e-11 2.831e-15 1.306e-15
-9.292929e-02 0.000000e+00 8.333333e-02 7.779376e-17 9.498e-11 7.227e-16 3.346e-16
-9.292929e-02 1.327040e-01 0.000000e+00 2.600361e-04 2.555e-05 4.231e-05 4.972e-05
-9.292929e-02 1.327040e-01 1.666667e-01 3.152433e-04 1.869e-05 6.692e-05 5.853e-05
-9.292929e-02 1.327040e-01 1.250000e-01 2.910902e-04 7.410e-06 5.684e-05 5.434e-05
-9.292929e-02 1.327040e-01 1.000000e-01 2.799107e-04 1.198e-05 5.161e-05 3.929e-05
-9.292929e-02 1.327040e-01 8.333333e-02 2.738379e-04 1.586e-05 4.876e-05 3.752e-05
-9.292929e-02 2.654090e-01 0.000000e+00 6.439403e-04 5.045e-05 4.980e-05 4.834e-05
-9.292929e-02 2.654090e-01 1.666667e-01 8.972844e-04 3.770e-05 6.426e-05 6.490e-05
-9.292929e-02 2.654090e-01 1.250000e-01 7.864464e-04 1.554e-05 5.965e-05 5.733e-05
-9.292929e-02 2.654090e-01 1.000000e-01 7.351442e-04 2.399e-05 5.610e-05 5.409e-05
-9.292929e-02 2.654090e-01 8.333333e-02 7.072763e-04 3.147e-05 5.417e-05 5.233e-05
-9.292929e-02 3.981130e-01 0.000000e+00 1.069917e-03 7.219e-05 6.875e-05 7.564e-05
-9.292929e-02 3.981130e-01 1.666667e-01 1.702767e-03 5.146e-05 8.520e-05 1.959e-05
-9.292929e-02 3.981130e-01 1.250000e-01 1.425896e-03 2.257e-05 5.074e-05 4.411e-05
-9.292929e-02 3.981130e-01 1.000000e-01 1.297743e-03 3.516e-05 5.695e-05 5.546e-05
-9.292929e-02 3.981130e-01 8.333333e-02 1.228130e-03 4.568e-05 6.032e-05 6.163e-05
-9.292929e-02 5.308170e-01 0.000000e+00 1.520928e-03 9.025e-05 9.847e-05 1.281e-04
-9.292929e-02 5.308170e-01 1.666667e-01 2.743687e-03 5.978e-05 2.987e-04 1.166e-04
-9.292929e-02 5.308170e-01 1.250000e-01 2.208730e-03 2.917e-05 1.505e-04 5.953e-05
-9.292929e-02 5.308170e-01 1.000000e-01 1.961121e-03 4.558e-05 7.836e-05 8.423e-05
-9.292929e-02 5.308170e-01 8.333333e-02 1.826618e-03 5.834e-05 5.914e-05 9.764e-05
-9.292929e-02 7.962260e-01 0.000000e+00 2.526743e-03 1.196e-04 1.558e-04 2.410e-04
-9.292929e-02 7.962260e-01 1.666667e-01 5.589580e-03 6.847e-05 7.435e-04 3.706e-04
-9.292929e-02 7.962260e-01 1.250000e-01 4.249589e-03 4.471e-05 4.192e-04 1.403e-04
-9.292929e-02 7.962260e-01 1.000000e-01 3.629364e-03 6.624e-05 2.675e-04 1.465e-04
-9.292929e-02 7.962260e-01 8.333333e-02 3.292452e-03 8.154e-05 1.851e-04 1.549e-04
-9.292929e-02 1.061634e+00 0.000000e+00 3.644600e-03 1.422e-04 2.147e-04 3.364e-04
-9.292929e-02 1.061634e+00 1.666667e-01 9.429275e-03 7.040e-05 9.320e-04 6.745e-04
-9.292929e-02 1.061634e+00 1.250000e-01 6.898480e-03 6.208e-05 5.417e-04 2.869e-04
-9.292929e-02 1.061634e+00 1.000000e-01 5.727083e-03 8.625e-05 3.610e-04 2.082e-04
-9.292929e-02 1.061634e+00 8.333333e-02 5.090769e-03 1.023e-04 2.629e-04 2.011e-04
-9.292929e-02 1.327043e+00 0.000000e+00 4.828054e-03 1.600e-04 3.181e-04 5.001e-04
-9.292929e-02 1.327043e+00 1.666667e-01 1.417321e-02 6.999e-05 6.218e-04 5.926e-04
-9.292929e-02 1.327043e+00 1.250000e-01 1.008471e-02 7.964e-05 3.713e-04 2.036e-04
-9.292929e-02 1.327043e+00 1.000000e-01 8.192311e-03 1.050e-04 2.553e-04 2.531e-04
-9.292929e-02 1.327043e+00 8.333333e-02 7.164343e-03 1.209e-04 1.923e-04 2.975e-04
-9.292929e-02 1.592451e+00 0.000000e+00 6.042154e-03 1.775e-04 3.356e-04 5.049e-04
-9.292929e-02 1.592451e+00 1.666667e-01 1.963625e-02 8.909e-05 8.645e-04 4.258e-04
-9.292929e-02 1.592451e+00 1.250000e-01 1.368883e-02 9.858e-05 2.671e-04 4.447e-04
-9.292929e-02 1.592451e+00 1.000000e-01 1.093603e-02 1.226e-04 2.548e-04 2.741e-04
-9.292929e-02 1.592451e+00 8.333333e-02 9.440678e-03 1.383e-04 2.644e-04 1.623e-04
-6.969697e-02 0.000000e+00 0.000000e+00 -2.916058e-15 2.662e-10 2.083e-15 1.915e-15
-6.969697e-02 0.000000e+00 1.666667e-01 7.912340e-15 5.129e-10 1.337e-14 6.156e-15
-6.969697e-02 0.000000e+00 1.250000e-01 3.174916e-15 1.899e-10 6.043e-15 2.612e-15
-6.969697e-02 0.000000e+00 1.000000e-01 9.821653e-16 7.914e-11 2.653e-15 9.719e-16
-6.969697e-02 0.000000e+00 8.333333e-02 -2.089585e-16 1.002e-10 7.642e-16 3.185e-16
-6.969697e-02 1.327040e-01 0.000000e+00 2.049665e-04 2.011e-05 3.644e-05 3.735e-05
-6.969697e-02 1.327040e-01 1.666667e-01 2.459752e-04 1.541e-05 5.762e-05 5.942e-05
-6.969697e-02 1.327040e-01 1.250000e-01 2.280339e-04 5.889e-06 4.898e-05 4.188e-05
-6.969697e-02 1.327040e-01 1.000000e-01 2.197296e-04 9.277e-06 4.447e-05 3.030e-05
-6.969697e-02 1.327040e-01 8.333333e-02 2.152187e-04 1.235e-05 4.202e-05 2.727e-05
-6.969697e-02 2.654090e-01 0.000000e+00 5.087226e-04 4.050e-05 4.445e-05 3.650e-05
-6.969697e-02 2.654090e-01 1.666667e-01 7.087556e-04 3.126e-05 5.511e-05 4.767e-05
-6.969697e-02 2.654090e-01 1.250000e-01 6.212412e-04 1.244e-05 5.246e-05 4.267e-05
-6.969697e-02 2.654090e-01 1.000000e-01 5.807345e-04 1.897e-05 4.958e-05 4.045e-05
-6.969697e-02 2.654090e-01 8.333333e-02 5.587309e-04 2.503e-05 4.801e-05 3.924e-05
-6.969697e-02 3.981130e-01 0.000000e+00 8.451748e-04 5.792e-05 6.208e-05 6.825e-05
-6.969697e-02 3.981130e-01 1.666667e-01 1.350488e-03 4.247e-05 7.395e-05 1.514e-05
-6.969697e-02 3.981130e-01 1.250000e-01 1.129413e-03 1.799e-05 4.411e-05 3.838e-05
-6.969697e-02 3.981130e-01 1.000000e-01 1.027087e-03 2.785e-05 5.002e-05 4.913e-05
-6.969697e-02 3.981130e-01 8.333333e-02 9.715030e-04 3.636e-05 5.323e-05 5.498e-05
-6.969697e-02 5.308170e-01 0.000000e+00 1.200564e-03 7.198e-05 8.862e-05 1.171e-04
-6.969697e-02 5.308170e-01 1.666667e-01 2.180156e-03 4.917e-05 2.464e-04 9.632e-05
-6.969697e-02 5.308170e-01 1.250000e-01 1.751585e-03 2.315e-05 1.278e-04 5.142e-05
-6.969697e-02 5.308170e-01 1.000000e-01 1.553218e-03 3.595e-05 6.997e-05 7.508e-05
-6.969697e-02 5.308170e-01 8.333333e-02 1.445462e-03 4.621e-05 5.412e-05 8.793e-05
-6.969697e-02 7.962260e-01 0.000000e+00 1.991144e-03 9.380e-05 1.402e-04 2.310e-04
-6.969697e-02 7.962260e-01 1.666667e-01 4.447756e-03 5.588e-05 6.095e-04 3.098e-04
-6.969697e-02 7.962260e-01 1.250000e-01 3.372988e-03 3.527e-05 3.478e-04 1.129e-04
-6.969697e-02 7.962260e-01 1.000000e-01 2.875524e-03 5.169e-05 2.267e-04 1.346e-04
-6.969697e-02 7.962260e-01 8.333333e-02 2.605297e-03 6.369e-05 1.608e-04 1.576e-04
-6.969697e-02 1.061634e+00 0.000000e+00 2.868229e-03 1.097e-04 1.926e-04 3.324e-04
-6.969697e-02 1.061634e+00 1.666667e-01 7.501529e-03 5.696e-05 7.624e-04 5.623e-04
-6.969697e-02 1.061634e+00 1.250000e-01 5.474460e-03 4.879e-05 4.513e-04 2.324e-04
-6.969697e-02 1.061634e+00 1.000000e-01 4.536217e-03 6.678e-05 3.074e-04 1.867e-04
-6.969697e-02 1.061634e+00 8.333333e-02 4.026554e-03 7.904e-05 2.292e-04 2.082e-04
-6.969697e-02 1.327043e+00 0.000000e+00 3.796366e-03 1.224e-04 2.817e-04 4.685e-04
-6.969697e-02 1.327043e+00 1.666667e-01 1.126373e-02 5.678e-05 5.198e-04 5.006e-04
-6.969697e-02 1.327043e+00 1.250000e-01 7.996758e-03 6.242e-05 3.206e-04 1.924e-04
-6.969697e-02 1.327043e+00 1.000000e-01 6.484617e-03 8.099e-05 2.285e-04 2.630e-04
-6.969697e-02 1.327043e+00 8.333333e-02 5.663207e-03 9.290e-05 1.784e-04 2.691e-04
-6.969697e-02 1.592451e+00 0.000000e+00 4.746738e-03 1.362e-04 3.069e-04 4.680e-04
-6.969697e-02 1.592451e+00 1.666667e-01 1.558551e-02 7.210e-05 7.537e-04 4.012e-04
-6.969697e-02 1.592451e+00 1.250000e-01 1.084355e-02 7.706e-05 2.207e-04 4.212e-04
-6.969697e-02 1.592451e+00 1.000000e-01 8.648697e-03 9.469e-05 2.278e-04 2.154e-04
-6.969697e-02 1.592451e+00 8.333333e-02 7.456432e-03 1.064e-04 2.403e-04 1.624e-04
-4.646465e-02 0.000000e+00 0.000000e+00 -2.212181e-15 2.664e-10 1.653e-15 1.388e-15
-4.646465e-02 0.000000e+00 1.666667e-01 4.397880e-15 4.635e-10 1.073e-14 3.793e-15
-4.646465e-02 0.000000e+00 1.250000e-01 1.505978e-15 1.647e-10 4.903e-15 1.555e-15
-4.646465e-02 0.000000e+00 1.000000e-01 1.674407e-16 7.712e-11 2.206e-15 5.817e-16
-4.646465e-02 0.000000e+00 8.333333e-02 -5.596660e-16 1.090e-10 7.313e-16 5.909e-16
-4.646465e-02 1.327040e-01 0.000000e+00 1.433286e-04 1.409e-05 2.767e-05 2.481e-05
-4.646465e-02 1.327040e-01 1.666667e-01 1.703134e-04 1.132e-05 4.373e-05 4.618e-05
-4.646465e-02 1.327040e-01 1.250000e-01 1.585076e-04 4.180e-06 3.720e-05 2.855e-05
-4.646465e-02 1.327040e-01 1.000000e-01 1.530431e-04 6.384e-06 3.377e-05 2.065e-05
-4.646465e-02 1.327040e-01 8.333333e-02 1.500748e-04 8.553e-06 3.191e-05 1.743e-05
-4.646465e-02 2.654090e-01 0.000000e+00 3.565912e-04 2.887e-05 3.476e-05 2.431e-05
-4.646465e-02 2.654090e-01 1.666667e-01 4.968136e-04 2.297e-05 4.216e-05 3.087e-05
-4.646465e-02 2.654090e-01 1.250000e-01 4.354663e-04 8.857e-06 4.054e-05 2.800e-05
-4.646465e-02 2.654090e-01 1.000000e-01 4.070713e-04 1.332e-05 3.846e-05 2.667e-05
-4.646465e-02 2.654090e-01 8.333333e-02 3.916468e-04 1.769e-05 3.733e-05 2.595e-05
-4.646465e-02 3.981130e-01 0.000000e+00 5.924086e-04 4.125e-05 4.898e-05 5.375e-05
-4.646465e-02 3.981130e-01 1.666667e-01 9.505010e-04 3.107e-05 5.651e-05 1.041e-05
-4.646465e-02 3.981130e-01 1.250000e-01 7.938356e-04 1.276e-05 3.383e-05 2.937e-05
-4.646465e-02 3.981130e-01 1.000000e-01 7.213219e-04 1.959e-05 3.866e-05 3.814e-05
-4.646465e-02 3.981130e-01 8.333333e-02 6.819317e-04 2.571e-05 4.129e-05 4.291e-05
-4.646465e-02 5.308170e-01 0.000000e+00 8.409306e-04 5.097e-05 6.976e-05 9.315e-05
-4.646465e-02 5.308170e-01 1.666667e-01 1.537328e-03 3.585e-05 1.800e-04 7.024e-05
-4.646465e-02 5.308170e-01 1.250000e-01 1.232654e-03 1.633e-05 9.587e-05 3.913e-05
-4.646465e-02 5.308170e-01 1.000000e-01 1.091634e-03 2.518e-05 5.469e-05 5.858e-05
-4.646465e-02 5.308170e-01 8.333333e-02 1.015030e-03 3.250e-05 4.321e-05 6.914e-05
-4.646465e-02 7.962260e-01 0.000000e+00 1.392445e-03 6.533e-05 1.134e-04 1.849e-04
-4.646465e-02 7.962260e-01 1.666667e-01 3.140722e-03 4.046e-05 4.408e-04 2.287e-04
-4.646465e-02 7.962260e-01 1.250000e-01 2.375851e-03 2.473e-05 2.555e-04 8.151e-05
-4.646465e-02 7.962260e-01 1.000000e-01 2.021825e-03 3.582e-05 1.697e-04 1.057e-04
-4.646465e-02 7.962260e-01 8.333333e-02 1.829514e-03 4.418e-05 1.231e-04 1.299e-04
-4.646465e-02 1.061634e+00 0.000000e+00 2.003280e-03 7.516e-05 1.531e-04 2.806e-04
-4.646465e-02 1.061634e+00 1.666667e-01 5.296089e-03 4.099e-05 5.523e-04 4.140e-04
-4.646465e-02 1.061634e+00 1.250000e-01 3.855485e-03 3.407e-05 3.327e-04 1.664e-04
-4.646465e-02 1.061634e+00 1.000000e-01 3.188691e-03 4.591e-05 2.311e-04 1.464e-04
-4.646465e-02 1.061634e+00 8.333333e-02 2.826482e-03 5.420e-05 1.759e-04 1.815e-04
-4.646465e-02 1.327043e+00 0.000000e+00 2.649429e-03 8.310e-05 2.191e-04 3.674e-04
-4.646465e-02 1.327043e+00 1.666667e-01 7.944053e-03 4.097e-05 3.842e-04 3.726e-04
-4.646465e-02 1.327043e+00 1.250000e-01 5.627655e-03 4.345e-05 2.440e-04 1.715e-04
-4.646465e-02 1.327043e+00 1.000000e-01 4.555494e-03 5.549e-05 1.791e-04 2.212e-04
-4.646465e-02 1.327043e+00 8.333333e-02 3.973085e-03 6.337e-05 1.438e-04 2.124e-04
-4.646465e-02 1.592451e+00 0.000000e+00 3.309781e-03 9.277e-05 2.446e-04 3.761e-04
-4.646465e-02 1.592451e+00 1.666667e-01 1.097856e-02 5.181e-05 5.770e-04 3.533e-04
-4.646465e-02 1.592451e+00 1.250000e-01 7.623467e-03 5.349e-05 1.612e-04 3.058e-04
-4.646465e-02 1.592451e+00 1.000000e-01 6.070540e-03 6.492e-05 1.787e-04 1.492e-04
-4.646465e-02 1.592451e+00 8.333333e-02 5.226975e-03 7.271e-05 1.908e-04 1.377e-04
-2.323232e-02 0.000000e+00 0.000000e+00 -1.322684e-15 2.753e-10 1.090e-15 1.314e-15
-2.323232e-02 0.000000e+00 1.666667e-01 4.927210e-17 4.237e-10 6.389e-15 2.085e-15
-2.323232e-02 0.000000e+00 1.250000e-01 -5.509587e-16 1.434e-10 3.019e-15 1.477e-15
-2.323232e-02 0.000000e+00 1.000000e-01 -8.287798e-16 8.238e-11 1.452e-15 1.195e-15
-2.323232e-02 0.000000e+00 8.333333e-02 -9.796950e-16 1.232e-10 9.359e-16 1.047e-15
-2.323232e-02 1.327040e-01 0.000000e+00 7.503545e-05 7.415e-06 1.564e-05 1.229e-05
-2.323232e-02 1.327040e-01 1.666667e-01 8.830575e-05 6.241e-06 2.471e-05 2.353e-05
-2.323232e-02 1.327040e-01 1.250000e-01 8.249999e-05 2.235e-06 2.103e-05 1.454e-05
-2.323232e-02 1.327040e-01 1.000000e-01 7.981276e-05 3.295e-06 1.909e-05 1.050e-05
-2.323232e-02 1.327040e-01 8.333333e-02 7.835302e-05 4.445e-06 1.804e-05 8.306e-06
-2.323232e-02 2.654090e-01 0.000000e+00 1.871492e-04 1.542e-05 2.014e-05 1.205e-05
-2.323232e-02 2.654090e-01 1.666667e-01 2.607860e-04 1.262e-05 2.403e-05 1.492e-05
-2.323232e-02 2.654090e-01 1.250000e-01 2.285699e-04 4.732e-06 2.318e-05 1.366e-05
-2.323232e-02 2.654090e-01 1.000000e-01 2.136584e-04 7.015e-06 2.213e-05 1.308e-05
-2.323232e-02 2.654090e-01 8.333333e-02 2.055584e-04 9.364e-06 2.152e-05 1.276e-05
-2.323232e-02 3.981130e-01 0.000000e+00 3.109175e-04 2.201e-05 2.859e-05 3.128e-05
-2.323232e-02 3.981130e-01 1.666667e-01 5.009556e-04 1.700e-05 3.211e-05 5.370e-06
-2.323232e-02 3.981130e-01 1.250000e-01 4.178139e-04 6.789e-06 1.932e-05 1.670e-05
-2.323232e-02 3.981130e-01 1.000000e-01 3.793312e-04 1.033e-05 2.221e-05 2.195e-05
-2.323232e-02 3.981130e-01 8.333333e-02 3.584270e-04 1.362e-05 2.379e-05 2.480e-05
-2.323232e-02 5.308170e-01 0.000000e+00 4.410635e-04 2.704e-05 4.064e-05 5.463e-05
-2.323232e-02 5.308170e-01 1.666667e-01 8.117575e-04 1.955e-05 9.824e-05 3.820e-05
-2.323232e-02 5.308170e-01 1.250000e-01 6.495789e-04 8.647e-06 5.361e-05 2.216e-05
-2.323232e-02 5.308170e-01 1.000000e-01 5.745133e-04 1.322e-05 3.169e-05 3.385e-05
-2.323232e-02 5.308170e-01 8.333333e-02 5.337370e-04 1.713e-05 2.548e-05 4.020e-05
-2.323232e-02 7.962260e-01 0.000000e+00 7.292096e-04 3.411e-05 6.742e-05 1.097e-04
-2.323232e-02 7.962260e-01 1.666667e-01 1.660721e-03 2.194e-05 2.383e-04 1.259e-04
-2.323232e-02 7.962260e-01 1.250000e-01 1.253185e-03 1.300e-05 1.401e-04 5.153e-05
-2.323232e-02 7.962260e-01 1.000000e-01 1.064554e-03 1.860e-05 9.471e-05 6.167e-05
-2.323232e-02 7.962260e-01 8.333333e-02 9.620876e-04 2.297e-05 7.005e-05 7.634e-05
-2.323232e-02 1.061634e+00 0.000000e+00 1.047841e-03 3.861e-05 9.004e-05 1.670e-04
-2.323232e-02 1.061634e+00 1.666667e-01 2.799923e-03 2.213e-05 2.991e-04 2.274e-04
-2.323232e-02 1.061634e+00 1.250000e-01 2.033387e-03 1.783e-05 1.831e-04 8.901e-05
-2.323232e-02 1.061634e+00 1.000000e-01 1.678590e-03 2.365e-05 1.295e-04 8.573e-05
-2.323232e-02 1.061634e+00 8.333333e-02 1.485861e-03 2.785e-05 1.003e-04 1.102e-04
-2.323232e-02 1.327043e+00 0.000000e+00 1.384791e-03 4.231e-05 1.264e-04 2.128e-04
-2.323232e-02 1.327043e+00 1.666667e-01 4.195652e-03 2.217e-05 2.119e-04 2.065e-04
-2.323232e-02 1.327043e+00 1.250000e-01 2.965901e-03 2.266e-05 1.381e-04 9.650e-05
-2.323232e-02 1.327043e+00 1.000000e-01 2.396701e-03 2.848e-05 1.040e-04 1.166e-04
-2.323232e-02 1.327043e+00 8.333333e-02 2.087507e-03 3.239e-05 8.540e-05 1.239e-04
-2.323232e-02 1.592451e+00 0.000000e+00 1.728472e-03 4.737e-05 1.439e-04 2.223e-04
-2.323232e-02 1.592451e+00 1.666667e-01 5.791384e-03 2.790e-05 3.279e-04 2.242e-04
-2.323232e-02 1.592451e+00 1.250000e-01 4.013860e-03 2.782e-05 8.893e-05 1.654e-04
-2.323232e-02 1.592451e+00 1.000000e-01 3.191120e-03 3.335e-05 1.039e-04 7.692e-05
-2.323232e-02 1.592451e+00 8.333333e-02 2.744200e-03 3.723e-05 1.120e-04 8.469e-05
0.000000e+00 0.000000e+00 0.000000e+00 -2.319937e-16 3.011e-10 7.318e-16 2.511e-16
0.000000e+00 0.000000e+00 1.666667e-01 -5.201664e-15 4.240e-10 3.183e-15 4.148e-15
0.000000e+00 0.000000e+00 1.250000e-01 -3.027433e-15 1.414e-10 2.123e-15 3.328e-15
0.000000e+00 0.000000e+00 1.000000e-01 -2.021075e-15 9.821e-11 1.627e-15 2.260e-15
0.000000e+00 0.000000e+00 8.333333e-02 -1.474411e-15 1.446e-10 1.358e-15 1.656e-15
0.000000e+00 1.327040e-01 0.000000e+00 1.033154e-15 1.926e-10 3.454e-15 1.991e-15
0.000000e+00 1.327040e-01 1.666667e-01 4.085282e-15 3.718e-10 2.778e-15 2.020e-15
0.000000e+00 1.327040e-01 1.250000e-01 2.751735e-15 1.684e-10 1.946e-15 1.111e-15
0.000000e+00 1.327040e-01 1.000000e-01 2.133235e-15 1.098e-10 1.920e-15 1.260e-15
0.000000e+00 1.327040e-01 8.333333e-02 1.797372e-15 1.112e-10 2.387e-15 1.122e-15
0.000000e+00 2.654090e-01 0.000000e+00 1.425450e-16 1.971e-10 9.012e-16 5.266e-16
0.000000e+00 2.654090e-01 1.666667e-01 5.806450e-16 3.527e-10 3.059e-15 8.333e-16
0.000000e+00 2.654090e-01 1.250000e-01 3.949443e-16 1.302e-10 1.841e-15 6.224e-16
0.000000e+00 2.654090e-01 1.000000e-01 3.068365e-16 6.396e-11 1.265e-15 6.291e-16
0.000000e+00 2.654090e-01 8.333333e-02 2.575306e-16 8.300e-11 9.755e-16 6.280e-16
0.000000e+00 3.981130e-01 0.000000e+00 -5.793109e-16 2.292e-10 1.105e-15 6.214e-16
0.000000e+00 3.981130e-01 1.666667e-01 -1.295998e-15 3.369e-10 2.133e-15 2.429e-16
0.000000e+00 3.981130e-01 1.250000e-01 -9.682179e-16 1.039e-10 1.524e-15 4.037e-16
0.000000e+00 3.981130e-01 1.000000e-01 -8.206211e-16 5.751e-11 1.322e-15 3.578e-16
0.000000e+00 3.981130e-01 8.333333e-02 -7.446922e-16 9.926e-11 1.256e-15 3.668e-16
0.000000e+00 5.308170e-01 0.000000e+00 -8.431414e-16 2.422e-10 1.565e-15 9.091e-16
0.000000e+00 5.308170e-01 1.666667e-01 -7.867614e-16 3.458e-10 2.460e-15 7.788e-16
0.000000e+00 5.308170e-01 1.250000e-01 -7.869116e-16 1.037e-10 1.076e-15 4.193e-16
0.000000e+00 5.308170e-01 1.000000e-01 -7.913559e-16 6.053e-11 7.486e-16 4.844e-16
0.000000e+00 5.308170e-01 8.333333e-02 -8.034555e-16 1.063e-10 9.914e-16 5.799e-16
0.000000e+00 7.962260e-01 0.000000e+00 -7.416659e-16 1.871e-10 1.272e-15 8.652e-16
0.000000e+00 7.962260e-01 1.666667e-01 -3.531220e-17 3.335e-10 5.926e-15 2.520e-15
0.000000e+00 7.962260e-01 1.250000e-01 -2.888159e-16 1.217e-10 2.685e-15 1.234e-15
0.000000e+00 7.962260e-01 1.000000e-01 -4.100985e-16 5.841e-11 1.167e-15 7.027e-16
0.000000e+00 7.962260e-01 8.333333e-02 -4.973834e-16 7.761e-11 6.515e-16 9.072e-16
0.000000e+00 1.061634e+00 0.000000e+00 -5.200025e-16 2.571e-10 7.370e-16 6.514e-16
0.000000e+00 1.061634e+00 1.666667e-01 -1.842094e-17 4.846e-10 2.865e-15 2.372e-15
0.000000e+00 1.061634e+00 1.250000e-01 -1.394844e-16 1.750e-10 1.136e-15 6.437e-16
0.000000e+00 1.061634e+00 1.000000e-01 -1.954913e-16 6.909e-11 7.137e-16 2.408e-16
0.000000e+00 1.061634e+00 8.333333e-02 -2.622789e-16 9.458e-11 5.348e-16 7.560e-16
0.000000e+00 1.327043e+00 0.000000e+00 -8.420194e-16 3.410e-10 8.151e-16 8.892e-16
0.000000e+00 1.327043e+00 1.666667e-01 4.446051e-16 5.895e-10 2.720e-15 2.249e-15
0.000000e+00 1.327043e+00 1.250000e-01 3.494279e-17 1.904e-10 1.289e-15 1.034e-15
0.000000e+00 1.327043e+00 1.000000e-01 -1.423745e-16 5.317e-11 6.489e-16 5.585e-16
0.000000e+00 1.327043e+00 8.333333e-02 -2.921046e-16 1.184e-10 6.980e-16 3.441e-16
0.000000e+00 1.592451e+00 0.000000e+00 -1.562045e-15 4.390e-10 1.873e-15 7.382e-16
0.000000e+00 1.592451e+00 1.666667e-01 1.674807e-15 6.285e-10 3.182e-15 1.327e-15
0.000000e+00 1.592451e+00 1.250000e-01 2.750560e-16 1.919e-10 1.418e-15 5.509e-16
0.000000e+00 1.592451e+00 1.000000e-01 -3.876847e-16 1.142e-10 6.687e-16 4.020e-16
0.000000e+00 1.592451e+00 8.333333e-02 -7.566600e-16 1.945e-10 1.009e-15 3.166e-16


==> anc/susc_B0_full_current_24x32.dat <==
# label beta   susc(B=0)      error           jack_bin1       jack_bin2       jack_bin3       jack_bin4       jack_bin5       jack_bin6       jack_bin7       jack_bin8       jack_bin9       jack_bin10
SUSC_T	3.263	-0.041214737255	0.000651710093  -0.040931129994	-0.041430888753	-0.040930127061	-0.041338963823	-0.041098542296	-0.041172415797	-0.041354340338	-0.040963249573	-0.041349448362	-0.041578266546
SUSC_T	3.450	-0.058940571222	0.000509471390  -0.058833838718	-0.059117465588	-0.058734721770	-0.058824901125	-0.059087106610	-0.058745649010	-0.058941834752	-0.059266108894	-0.058817146348	-0.059036939505
SUSC_T	3.555	-0.067749980335	0.000495792391  -0.067816635097	-0.067585165011	-0.067961917157	-0.067736283226	-0.067538363159	-0.067688601995	-0.067750559653	-0.067925449348	-0.067506477662	-0.067990351216


==> anc/susc_B0_full_current_24x8.dat <==
# label beta   susc(B=0)      error           jack_bin1       jack_bin2       jack_bin3       jack_bin4       jack_bin5       jack_bin6       jack_bin7       jack_bin8       jack_bin9       jack_bin10
SUSC_T	3.372	-0.050601287900	0.001016244125 -0.051007998083	-0.050602892917	-0.050582906846	-0.050120251448	-0.050823052888	-0.050106343799	-0.050587440650	-0.051214910723	-0.050644397742	-0.050322684006
SUSC_T	3.546	-0.065475586261	0.000513198013 -0.065304396476	-0.065366749517	-0.065562178798	-0.065656027193	-0.065434607310	-0.065435674985	-0.065275835593	-0.065671393668	-0.065274370570	-0.065774628720
SUSC_T	3.578	-0.068858307798	0.000578337708 -0.068884390617	-0.068857788587	-0.069176133411	-0.068468209921	-0.069012453545	-0.068837721190	-0.069098664708	-0.068756351652	-0.068750582477	-0.068740781988
SUSC_T	3.625	-0.069952588046	0.000591291884 -0.070159993637	-0.070173851584	-0.069744878211	-0.070107634605	-0.069780858392	-0.070261871714	-0.069934877093	-0.069682325170	-0.069891604450	-0.069787986008
SUSC_T	3.640	-0.071308598625	0.000343158736 -0.071452525670	-0.071200481284	-0.071514609419	-0.071348799989	-0.071152752600	-0.071429232844	-0.071235284301	-0.071254737465	-0.071241421558	-0.071256140936
SUSC_T	3.657	-0.070325981211	0.000415771069 -0.070454069293	-0.070344198283	-0.070476184917	-0.070227023410	-0.070236178212	-0.070014122147	-0.070292580610	-0.070506015204	-0.070389935873	-0.070319503701
SUSC_T	3.673	-0.071163599533	0.000354912254 -0.070947166117	-0.071205462635	-0.071125385254	-0.071350202345	-0.071134621738	-0.071082527144	-0.071157724156	-0.071072651174	-0.071358247884	-0.071202006978
SUSC_T	3.704	-0.069303490423	0.000214600204 -0.069381621601	-0.069265458691	-0.069273109085	-0.069197198028	-0.069239165077	-0.069247450293	-0.069432993343	-0.069309166646	-0.069388948817	-0.069299792651
SUSC_T	3.728	-0.068643220830	0.000289314511 -0.068471987275	-0.068569009988	-0.068517034873	-0.068700013748	-0.068653403874	-0.068601208426	-0.068779891890	-0.068724892952	-0.068749662448	-0.068665102962
SUSC_T	3.850	-0.066204684813	0.000189392172 -0.066307846507	-0.066236021400	-0.066132508218	-0.066149837225	-0.066269641730	-0.066275482562	-0.066171288807	-0.066135596385	-0.066229382913	-0.066139243045
SUSC_T	3.902	-0.065624512201	0.000236523497 -0.065563554138	-0.065762606160	-0.065575762872	-0.065601453025	-0.065516563384	-0.065686924060	-0.065645125108	-0.065603475166	-0.065742869973	-0.065546788034
SUSC_T	3.935	-0.065142367505	0.000258305767 -0.065257939084	-0.065075766064	-0.065256697994	-0.065204040304	-0.065104952302	-0.065110465458	-0.065030719268	-0.065241456910	-0.065118399088	-0.065023238536


==> anc/susc_B0_full_current_36x12.dat <==
# label beta   susc(B=0)      error           jack_bin1       jack_bin2       jack_bin3       jack_bin4       jack_bin5       jack_bin6       jack_bin7       jack_bin8       jack_bin9       jack_bin10
SUSC_T	3.690	-0.082412942300	0.000792258098 -0.082125580374	-0.082281851631	-0.082442786055	-0.082603908797	-0.082433931566	-0.082492407789	-0.082279307389	-0.082458713996	-0.083013632930	-0.081997303095
SUSC_T	3.726	-0.084606773824	0.000840105957 -0.084137619707	-0.084597751937	-0.084556912346	-0.084416662315	-0.084679842945	-0.084346356371	-0.084746066181	-0.084493374243	-0.084917905481	-0.085175246502
SUSC_T	3.780	-0.085496235289	0.000649925037 -0.085710391916	-0.085301752676	-0.085170312853	-0.085317082013	-0.085369003564	-0.085766865397	-0.085538814122	-0.085745915071	-0.085736177331	-0.085306039096
SUSC_T	3.798	-0.087182474803	0.000275054700 -0.087160127501	-0.087057230711	-0.087023042348	-0.087178352773	-0.087131646832	-0.087267888814	-0.087302841859	-0.087259596379	-0.087154932592	-0.087289088361
SUSC_T	3.817	-0.087094604547	0.000648383602 -0.086982337827	-0.087024206867	-0.086681821452	-0.087278197920	-0.087023064489	-0.087135878442	-0.087136510271	-0.087284177387	-0.086900961620	-0.087498885935
SUSC_T	3.837	-0.085982424731	0.000503981172 -0.085932879384	-0.086065090540	-0.085911185308	-0.085624805256	-0.085870831905	-0.085899078708	-0.086285150384	-0.086052790090	-0.086079011431	-0.086103425466


==> anc/susc_lattice_full_current.dat <==
#Nt T(GeV)    susc(T)   error     jack_bin1 jack_bin2 jack_bin3 jack_bin4 jack_bin5 jack_bin6 jack_bin7 jack_bin8 jack_bin9 jack_bin10
6	  0.186634	0.015432	0.000644	0.015495	0.015230	0.015737	0.015304	0.015423	0.015221	0.015417	0.015827	0.015125	0.015543
6	  0.217207	0.021729	0.001010	0.022175	0.021416	0.021894	0.021727	0.021479	0.021360	0.021779	0.022226	0.021205	0.022023
6	  0.247647	0.026801	0.001439	0.026870	0.026037	0.027451	0.026988	0.026683	0.026496	0.027009	0.027584	0.026100	0.026787
6	  0.280430	0.032076	0.001175	0.032351	0.031891	0.032757	0.031716	0.031761	0.032011	0.031913	0.032666	0.031495	0.032196
6	  0.299755	0.033381	0.001146	0.033537	0.032916	0.034015	0.033278	0.033149	0.033255	0.033299	0.034055	0.032861	0.033450
8	  0.068034	0.000218	0.001200	-0.000361	0.000353	0.000063	0.000733	-0.000066	0.000626	0.000309	-0.000414	0.000171	0.000765
8	  0.113035	0.001824	0.000390	0.002037	0.001846	0.001856	0.001583	0.001764	0.001756	0.002011	0.001894	0.001786	0.001706
8	  0.124116	0.001477	0.000718	0.001532	0.001350	0.001332	0.001789	0.001215	0.001386	0.001208	0.001897	0.001302	0.001759
8	  0.141959	0.004743	0.001059	0.004673	0.004335	0.005201	0.004485	0.004796	0.004317	0.004709	0.005406	0.004460	0.005049
8	  0.148038	0.004748	0.000629	0.004760	0.004651	0.004817	0.004597	0.004783	0.004509	0.004762	0.005218	0.004451	0.004935
8	  0.155142	0.007252	0.000609	0.007299	0.007009	0.007404	0.007231	0.007217	0.007444	0.007218	0.007515	0.006803	0.007385
8	  0.162029	0.007825	0.001029	0.008234	0.007538	0.008189	0.007510	0.007725	0.007783	0.007755	0.008382	0.007224	0.007904
8	  0.175925	0.012356	0.000876	0.012506	0.012113	0.012760	0.012319	0.012286	0.012286	0.012136	0.012863	0.011827	0.012463
8	  0.187162	0.015026	0.001044	0.015451	0.014792	0.015562	0.014814	0.014876	0.014940	0.014788	0.015492	0.014447	0.015097
8	  0.250259	0.026895	0.001296	0.027169	0.026429	0.027544	0.026741	0.026669	0.026684	0.026777	0.027674	0.026264	0.027004
8	  0.279998	0.031121	0.001491	0.031605	0.030498	0.031811	0.030913	0.031059	0.030914	0.030928	0.031914	0.030343	0.031222
8	  0.299725	0.033813	0.001249	0.034150	0.033365	0.034379	0.033508	0.033675	0.033697	0.033741	0.034524	0.033146	0.033943
10	0.112931	-0.000315	0.000644	-0.000086	-0.000473	0.000069	-0.000310	-0.000061	-0.000555	-0.000499	-0.000334	-0.000596	-0.000310
10	0.124114	0.001820	0.000602	0.001994	0.001596	0.002178	0.001678	0.001683	0.001670	0.001915	0.002063	0.001568	0.001854
10	0.141846	0.004672	0.001149	0.004999	0.004422	0.005259	0.004355	0.004362	0.004373	0.004851	0.005268	0.004144	0.004686
10	0.147832	0.006137	0.001134	0.005891	0.005768	0.006684	0.005994	0.006020	0.006143	0.005977	0.006873	0.005625	0.006399
10	0.155125	0.006660	0.001131	0.006997	0.006349	0.007200	0.006548	0.006552	0.006280	0.006533	0.007167	0.006031	0.006946
10	0.161818	0.006870	0.001164	0.007074	0.006478	0.007509	0.006644	0.006969	0.006649	0.006818	0.007479	0.006224	0.006853
10	0.176083	0.012435	0.001155	0.012805	0.011855	0.012915	0.012290	0.012401	0.012095	0.012568	0.013018	0.011907	0.012499
10	0.200207	0.017297	0.001079	0.017712	0.016876	0.017800	0.016967	0.017272	0.017151	0.017250	0.017895	0.016864	0.017188
10	0.249601	0.025807	0.001331	0.025887	0.025403	0.026431	0.025533	0.025946	0.025571	0.025748	0.026688	0.025116	0.025746
10	0.300087	0.033822	0.001712	0.034182	0.033298	0.034827	0.033609	0.033857	0.033766	0.033426	0.034699	0.032908	0.033651
12	0.113042	-0.001949	0.001368	-0.001449	-0.002083	-0.001627	-0.002277	-0.002102	-0.002153	-0.001899	-0.001503	-0.002977	-0.001423
12	0.124139	-0.001103	0.001409	-0.000382	-0.001400	-0.000647	-0.001067	-0.001315	-0.000971	-0.001343	-0.000445	-0.001885	-0.001578
12	0.141917	0.002352	0.001232	0.002446	0.002182	0.003161	0.002352	0.002330	0.001948	0.002186	0.002722	0.001580	0.002613
12	0.148128	0.002056	0.001117	0.002405	0.001798	0.002724	0.001873	0.001955	0.001835	0.001805	0.002622	0.001532	0.002013
12	0.154834	0.003581	0.001316	0.004039	0.003249	0.004528	0.003202	0.003497	0.003403	0.003401	0.004060	0.003202	0.003233
12	0.162056	0.006173	0.001317	0.006587	0.005668	0.006805	0.006327	0.006126	0.006118	0.005724	0.006797	0.005483	0.006100


==> anc/susc_lattice_valence_current.dat <==
#Nt T(GeV)    susc(T)   error     jack_bin1 jack_bin2 jack_bin3 jack_bin4 jack_bin5 jack_bin6 jack_bin7 jack_bin8 jack_bin9 jack_bin10
6	  0.189279	0.016576	0.000289	0.016565	0.016752	0.016600	0.016725	0.016553	0.016469	0.016604	0.016429	0.016526	0.016531
6	  0.202919	0.019940	0.000206	0.019966	0.020029	0.019921	0.019979	0.019863	0.019796	0.019951	0.019903	0.019970	0.020027
6	  0.220142	0.022798	0.000171	0.022747	0.022830	0.022793	0.022913	0.022756	0.022727	0.022872	0.022746	0.022813	0.022783
6	  0.263756	0.030087	0.000237	0.030124	0.030205	0.030163	0.030173	0.030015	0.029954	0.030080	0.029990	0.030108	0.030055
6	  0.304692	0.036552	0.000277	0.036544	0.036600	0.036502	0.036653	0.036494	0.036386	0.036609	0.036435	0.036610	0.036689
8	  0.123040	0.001883	0.000619	0.001909	0.001633	0.002187	0.002034	0.001821	0.001825	0.001685	0.001569	0.001973	0.002189
8	  0.136841	0.003834	0.000630	0.003703	0.003568	0.003995	0.004022	0.003652	0.003889	0.004212	0.003845	0.003515	0.003939
8	  0.141959	0.005157	0.000381	0.005184	0.005025	0.005074	0.005111	0.005318	0.005068	0.004966	0.005167	0.005288	0.005371
8	  0.146807	0.005402	0.000285	0.005521	0.005346	0.005304	0.005320	0.005315	0.005370	0.005582	0.005364	0.005520	0.005381
8	  0.162905	0.009024	0.000367	0.009148	0.009187	0.009038	0.009142	0.008876	0.008993	0.008824	0.008870	0.009080	0.009086
8	  0.174093	0.011574	0.000314	0.011540	0.011604	0.011399	0.011728	0.011520	0.011536	0.011570	0.011737	0.011656	0.011452
8	  0.185735	0.016129	0.000210	0.016126	0.016185	0.016120	0.016245	0.016132	0.016022	0.016120	0.015998	0.016176	0.016169
8	  0.197817	0.017873	0.000367	0.018000	0.018051	0.017656	0.018014	0.017760	0.017899	0.017927	0.017748	0.017832	0.017846
8	  0.210323	0.019813	0.000339	0.019935	0.019802	0.019813	0.019689	0.019713	0.019751	0.019858	0.019658	0.019872	0.020044
8	  0.250259	0.027779	0.000310	0.027867	0.027845	0.027752	0.027792	0.027639	0.027633	0.027858	0.027653	0.027795	0.027954
8	  0.279998	0.033414	0.000369	0.033507	0.033384	0.033388	0.033576	0.033315	0.033196	0.033508	0.033244	0.033503	0.033523
8	  0.302772	0.036007	0.000296	0.036135	0.036025	0.036020	0.036085	0.036021	0.035773	0.036085	0.035892	0.036006	0.036026
10	0.105792	0.000577	0.000265	0.000752	0.000433	0.000525	0.000617	0.000506	0.000571	0.000639	0.000629	0.000619	0.000482
10	0.113567	0.001063	0.000264	0.001037	0.001217	0.000940	0.001192	0.001045	0.001007	0.001119	0.000985	0.000983	0.001110
10	0.121752	0.001010	0.000544	0.000984	0.001123	0.001115	0.001442	0.000787	0.001077	0.000877	0.000824	0.000939	0.000929
10	0.130324	0.002767	0.000345	0.002978	0.002639	0.002862	0.002903	0.002604	0.002805	0.002757	0.002658	0.002703	0.002764
10	0.134574	0.002765	0.000363	0.002843	0.002778	0.002662	0.002760	0.002551	0.002689	0.003011	0.002717	0.002885	0.002750
10	0.139275	0.003768	0.000325	0.003819	0.003866	0.003806	0.003805	0.003733	0.003655	0.003667	0.003551	0.003853	0.003922
10	0.143701	0.003677	0.000363	0.003441	0.003782	0.003648	0.003658	0.003768	0.003566	0.003821	0.003602	0.003636	0.003850
10	0.153572	0.005751	0.000470	0.005664	0.005647	0.005622	0.005809	0.005599	0.005743	0.005903	0.005708	0.005673	0.006141
10	0.158253	0.007184	0.000363	0.007294	0.007189	0.007110	0.007298	0.007022	0.007016	0.007418	0.007104	0.007183	0.007201
10	0.163015	0.008114	0.000430	0.008424	0.008113	0.008118	0.008209	0.007873	0.007924	0.008155	0.008055	0.008127	0.008141
10	0.178593	0.012713	0.000408	0.012861	0.012632	0.012602	0.012896	0.012575	0.012547	0.012795	0.012550	0.012805	0.012862
10	0.189242	0.014560	0.000430	0.014611	0.014647	0.014784	0.014681	0.014448	0.014473	0.014543	0.014231	0.014596	0.014587
10	0.200207	0.016008	0.000360	0.015937	0.016098	0.016018	0.016200	0.015846	0.016181	0.015827	0.015944	0.016028	0.015998
12	0.114546	-0.000932	0.000255	-0.000878	-0.000915	-0.001014	-0.000967	-0.000841	-0.000958	-0.000877	-0.001073	-0.000783	-0.001014
12	0.122249	-0.000404	0.000479	-0.000351	-0.000146	-0.000147	-0.000330	-0.000478	-0.000449	-0.000432	-0.000628	-0.000445	-0.000637
12	0.125413	0.000825	0.000285	0.000698	0.000960	0.000922	0.000883	0.000752	0.000783	0.000846	0.000758	0.000949	0.000701
12	0.131878	0.000576	0.000510	0.000743	0.000646	0.000682	0.000373	0.000524	0.000466	0.000749	0.000257	0.000511	0.000807
12	0.138526	0.000807	0.000581	0.000863	0.001078	0.000862	0.001013	0.000407	0.000847	0.000783	0.000711	0.000947	0.000558
12	0.140215	0.001952	0.000418	0.001916	0.002014	0.001741	0.002151	0.001885	0.001902	0.002107	0.001780	0.002148	0.001872
12	0.145347	0.001561	0.000699	0.001722	0.001570	0.001564	0.001505	0.001050	0.001521	0.001769	0.001311	0.001669	0.001925
12	0.148827	0.002743	0.000428	0.002640	0.002706	0.002622	0.002756	0.002996	0.002550	0.002813	0.002590	0.002950	0.002810
12	0.152346	0.002632	0.000503	0.002715	0.002852	0.002721	0.002722	0.002660	0.002794	0.002669	0.002346	0.002349	0.002490
12	0.157702	0.003994	0.000360	0.004087	0.004087	0.004005	0.004060	0.003812	0.003782	0.004118	0.003865	0.004103	0.004024
12	0.159511	0.005217	0.000701	0.005580	0.005526	0.005336	0.005435	0.005095	0.005051	0.005274	0.004915	0.004927	0.005028
12	0.166839	0.005217	0.000496	0.005396	0.005223	0.005236	0.005383	0.004984	0.005002	0.005145	0.005095	0.005188	0.005520
12	0.178143	0.009595	0.000735	0.009592	0.009266	0.009869	0.009841	0.009392	0.009523	0.009904	0.009254	0.009868	0.009438


==> anc/valence_curr_24x32_beta3.450_B1.dat <==
# NCONFIGS 20
# NJACKS 10
# beta 3.450
# Bflux 1
# label   current(x)         error(x)
CURRENT_Y	0.000158589480	0.000053898795
CURRENT_Y	0.000079852410	0.000029567504
CURRENT_Y	-0.000022634278	0.000025516739
CURRENT_Y	0.000169484687	0.000027283292
CURRENT_Y	0.000026916497	0.000038654748
CURRENT_Y	-0.000102726763	0.000046380463
CURRENT_Y	-0.000130590901	0.000038240209
CURRENT_Y	-0.000454378339	0.000039982322
CURRENT_Y	-0.001018893814	0.000030242479
CURRENT_Y	-0.001967526348	0.000026606402
CURRENT_Y	-0.002885701316	0.000044469019
CURRENT_Y	-0.002807202213	0.000036174310
CURRENT_Y	0.000000000000	0.000000000000
CURRENT_Y	0.002807202213	0.000036174310
CURRENT_Y	0.002885701316	0.000044469019
CURRENT_Y	0.001967526348	0.000026606402
CURRENT_Y	0.001018893814	0.000030242479
CURRENT_Y	0.000454378339	0.000039982322
CURRENT_Y	0.000130590901	0.000038240209
CURRENT_Y	0.000102726763	0.000046380463
CURRENT_Y	-0.000026916497	0.000038654748
CURRENT_Y	-0.000169484687	0.000027283292
CURRENT_Y	0.000022634278	0.000025516739
CURRENT_Y	-0.000079852410	0.000029567504
# label       jack_bin1(x)    jack_bin2(x)    jack_bin3(x)    jack_bin4(x)    jack_bin5(x)    jack_bin6(x)    jack_bin7(x)    jack_bin8(x)    jack_bin9(x)    jack_bin10(x)
JACK_SAMPLE_0	0.000055650800	0.000205168443	0.000078397923	0.000169963269	0.000149229384	0.000185713414	0.000180739793	0.000147175710	0.000225666219	0.000188189843
JACK_SAMPLE_1	0.000099399916	0.000052682446	0.000060623475	0.000099643282	0.000081447645	0.000030831676	0.000115658294	0.000108223277	0.000048110082	0.000101904010
JACK_SAMPLE_2	0.000003344762	-0.000018798847	0.000026465907	-0.000031805184	-0.000057717853	-0.000010026614	-0.000034564913	-0.000055957983	-0.000019720933	-0.000027561124
JACK_SAMPLE_3	0.000175913146	0.000126846612	0.000203219285	0.000151440858	0.000218569985	0.000164022407	0.000145848680	0.000178072494	0.000177127295	0.000153786111
JACK_SAMPLE_4	0.000025860411	0.000059769582	0.000054115996	0.000079519648	0.000030763893	0.000035305811	0.000024251944	-0.000041014069	0.000037283722	-0.000036691971
JACK_SAMPLE_5	-0.000062752124	-0.000167982707	-0.000172765835	-0.000078419765	-0.000065565644	-0.000156048553	-0.000089147187	-0.000052683923	-0.000111168780	-0.000070733111
JACK_SAMPLE_6	-0.000165065833	-0.000136172274	-0.000137392044	-0.000069857754	-0.000154403371	-0.000089456165	-0.000095471495	-0.000169945249	-0.000181499934	-0.000106644889
JACK_SAMPLE_7	-0.000414101867	-0.000455459545	-0.000505429005	-0.000427631831	-0.000384249512	-0.000443842344	-0.000461228525	-0.000474071258	-0.000517144129	-0.000460625379
JACK_SAMPLE_8	-0.001024252897	-0.001041584861	-0.000977060273	-0.001040956475	-0.001006389122	-0.000964989337	-0.001002932164	-0.001042837031	-0.001031648944	-0.001056287034
JACK_SAMPLE_9	-0.001998275385	-0.001936581618	-0.001935812046	-0.001958469415	-0.001958078202	-0.002013695433	-0.001994089442	-0.001963867492	-0.001969736260	-0.001946658182
JACK_SAMPLE_10	-0.002903078210	-0.002908575032	-0.002930276031	-0.002920897492	-0.002804698774	-0.002888238553	-0.002806542905	-0.002887976547	-0.002915271233	-0.002891458381
JACK_SAMPLE_11	-0.002789286437	-0.002772867797	-0.002835450780	-0.002859756236	-0.002790438479	-0.002825017570	-0.002827385198	-0.002797819090	-0.002737972476	-0.002836028072
JACK_SAMPLE_12	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000
JACK_SAMPLE_13	0.002789286437	0.002772867797	0.002835450780	0.002859756236	0.002790438479	0.002825017570	0.002827385198	0.002797819090	0.002737972476	0.002836028072
JACK_SAMPLE_14	0.002903078210	0.002908575032	0.002930276031	0.002920897492	0.002804698774	0.002888238553	0.002806542905	0.002887976547	0.002915271233	0.002891458381
JACK_SAMPLE_15	0.001998275385	0.001936581618	0.001935812046	0.001958469415	0.001958078202	0.002013695433	0.001994089442	0.001963867492	0.001969736260	0.001946658182
JACK_SAMPLE_16	0.001024252897	0.001041584861	0.000977060273	0.001040956475	0.001006389122	0.000964989337	0.001002932164	0.001042837031	0.001031648944	0.001056287034
JACK_SAMPLE_17	0.000414101867	0.000455459545	0.000505429005	0.000427631831	0.000384249512	0.000443842344	0.000461228525	0.000474071258	0.000517144129	0.000460625379
JACK_SAMPLE_18	0.000165065833	0.000136172274	0.000137392044	0.000069857754	0.000154403371	0.000089456165	0.000095471495	0.000169945249	0.000181499934	0.000106644889
JACK_SAMPLE_19	0.000062752124	0.000167982707	0.000172765835	0.000078419765	0.000065565644	0.000156048553	0.000089147187	0.000052683923	0.000111168780	0.000070733111
JACK_SAMPLE_20	-0.000025860411	-0.000059769582	-0.000054115996	-0.000079519648	-0.000030763893	-0.000035305811	-0.000024251944	0.000041014069	-0.000037283722	0.000036691971
JACK_SAMPLE_21	-0.000175913146	-0.000126846612	-0.000203219285	-0.000151440858	-0.000218569985	-0.000164022407	-0.000145848680	-0.000178072494	-0.000177127295	-0.000153786111
JACK_SAMPLE_22	-0.000003344762	0.000018798847	-0.000026465907	0.000031805184	0.000057717853	0.000010026614	0.000034564913	0.000055957983	0.000019720933	0.000027561124
JACK_SAMPLE_23	-0.000099399916	-0.000052682446	-0.000060623475	-0.000099643282	-0.000081447645	-0.000030831676	-0.000115658294	-0.000108223277	-0.000048110082	-0.000101904010


==> anc/valence_curr_24x32_beta3.450_B2.dat <==
# NCONFIGS 10
# NJACKS 10
# beta 3.450
# Bflux 2
# label   current(x)         error(x)
CURRENT_Y	0.000023341654	0.000075283887
CURRENT_Y	-0.000062717605	0.000035138492
CURRENT_Y	0.000138515632	0.000038376729
CURRENT_Y	-0.000183161346	0.000072341670
CURRENT_Y	-0.000134119678	0.000041077880
CURRENT_Y	-0.000053993617	0.000050771620
CURRENT_Y	-0.000523994436	0.000051542835
CURRENT_Y	-0.001016123368	0.000019615773
CURRENT_Y	-0.001646243865	0.000041377979
CURRENT_Y	-0.003748857063	0.000032731988
CURRENT_Y	-0.005601783709	0.000047066948
CURRENT_Y	-0.005358277349	0.000062129463
CURRENT_Y	0.000000000000	0.000000000000
CURRENT_Y	0.005358277349	0.000062129463
CURRENT_Y	0.005601783709	0.000047066948
CURRENT_Y	0.003748857063	0.000032731988
CURRENT_Y	0.001646243865	0.000041377979
CURRENT_Y	0.001016123368	0.000019615773
CURRENT_Y	0.000523994436	0.000051542835
CURRENT_Y	0.000053993617	0.000050771620
CURRENT_Y	0.000134119678	0.000041077880
CURRENT_Y	0.000183161346	0.000072341670
CURRENT_Y	-0.000138515632	0.000038376729
CURRENT_Y	0.000062717605	0.000035138492
# label       jack_bin1(x)    jack_bin2(x)    jack_bin3(x)    jack_bin4(x)    jack_bin5(x)    jack_bin6(x)    jack_bin7(x)    jack_bin8(x)    jack_bin9(x)    jack_bin10(x)
JACK_SAMPLE_0	-0.000096738204	0.000029541363	0.000054544138	0.000021038320	-0.000015087650	-0.000009860217	-0.000076165631	0.000091647951	0.000097386879	0.000137109588
JACK_SAMPLE_1	-0.000112078533	-0.000084149345	-0.000061488686	0.000004223265	-0.000085835355	-0.000074999956	-0.000026752219	-0.000066605685	-0.000030398361	-0.000089091171
JACK_SAMPLE_2	0.000177957328	0.000150245364	0.000143233600	0.000117057986	0.000162291242	0.000075712566	0.000200088387	0.000089965358	0.000120415326	0.000148189159
JACK_SAMPLE_3	-0.000183699552	-0.000148091551	-0.000116978104	-0.000101177169	-0.000245366594	-0.000160340748	-0.000251191369	-0.000185730153	-0.000326988454	-0.000112049770
JACK_SAMPLE_4	-0.000161651089	-0.000144538615	-0.000127597257	-0.000139887908	-0.000191410133	-0.000122326892	-0.000185381531	-0.000052147746	-0.000100235194	-0.000116020413
JACK_SAMPLE_5	-0.000115645967	-0.000032144190	-0.000127689981	-0.000084187746	0.000014735566	-0.000011757411	-0.000079812823	0.000016493804	-0.000073465148	-0.000046462272
JACK_SAMPLE_6	-0.000598812436	-0.000501197012	-0.000488736833	-0.000467270386	-0.000574837739	-0.000604001142	-0.000477151067	-0.000530875082	-0.000518622431	-0.000478440232
JACK_SAMPLE_7	-0.001037406054	-0.001024555060	-0.000986674479	-0.001042592988	-0.001023697821	-0.001026720990	-0.001026912085	-0.001002940192	-0.000996809037	-0.000992924979
JACK_SAMPLE_8	-0.001591133930	-0.001623809333	-0.001622011456	-0.001704480779	-0.001628031307	-0.001674912600	-0.001652348988	-0.001617311791	-0.001720562673	-0.001627835794
JACK_SAMPLE_9	-0.003765084658	-0.003714725498	-0.003757356539	-0.003730529245	-0.003701484840	-0.003820268117	-0.003731943211	-0.003760292430	-0.003752134511	-0.003754751578
JACK_SAMPLE_10	-0.005654627538	-0.005627711740	-0.005570533850	-0.005631418545	-0.005617916166	-0.005571219491	-0.005511266276	-0.005634944380	-0.005644466364	-0.005553732740
JACK_SAMPLE_11	-0.005387903240	-0.005344777788	-0.005461403973	-0.005330814774	-0.005264945459	-0.005356087146	-0.005358870989	-0.005335995455	-0.005291125439	-0.005450849229
JACK_SAMPLE_12	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000
JACK_SAMPLE_13	0.005387903240	0.005344777788	0.005461403973	0.005330814774	0.005264945459	0.005356087146	0.005358870989	0.005335995455	0.005291125439	0.005450849229
JACK_SAMPLE_14	0.005654627538	0.005627711740	0.005570533850	0.005631418545	0.005617916166	0.005571219491	0.005511266276	0.005634944380	0.005644466364	0.005553732740
JACK_SAMPLE_15	0.003765084658	0.003714725498	0.003757356539	0.003730529245	0.003701484840	0.003820268117	0.003731943211	0.003760292430	0.003752134511	0.003754751578
JACK_SAMPLE_16	0.001591133930	0.001623809333	0.001622011456	0.001704480779	0.001628031307	0.001674912600	0.001652348988	0.001617311791	0.001720562673	0.001627835794
JACK_SAMPLE_17	0.001037406054	0.001024555060	0.000986674479	0.001042592988	0.001023697821	0.001026720990	0.001026912085	0.001002940192	0.000996809037	0.000992924979
JACK_SAMPLE_18	0.000598812436	0.000501197012	0.000488736833	0.000467270386	0.000574837739	0.000604001142	0.000477151067	0.000530875082	0.000518622431	0.000478440232
JACK_SAMPLE_19	0.000115645967	0.000032144190	0.000127689981	0.000084187746	-0.000014735566	0.000011757411	0.000079812823	-0.000016493804	0.000073465148	0.000046462272
JACK_SAMPLE_20	0.000161651089	0.000144538615	0.000127597257	0.000139887908	0.000191410133	0.000122326892	0.000185381531	0.000052147746	0.000100235194	0.000116020413
JACK_SAMPLE_21	0.000183699552	0.000148091551	0.000116978104	0.000101177169	0.000245366594	0.000160340748	0.000251191369	0.000185730153	0.000326988454	0.000112049770
JACK_SAMPLE_22	-0.000177957328	-0.000150245364	-0.000143233600	-0.000117057986	-0.000162291242	-0.000075712566	-0.000200088387	-0.000089965358	-0.000120415326	-0.000148189159
JACK_SAMPLE_23	0.000112078533	0.000084149345	0.000061488686	-0.000004223265	0.000085835355	0.000074999956	0.000026752219	0.000066605685	0.000030398361	0.000089091171


==> anc/valence_curr_24x32_beta3.450_B3.dat <==
# NCONFIGS 50
# NJACKS 10
# beta 3.450
# Bflux 3
# label   current(x)         error(x)
CURRENT_Y	-0.000135777918	0.000028744417
CURRENT_Y	0.000046731688	0.000021849029
CURRENT_Y	0.000009983402	0.000012130238
CURRENT_Y	0.000070952291	0.000018792739
CURRENT_Y	-0.000091632702	0.000016038413
CURRENT_Y	-0.000133103857	0.000019831853
CURRENT_Y	-0.000632900377	0.000017477514
CURRENT_Y	-0.001453984775	0.000017207547
CURRENT_Y	-0.002978324680	0.000017599099
CURRENT_Y	-0.005505610208	0.000019323662
CURRENT_Y	-0.008256324427	0.000023838688
CURRENT_Y	-0.006711937591	0.000019014096
CURRENT_Y	0.000000000000	0.000000000000
CURRENT_Y	0.006711937591	0.000019014096
CURRENT_Y	0.008256324427	0.000023838688
CURRENT_Y	0.005505610208	0.000019323662
CURRENT_Y	0.002978324680	0.000017599099
CURRENT_Y	0.001453984775	0.000017207547
CURRENT_Y	0.000632900377	0.000017477514
CURRENT_Y	0.000133103857	0.000019831853
CURRENT_Y	0.000091632702	0.000016038413
CURRENT_Y	-0.000070952291	0.000018792739
CURRENT_Y	-0.000009983402	0.000012130238
CURRENT_Y	-0.000046731688	0.000021849029
# label       jack_bin1(x)    jack_bin2(x)    jack_bin3(x)    jack_bin4(x)    jack_bin5(x)    jack_bin6(x)    jack_bin7(x)    jack_bin8(x)    jack_bin9(x)    jack_bin10(x)
JACK_SAMPLE_0	-0.000123676350	-0.000133702101	-0.000146547283	-0.000158533295	-0.000134858575	-0.000140358259	-0.000172278936	-0.000076818573	-0.000165678434	-0.000105327372
JACK_SAMPLE_1	0.000043536157	0.000034452100	0.000047890681	0.000071741205	0.000001829928	0.000068792430	0.000074926474	0.000049340721	0.000041275124	0.000033532059
JACK_SAMPLE_2	0.000022685794	-0.000013853873	0.000017841156	0.000024383258	0.000019056530	0.000001956187	0.000001608648	0.000017019727	0.000004036078	0.000005100511
JACK_SAMPLE_3	0.000064889369	0.000081201208	0.000056268841	0.000068744463	0.000076614813	0.000044647575	0.000087903166	0.000077733348	0.000105023342	0.000046496780
JACK_SAMPLE_4	-0.000086039391	-0.000117919982	-0.000098391285	-0.000079799980	-0.000099755729	-0.000103066775	-0.000077473023	-0.000064114404	-0.000084125169	-0.000105641281
JACK_SAMPLE_5	-0.000115779562	-0.000118915518	-0.000167633466	-0.000133562713	-0.000133321782	-0.000118070919	-0.000117101620	-0.000117518998	-0.000144580804	-0.000164553188
JACK_SAMPLE_6	-0.000615554080	-0.000631999301	-0.000616245057	-0.000655552034	-0.000638260576	-0.000662780953	-0.000641640011	-0.000630180301	-0.000607652401	-0.000629139054
JACK_SAMPLE_7	-0.001460384589	-0.001438133762	-0.001442714103	-0.001439856629	-0.001468753466	-0.001434770538	-0.001454889510	-0.001445104929	-0.001489061758	-0.001466178464
JACK_SAMPLE_8	-0.002966509113	-0.002980050203	-0.002971757275	-0.002960624232	-0.002992946839	-0.002948069748	-0.002995157855	-0.002982426730	-0.003007635373	-0.002978069425
JACK_SAMPLE_9	-0.005517278336	-0.005468177482	-0.005492141425	-0.005511697723	-0.005516774257	-0.005499621680	-0.005515729981	-0.005514285289	-0.005485453712	-0.005534942193
JACK_SAMPLE_10	-0.008218733777	-0.008274380184	-0.008236291558	-0.008259174363	-0.008248401321	-0.008284433866	-0.008269035646	-0.008246206430	-0.008233695934	-0.008292891189
JACK_SAMPLE_11	-0.006688177651	-0.006700849013	-0.006693410969	-0.006702010783	-0.006716118191	-0.006729568239	-0.006749717213	-0.006728302908	-0.006708854582	-0.006702366362
JACK_SAMPLE_12	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000
JACK_SAMPLE_13	0.006688177651	0.006700849013	0.006693410969	0.006702010783	0.006716118191	0.006729568239	0.006749717213	0.006728302908	0.006708854582	0.006702366362
JACK_SAMPLE_14	0.008218733777	0.008274380184	0.008236291558	0.008259174363	0.008248401321	0.008284433866	0.008269035646	0.008246206430	0.008233695934	0.008292891189
JACK_SAMPLE_15	0.005517278336	0.005468177482	0.005492141425	0.005511697723	0.005516774257	0.005499621680	0.005515729981	0.005514285289	0.005485453712	0.005534942193
JACK_SAMPLE_16	0.002966509113	0.002980050203	0.002971757275	0.002960624232	0.002992946839	0.002948069748	0.002995157855	0.002982426730	0.003007635373	0.002978069425
JACK_SAMPLE_17	0.001460384589	0.001438133762	0.001442714103	0.001439856629	0.001468753466	0.001434770538	0.001454889510	0.001445104929	0.001489061758	0.001466178464
JACK_SAMPLE_18	0.000615554080	0.000631999301	0.000616245057	0.000655552034	0.000638260576	0.000662780953	0.000641640011	0.000630180301	0.000607652401	0.000629139054
JACK_SAMPLE_19	0.000115779562	0.000118915518	0.000167633466	0.000133562713	0.000133321782	0.000118070919	0.000117101620	0.000117518998	0.000144580804	0.000164553188
JACK_SAMPLE_20	0.000086039391	0.000117919982	0.000098391285	0.000079799980	0.000099755729	0.000103066775	0.000077473023	0.000064114404	0.000084125169	0.000105641281
JACK_SAMPLE_21	-0.000064889369	-0.000081201208	-0.000056268841	-0.000068744463	-0.000076614813	-0.000044647575	-0.000087903166	-0.000077733348	-0.000105023342	-0.000046496780
JACK_SAMPLE_22	-0.000022685794	0.000013853873	-0.000017841156	-0.000024383258	-0.000019056530	-0.000001956187	-0.000001608648	-0.000017019727	-0.000004036078	-0.000005100511
JACK_SAMPLE_23	-0.000043536157	-0.000034452100	-0.000047890681	-0.000071741205	-0.000001829928	-0.000068792430	-0.000074926474	-0.000049340721	-0.000041275124	-0.000033532059


==> anc/valence_curr_24x32_beta3.450_B4.dat <==
# NCONFIGS 50
# NJACKS 10
# beta 3.450
# Bflux 4
# label   current(x)         error(x)
CURRENT_Y	-0.000017760074	0.000035766871
CURRENT_Y	-0.000073312706	0.000021939982
CURRENT_Y	0.000050584975	0.000021981657
CURRENT_Y	-0.000076808022	0.000030125501
CURRENT_Y	-0.000060245075	0.000020352955
CURRENT_Y	-0.000332831995	0.000030685255
CURRENT_Y	-0.000870721793	0.000023362147
CURRENT_Y	-0.001805004938	0.000024736523
CURRENT_Y	-0.003858911862	0.000026177069
CURRENT_Y	-0.007227561127	0.000020224862
CURRENT_Y	-0.010246621696	0.000019228050
CURRENT_Y	-0.007840391172	0.000042047548
CURRENT_Y	0.000000000000	0.000000000000
CURRENT_Y	0.007840391172	0.000042047548
CURRENT_Y	0.010246621696	0.000019228050
CURRENT_Y	0.007227561127	0.000020224862
CURRENT_Y	0.003858911862	0.000026177069
CURRENT_Y	0.001805004938	0.000024736523
CURRENT_Y	0.000870721793	0.000023362147
CURRENT_Y	0.000332831995	0.000030685255
CURRENT_Y	0.000060245075	0.000020352955
CURRENT_Y	0.000076808022	0.000030125501
CURRENT_Y	-0.000050584975	0.000021981657
CURRENT_Y	0.000073312706	0.000021939982
# label       jack_bin1(x)    jack_bin2(x)    jack_bin3(x)    jack_bin4(x)    jack_bin5(x)    jack_bin6(x)    jack_bin7(x)    jack_bin8(x)    jack_bin9(x)    jack_bin10(x)
JACK_SAMPLE_0	-0.000073170813	0.000018228379	-0.000020856866	0.000033539091	-0.000026061287	-0.000004827719	-0.000060807038	0.000022032792	-0.000019067057	-0.000046610225
JACK_SAMPLE_1	-0.000045058764	-0.000050552914	-0.000081589190	-0.000085834757	-0.000083086765	-0.000122357003	-0.000066215802	-0.000058604983	-0.000069885470	-0.000069941409
JACK_SAMPLE_2	0.000039573020	0.000077005071	0.000031546067	0.000050325854	0.000071031360	0.000039048588	0.000074984040	0.000071624656	0.000013011845	0.000037699249
JACK_SAMPLE_3	-0.000108603076	-0.000079499249	-0.000076154290	-0.000104196978	-0.000117305517	-0.000028029525	-0.000070334654	-0.000080161457	-0.000028599900	-0.000075195575
JACK_SAMPLE_4	-0.000062285678	-0.000055208632	-0.000038158166	-0.000084152158	-0.000056672362	-0.000103626899	-0.000045368592	-0.000064388052	-0.000053938765	-0.000038651449
JACK_SAMPLE_5	-0.000354220363	-0.000297190568	-0.000364851613	-0.000324884179	-0.000332529029	-0.000276481874	-0.000382256998	-0.000327258675	-0.000332857481	-0.000335789172
JACK_SAMPLE_6	-0.000858666556	-0.000868758103	-0.000896913398	-0.000828016993	-0.000869413222	-0.000876700176	-0.000896547158	-0.000897729464	-0.000872331084	-0.000842141777
JACK_SAMPLE_7	-0.001823099442	-0.001799513317	-0.001854800072	-0.001815405272	-0.001778947877	-0.001786320143	-0.001785684267	-0.001829420851	-0.001785714927	-0.001791143214
JACK_SAMPLE_8	-0.003856988341	-0.003865546201	-0.003862570648	-0.003809428477	-0.003882467855	-0.003840133150	-0.003899085940	-0.003831265034	-0.003864176629	-0.003877456346
JACK_SAMPLE_9	-0.007220212417	-0.007223211206	-0.007235476653	-0.007222647054	-0.007214762661	-0.007220407415	-0.007253262075	-0.007263592731	-0.007231027476	-0.007191011584
JACK_SAMPLE_10	-0.010278037005	-0.010224264098	-0.010267041223	-0.010250074331	-0.010233421544	-0.010233278940	-0.010260453662	-0.010249554092	-0.010217847018	-0.010252245046
JACK_SAMPLE_11	-0.007846683968	-0.007821426760	-0.007801531603	-0.007855617663	-0.007871977606	-0.007825032714	-0.007869460914	-0.007917141024	-0.007764918268	-0.007830121198
JACK_SAMPLE_12	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000
JACK_SAMPLE_13	0.007846683968	0.007821426760	0.007801531603	0.007855617663	0.007871977606	0.007825032714	0.007869460914	0.007917141024	0.007764918268	0.007830121198
JACK_SAMPLE_14	0.010278037005	0.010224264098	0.010267041223	0.010250074331	0.010233421544	0.010233278940	0.010260453662	0.010249554092	0.010217847018	0.010252245046
JACK_SAMPLE_15	0.007220212417	0.007223211206	0.007235476653	0.007222647054	0.007214762661	0.007220407415	0.007253262075	0.007263592731	0.007231027476	0.007191011584
JACK_SAMPLE_16	0.003856988341	0.003865546201	0.003862570648	0.003809428477	0.003882467855	0.003840133150	0.003899085940	0.003831265034	0.003864176629	0.003877456346
JACK_SAMPLE_17	0.001823099442	0.001799513317	0.001854800072	0.001815405272	0.001778947877	0.001786320143	0.001785684267	0.001829420851	0.001785714927	0.001791143214
JACK_SAMPLE_18	0.000858666556	0.000868758103	0.000896913398	0.000828016993	0.000869413222	0.000876700176	0.000896547158	0.000897729464	0.000872331084	0.000842141777
JACK_SAMPLE_19	0.000354220363	0.000297190568	0.000364851613	0.000324884179	0.000332529029	0.000276481874	0.000382256998	0.000327258675	0.000332857481	0.000335789172
JACK_SAMPLE_20	0.000062285678	0.000055208632	0.000038158166	0.000084152158	0.000056672362	0.000103626899	0.000045368592	0.000064388052	0.000053938765	0.000038651449
JACK_SAMPLE_21	0.000108603076	0.000079499249	0.000076154290	0.000104196978	0.000117305517	0.000028029525	0.000070334654	0.000080161457	0.000028599900	0.000075195575
JACK_SAMPLE_22	-0.000039573020	-0.000077005071	-0.000031546067	-0.000050325854	-0.000071031360	-0.000039048588	-0.000074984040	-0.000071624656	-0.000013011845	-0.000037699249
JACK_SAMPLE_23	0.000045058764	0.000050552914	0.000081589190	0.000085834757	0.000083086765	0.000122357003	0.000066215802	0.000058604983	0.000069885470	0.000069941409


==> anc/valence_curr_28x10_beta3.850_B1.dat <==
# NCONFIGS 130
# NJACKS 10
# beta 3.850
# Bflux 1
# label   current(x)         error(x)
CURRENT_Y	-0.000007359395	0.000003763813
CURRENT_Y	-0.000047196274	0.000005279445
CURRENT_Y	-0.000090139717	0.000005443625
CURRENT_Y	-0.000155717243	0.000004241663
CURRENT_Y	-0.000210171358	0.000006509035
CURRENT_Y	-0.000280293985	0.000004760581
CURRENT_Y	-0.000336747034	0.000004839390
CURRENT_Y	-0.000408083832	0.000004671789
CURRENT_Y	-0.000490527828	0.000005215514
CURRENT_Y	-0.000525203819	0.000003250541
CURRENT_Y	-0.000545841121	0.000006396094
CURRENT_Y	-0.000486982147	0.000003889191
CURRENT_Y	-0.000386687384	0.000005305546
CURRENT_Y	-0.000224233831	0.000003917855
CURRENT_Y	0.000000000000	0.000000000000
CURRENT_Y	0.000224233831	0.000003917855
CURRENT_Y	0.000386687384	0.000005305546
CURRENT_Y	0.000486982147	0.000003889191
CURRENT_Y	0.000545841121	0.000006396094
CURRENT_Y	0.000525203819	0.000003250541
CURRENT_Y	0.000490527828	0.000005215514
CURRENT_Y	0.000408083832	0.000004671789
CURRENT_Y	0.000336747034	0.000004839390
CURRENT_Y	0.000280293985	0.000004760581
CURRENT_Y	0.000210171358	0.000006509035
CURRENT_Y	0.000155717243	0.000004241663
CURRENT_Y	0.000090139717	0.000005443625
CURRENT_Y	0.000047196274	0.000005279445
# label       jack_bin1(x)    jack_bin2(x)    jack_bin3(x)    jack_bin4(x)    jack_bin5(x)    jack_bin6(x)    jack_bin7(x)    jack_bin8(x)    jack_bin9(x)    jack_bin10(x)
JACK_SAMPLE_0	-0.000005970489	-0.000006357510	-0.000013228738	-0.000009477409	-0.000013674941	-0.000007246056	-0.000006640187	-0.000003847613	-0.000002118786	-0.000005032217
JACK_SAMPLE_1	-0.000048750253	-0.000045300465	-0.000040367237	-0.000045980199	-0.000043512510	-0.000049231743	-0.000054747118	-0.000048446635	-0.000055548791	-0.000040077787
JACK_SAMPLE_2	-0.000081707901	-0.000092615622	-0.000088320620	-0.000088637980	-0.000094884401	-0.000086737596	-0.000092672676	-0.000087355490	-0.000101379207	-0.000087085681
JACK_SAMPLE_3	-0.000154403447	-0.000152630046	-0.000166655463	-0.000155315651	-0.000153780675	-0.000157200840	-0.000153752269	-0.000156639795	-0.000151225363	-0.000155568884
JACK_SAMPLE_4	-0.000214159582	-0.000204243809	-0.000203852709	-0.000205055962	-0.000212978238	-0.000224733564	-0.000206675319	-0.000213920473	-0.000205933573	-0.000210160348
JACK_SAMPLE_5	-0.000274883150	-0.000287166973	-0.000283261006	-0.000286675426	-0.000280667821	-0.000272858143	-0.000278402225	-0.000277311546	-0.000283023392	-0.000278690170
JACK_SAMPLE_6	-0.000335847322	-0.000343409095	-0.000333384196	-0.000328567693	-0.000337466009	-0.000341205955	-0.000338177735	-0.000330381126	-0.000341645613	-0.000337385600
JACK_SAMPLE_7	-0.000409944779	-0.000400966369	-0.000408065039	-0.000418375417	-0.000410349034	-0.000410151496	-0.000407374589	-0.000404287587	-0.000406074734	-0.000405249281
JACK_SAMPLE_8	-0.000485346300	-0.000486354953	-0.000490488715	-0.000489857946	-0.000486492665	-0.000493576653	-0.000493985893	-0.000495834615	-0.000483552560	-0.000499787984
JACK_SAMPLE_9	-0.000527721045	-0.000523531388	-0.000529257175	-0.000527931136	-0.000524927674	-0.000522332049	-0.000529629996	-0.000521140261	-0.000524508887	-0.000521058584
JACK_SAMPLE_10	-0.000542043074	-0.000542177142	-0.000548690432	-0.000556269132	-0.000543987237	-0.000547284452	-0.000533605868	-0.000551157115	-0.000542190993	-0.000551005769
JACK_SAMPLE_11	-0.000486353325	-0.000485973916	-0.000482517581	-0.000485825869	-0.000483195060	-0.000484774418	-0.000484339984	-0.000491651574	-0.000491489209	-0.000493700530
JACK_SAMPLE_12	-0.000391925339	-0.000391040973	-0.000385721439	-0.000395409428	-0.000389190649	-0.000379017324	-0.000383826366	-0.000386749294	-0.000379481711	-0.000384511320
JACK_SAMPLE_13	-0.000220658582	-0.000222813291	-0.000224787055	-0.000222158363	-0.000231038044	-0.000219503794	-0.000225409540	-0.000220851793	-0.000224808576	-0.000230309267
JACK_SAMPLE_14	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000
JACK_SAMPLE_15	0.000220658582	0.000222813291	0.000224787055	0.000222158363	0.000231038044	0.000219503794	0.000225409540	0.000220851793	0.000224808576	0.000230309267
JACK_SAMPLE_16	0.000391925339	0.000391040973	0.000385721439	0.000395409428	0.000389190649	0.000379017324	0.000383826366	0.000386749294	0.000379481711	0.000384511320
JACK_SAMPLE_17	0.000486353325	0.000485973916	0.000482517581	0.000485825869	0.000483195060	0.000484774418	0.000484339984	0.000491651574	0.000491489209	0.000493700530
JACK_SAMPLE_18	0.000542043074	0.000542177142	0.000548690432	0.000556269132	0.000543987237	0.000547284452	0.000533605868	0.000551157115	0.000542190993	0.000551005769
JACK_SAMPLE_19	0.000527721045	0.000523531388	0.000529257175	0.000527931136	0.000524927674	0.000522332049	0.000529629996	0.000521140261	0.000524508887	0.000521058584
JACK_SAMPLE_20	0.000485346300	0.000486354953	0.000490488715	0.000489857946	0.000486492665	0.000493576653	0.000493985893	0.000495834615	0.000483552560	0.000499787984
JACK_SAMPLE_21	0.000409944779	0.000400966369	0.000408065039	0.000418375417	0.000410349034	0.000410151496	0.000407374589	0.000404287587	0.000406074734	0.000405249281
JACK_SAMPLE_22	0.000335847322	0.000343409095	0.000333384196	0.000328567693	0.000337466009	0.000341205955	0.000338177735	0.000330381126	0.000341645613	0.000337385600
JACK_SAMPLE_23	0.000274883150	0.000287166973	0.000283261006	0.000286675426	0.000280667821	0.000272858143	0.000278402225	0.000277311546	0.000283023392	0.000278690170
JACK_SAMPLE_24	0.000214159582	0.000204243809	0.000203852709	0.000205055962	0.000212978238	0.000224733564	0.000206675319	0.000213920473	0.000205933573	0.000210160348
JACK_SAMPLE_25	0.000154403447	0.000152630046	0.000166655463	0.000155315651	0.000153780675	0.000157200840	0.000153752269	0.000156639795	0.000151225363	0.000155568884
JACK_SAMPLE_26	0.000081707901	0.000092615622	0.000088320620	0.000088637980	0.000094884401	0.000086737596	0.000092672676	0.000087355490	0.000101379207	0.000087085681
JACK_SAMPLE_27	0.000048750253	0.000045300465	0.000040367237	0.000045980199	0.000043512510	0.000049231743	0.000054747118	0.000048446635	0.000055548791	0.000040077787


==> anc/valence_curr_28x10_beta3.850_B2.dat <==
# NCONFIGS 70
# NJACKS 10
# beta 3.850
# Bflux 2
# label   current(x)         error(x)
CURRENT_Y	-0.000023440637	0.000006158890
CURRENT_Y	-0.000133631406	0.000007085019
CURRENT_Y	-0.000214527988	0.000005417414
CURRENT_Y	-0.000255893611	0.000005421809
CURRENT_Y	-0.000452697144	0.000005986917
CURRENT_Y	-0.000527417521	0.000006388013
CURRENT_Y	-0.000691336125	0.000006815694
CURRENT_Y	-0.000809253042	0.000005978373
CURRENT_Y	-0.000947328880	0.000006017637
CURRENT_Y	-0.001060341643	0.000008508919
CURRENT_Y	-0.001042718392	0.000008321394
CURRENT_Y	-0.000975429855	0.000007370259
CURRENT_Y	-0.000774825105	0.000007764645
CURRENT_Y	-0.000433763065	0.000006441201
CURRENT_Y	0.000000000000	0.000000000000
CURRENT_Y	0.000433763065	0.000006441201
CURRENT_Y	0.000774825105	0.000007764645
CURRENT_Y	0.000975429855	0.000007370259
CURRENT_Y	0.001042718392	0.000008321394
CURRENT_Y	0.001060341643	0.000008508919
CURRENT_Y	0.000947328880	0.000006017637
CURRENT_Y	0.000809253042	0.000005978373
CURRENT_Y	0.000691336125	0.000006815694
CURRENT_Y	0.000527417521	0.000006388013
CURRENT_Y	0.000452697144	0.000005986917
CURRENT_Y	0.000255893611	0.000005421809
CURRENT_Y	0.000214527988	0.000005417414
CURRENT_Y	0.000133631406	0.000007085019
# label       jack_bin1(x)    jack_bin2(x)    jack_bin3(x)    jack_bin4(x)    jack_bin5(x)    jack_bin6(x)    jack_bin7(x)    jack_bin8(x)    jack_bin9(x)    jack_bin10(x)
JACK_SAMPLE_0	-0.000010217496	-0.000022455172	-0.000024302577	-0.000028723516	-0.000026444716	-0.000015315236	-0.000023609946	-0.000025966586	-0.000029153951	-0.000028217171
JACK_SAMPLE_1	-0.000131701249	-0.000126976645	-0.000143002557	-0.000129609209	-0.000125637553	-0.000129162653	-0.000132131497	-0.000133252964	-0.000136987046	-0.000147852687
JACK_SAMPLE_2	-0.000217810595	-0.000211898386	-0.000209285727	-0.000213249955	-0.000218492143	-0.000207790616	-0.000214010177	-0.000226785177	-0.000213655062	-0.000212302044
JACK_SAMPLE_3	-0.000258361863	-0.000258158650	-0.000258637929	-0.000258157058	-0.000256120784	-0.000254294026	-0.000256196585	-0.000241276834	-0.000257041051	-0.000260691330
JACK_SAMPLE_4	-0.000448857809	-0.000450035416	-0.000444950095	-0.000451838607	-0.000461089566	-0.000457680845	-0.000459474783	-0.000458769155	-0.000447378652	-0.000446896511
JACK_SAMPLE_5	-0.000528509710	-0.000518861288	-0.000523024916	-0.000522757427	-0.000527897195	-0.000526040769	-0.000538516519	-0.000529492957	-0.000522012589	-0.000537061843
JACK_SAMPLE_6	-0.000690998806	-0.000681484082	-0.000701694926	-0.000693878908	-0.000687224455	-0.000694688881	-0.000699354690	-0.000682129237	-0.000687104439	-0.000694802824
JACK_SAMPLE_7	-0.000821742485	-0.000810358574	-0.000803008488	-0.000801869559	-0.000804444713	-0.000809246451	-0.000813648646	-0.000811418465	-0.000811739578	-0.000805053456
JACK_SAMPLE_8	-0.000941504057	-0.000949180726	-0.000946662375	-0.000956078238	-0.000936585839	-0.000943337820	-0.000951097330	-0.000944396887	-0.000950041627	-0.000954403897
JACK_SAMPLE_9	-0.001051436884	-0.001061464318	-0.001069760559	-0.001052739665	-0.001071765094	-0.001053253897	-0.001057458669	-0.001050514035	-0.001071760841	-0.001063262472
JACK_SAMPLE_10	-0.001046992325	-0.001034088511	-0.001050467537	-0.001053020923	-0.001031322429	-0.001038915748	-0.001055119773	-0.001037927703	-0.001036160778	-0.001043168196
JACK_SAMPLE_11	-0.000985662511	-0.000979086647	-0.000969701550	-0.000965245565	-0.000986752698	-0.000980559082	-0.000969072880	-0.000976167021	-0.000971065643	-0.000970984948
JACK_SAMPLE_12	-0.000769388599	-0.000769578830	-0.000776241577	-0.000775298536	-0.000781190672	-0.000771921929	-0.000783921912	-0.000775820141	-0.000759419992	-0.000785468860
JACK_SAMPLE_13	-0.000437829890	-0.000434158197	-0.000436634406	-0.000443872783	-0.000427326412	-0.000428799341	-0.000442466277	-0.000424730092	-0.000432713208	-0.000429100045
JACK_SAMPLE_14	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000
JACK_SAMPLE_15	0.000437829890	0.000434158197	0.000436634406	0.000443872783	0.000427326412	0.000428799341	0.000442466277	0.000424730092	0.000432713208	0.000429100045
JACK_SAMPLE_16	0.000769388599	0.000769578830	0.000776241577	0.000775298536	0.000781190672	0.000771921929	0.000783921912	0.000775820141	0.000759419992	0.000785468860
JACK_SAMPLE_17	0.000985662511	0.000979086647	0.000969701550	0.000965245565	0.000986752698	0.000980559082	0.000969072880	0.000976167021	0.000971065643	0.000970984948
JACK_SAMPLE_18	0.001046992325	0.001034088511	0.001050467537	0.001053020923	0.001031322429	0.001038915748	0.001055119773	0.001037927703	0.001036160778	0.001043168196
JACK_SAMPLE_19	0.001051436884	0.001061464318	0.001069760559	0.001052739665	0.001071765094	0.001053253897	0.001057458669	0.001050514035	0.001071760841	0.001063262472
JACK_SAMPLE_20	0.000941504057	0.000949180726	0.000946662375	0.000956078238	0.000936585839	0.000943337820	0.000951097330	0.000944396887	0.000950041627	0.000954403897
JACK_SAMPLE_21	0.000821742485	0.000810358574	0.000803008488	0.000801869559	0.000804444713	0.000809246451	0.000813648646	0.000811418465	0.000811739578	0.000805053456
JACK_SAMPLE_22	0.000690998806	0.000681484082	0.000701694926	0.000693878908	0.000687224455	0.000694688881	0.000699354690	0.000682129237	0.000687104439	0.000694802824
JACK_SAMPLE_23	0.000528509710	0.000518861288	0.000523024916	0.000522757427	0.000527897195	0.000526040769	0.000538516519	0.000529492957	0.000522012589	0.000537061843
JACK_SAMPLE_24	0.000448857809	0.000450035416	0.000444950095	0.000451838607	0.000461089566	0.000457680845	0.000459474783	0.000458769155	0.000447378652	0.000446896511
JACK_SAMPLE_25	0.000258361863	0.000258158650	0.000258637929	0.000258157058	0.000256120784	0.000254294026	0.000256196585	0.000241276834	0.000257041051	0.000260691330
JACK_SAMPLE_26	0.000217810595	0.000211898386	0.000209285727	0.000213249955	0.000218492143	0.000207790616	0.000214010177	0.000226785177	0.000213655062	0.000212302044
JACK_SAMPLE_27	0.000131701249	0.000126976645	0.000143002557	0.000129609209	0.000125637553	0.000129162653	0.000132131497	0.000133252964	0.000136987046	0.000147852687


==> anc/valence_curr_28x10_beta3.850_B3.dat <==
# NCONFIGS 10
# NJACKS 10
# beta 3.850
# Bflux 3
# label   current(x)         error(x)
CURRENT_Y	0.000082195536	0.000019677796
CURRENT_Y	-0.000190531007	0.000014794721
CURRENT_Y	-0.000399960172	0.000014156831
CURRENT_Y	-0.000439933319	0.000014902365
CURRENT_Y	-0.000726679471	0.000015554026
CURRENT_Y	-0.000753881853	0.000019467087
CURRENT_Y	-0.001050688422	0.000025775312
CURRENT_Y	-0.001137158426	0.000017175263
CURRENT_Y	-0.001382586251	0.000023035038
CURRENT_Y	-0.001442671622	0.000014205885
CURRENT_Y	-0.001528503448	0.000016833870
CURRENT_Y	-0.001341496956	0.000021522276
CURRENT_Y	-0.001072176602	0.000018589212
CURRENT_Y	-0.000584045343	0.000019490876
CURRENT_Y	0.000000000000	0.000000000000
CURRENT_Y	0.000584045343	0.000019490876
CURRENT_Y	0.001072176602	0.000018589212
CURRENT_Y	0.001341496956	0.000021522276
CURRENT_Y	0.001528503448	0.000016833870
CURRENT_Y	0.001442671622	0.000014205885
CURRENT_Y	0.001382586251	0.000023035038
CURRENT_Y	0.001137158426	0.000017175263
CURRENT_Y	0.001050688422	0.000025775312
CURRENT_Y	0.000753881853	0.000019467087
CURRENT_Y	0.000726679471	0.000015554026
CURRENT_Y	0.000439933319	0.000014902365
CURRENT_Y	0.000399960172	0.000014156831
CURRENT_Y	0.000190531007	0.000014794721
# label       jack_bin1(x)    jack_bin2(x)    jack_bin3(x)    jack_bin4(x)    jack_bin5(x)    jack_bin6(x)    jack_bin7(x)    jack_bin8(x)    jack_bin9(x)    jack_bin10(x)
JACK_SAMPLE_0	0.000107575476	0.000055976250	0.000070972594	0.000091943006	0.000056977339	0.000095874389	0.000093842753	0.000062368594	0.000106208654	0.000080216302
JACK_SAMPLE_1	-0.000201089018	-0.000201396172	-0.000191618360	-0.000183717516	-0.000184002118	-0.000178895048	-0.000177613528	-0.000184442067	-0.000178027050	-0.000224509194
JACK_SAMPLE_2	-0.000423719184	-0.000377656675	-0.000402554950	-0.000413966911	-0.000408893751	-0.000391271733	-0.000397648757	-0.000407833182	-0.000391998180	-0.000384058396
JACK_SAMPLE_3	-0.000420871465	-0.000428131736	-0.000428672091	-0.000452648703	-0.000428765654	-0.000441214315	-0.000454371122	-0.000427663092	-0.000462557818	-0.000454437190
JACK_SAMPLE_4	-0.000734473760	-0.000721169846	-0.000733631363	-0.000729143234	-0.000727711866	-0.000723348191	-0.000740798561	-0.000739455684	-0.000686188613	-0.000730873592
JACK_SAMPLE_5	-0.000755175917	-0.000712525166	-0.000755888498	-0.000752329994	-0.000759211370	-0.000744896694	-0.000736898560	-0.000780732664	-0.000773411975	-0.000767747692
JACK_SAMPLE_6	-0.001069229620	-0.001067708797	-0.001081752953	-0.001030417523	-0.001024216082	-0.001047364957	-0.001078915780	-0.001070192015	-0.001015870386	-0.001021216110
JACK_SAMPLE_7	-0.001113611698	-0.001143052829	-0.001126855692	-0.001124268543	-0.001151723039	-0.001122946872	-0.001162871323	-0.001145271885	-0.001158241217	-0.001122741159
JACK_SAMPLE_8	-0.001425616555	-0.001372996297	-0.001349833021	-0.001395018204	-0.001360943328	-0.001369463131	-0.001378601753	-0.001404711277	-0.001399380115	-0.001369298832
JACK_SAMPLE_9	-0.001412547255	-0.001440088985	-0.001445445017	-0.001433730189	-0.001440243611	-0.001454786651	-0.001434861329	-0.001445190670	-0.001459752473	-0.001460070044
JACK_SAMPLE_10	-0.001504022454	-0.001524865582	-0.001552716949	-0.001537334656	-0.001507202791	-0.001550983933	-0.001513208118	-0.001533303639	-0.001525806204	-0.001535590156
JACK_SAMPLE_11	-0.001306251484	-0.001313776398	-0.001328365142	-0.001364245606	-0.001355252437	-0.001357090429	-0.001322478402	-0.001361366146	-0.001350679564	-0.001355463952
JACK_SAMPLE_12	-0.001046717884	-0.001086411543	-0.001063409147	-0.001088864970	-0.001083580728	-0.001059364488	-0.001063946930	-0.001098091021	-0.001045862530	-0.001085516776
JACK_SAMPLE_13	-0.000588754967	-0.000570900801	-0.000554070799	-0.000567565956	-0.000619323022	-0.000584719050	-0.000582298594	-0.000585369886	-0.000576162818	-0.000611287534
JACK_SAMPLE_14	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000
JACK_SAMPLE_15	0.000588754967	0.000570900801	0.000554070799	0.000567565956	0.000619323022	0.000584719050	0.000582298594	0.000585369886	0.000576162818	0.000611287534
JACK_SAMPLE_16	0.001046717884	0.001086411543	0.001063409147	0.001088864970	0.001083580728	0.001059364488	0.001063946930	0.001098091021	0.001045862530	0.001085516776
JACK_SAMPLE_17	0.001306251484	0.001313776398	0.001328365142	0.001364245606	0.001355252437	0.001357090429	0.001322478402	0.001361366146	0.001350679564	0.001355463952
JACK_SAMPLE_18	0.001504022454	0.001524865582	0.001552716949	0.001537334656	0.001507202791	0.001550983933	0.001513208118	0.001533303639	0.001525806204	0.001535590156
JACK_SAMPLE_19	0.001412547255	0.001440088985	0.001445445017	0.001433730189	0.001440243611	0.001454786651	0.001434861329	0.001445190670	0.001459752473	0.001460070044
JACK_SAMPLE_20	0.001425616555	0.001372996297	0.001349833021	0.001395018204	0.001360943328	0.001369463131	0.001378601753	0.001404711277	0.001399380115	0.001369298832
JACK_SAMPLE_21	0.001113611698	0.001143052829	0.001126855692	0.001124268543	0.001151723039	0.001122946872	0.001162871323	0.001145271885	0.001158241217	0.001122741159
JACK_SAMPLE_22	0.001069229620	0.001067708797	0.001081752953	0.001030417523	0.001024216082	0.001047364957	0.001078915780	0.001070192015	0.001015870386	0.001021216110
JACK_SAMPLE_23	0.000755175917	0.000712525166	0.000755888498	0.000752329994	0.000759211370	0.000744896694	0.000736898560	0.000780732664	0.000773411975	0.000767747692
JACK_SAMPLE_24	0.000734473760	0.000721169846	0.000733631363	0.000729143234	0.000727711866	0.000723348191	0.000740798561	0.000739455684	0.000686188613	0.000730873592
JACK_SAMPLE_25	0.000420871465	0.000428131736	0.000428672091	0.000452648703	0.000428765654	0.000441214315	0.000454371122	0.000427663092	0.000462557818	0.000454437190
JACK_SAMPLE_26	0.000423719184	0.000377656675	0.000402554950	0.000413966911	0.000408893751	0.000391271733	0.000397648757	0.000407833182	0.000391998180	0.000384058396
JACK_SAMPLE_27	0.000201089018	0.000201396172	0.000191618360	0.000183717516	0.000184002118	0.000178895048	0.000177613528	0.000184442067	0.000178027050	0.000224509194


==> anc/valence_curr_28x10_beta3.850_B4.dat <==
# NCONFIGS 50
# NJACKS 10
# beta 3.850
# Bflux 4
# label   current(x)         error(x)
CURRENT_Y	0.000011233164	0.000008276646
CURRENT_Y	-0.000240373049	0.000006554097
CURRENT_Y	-0.000396119944	0.000008900115
CURRENT_Y	-0.000599798058	0.000005786102
CURRENT_Y	-0.000785244560	0.000006566209
CURRENT_Y	-0.001043146643	0.000009072408
CURRENT_Y	-0.001267000943	0.000008392349
CURRENT_Y	-0.001565638271	0.000006612059
CURRENT_Y	-0.001814478844	0.000010841119
CURRENT_Y	-0.002004047502	0.000009413458
CURRENT_Y	-0.001948723049	0.000012776561
CURRENT_Y	-0.001805051772	0.000010387177
CURRENT_Y	-0.001402397224	0.000012964259
CURRENT_Y	-0.000751708463	0.000007913493
CURRENT_Y	0.000000000000	0.000000000000
CURRENT_Y	0.000751708463	0.000007913493
CURRENT_Y	0.001402397224	0.000012964259
CURRENT_Y	0.001805051772	0.000010387177
CURRENT_Y	0.001948723049	0.000012776561
CURRENT_Y	0.002004047502	0.000009413458
CURRENT_Y	0.001814478844	0.000010841119
CURRENT_Y	0.001565638271	0.000006612059
CURRENT_Y	0.001267000943	0.000008392349
CURRENT_Y	0.001043146643	0.000009072408
CURRENT_Y	0.000785244560	0.000006566209
CURRENT_Y	0.000599798058	0.000005786102
CURRENT_Y	0.000396119944	0.000008900115
CURRENT_Y	0.000240373049	0.000006554097
# label       jack_bin1(x)    jack_bin2(x)    jack_bin3(x)    jack_bin4(x)    jack_bin5(x)    jack_bin6(x)    jack_bin7(x)    jack_bin8(x)    jack_bin9(x)    jack_bin10(x)
JACK_SAMPLE_0	0.000005760881	0.000023420806	0.000011037990	0.000006627836	-0.000004790105	0.000021448298	0.000008370393	0.000016776333	0.000009007436	0.000014671774
JACK_SAMPLE_1	-0.000240542292	-0.000250991438	-0.000237781947	-0.000228492954	-0.000242173606	-0.000232971451	-0.000248538074	-0.000241246649	-0.000240990850	-0.000240001231
JACK_SAMPLE_2	-0.000387914734	-0.000386684180	-0.000404669470	-0.000391811109	-0.000399446540	-0.000406745414	-0.000401380162	-0.000382622266	-0.000407087737	-0.000392837826
JACK_SAMPLE_3	-0.000607240105	-0.000598520247	-0.000604627224	-0.000604747056	-0.000592699844	-0.000606895903	-0.000599497947	-0.000596936394	-0.000595106433	-0.000591709427
JACK_SAMPLE_4	-0.000775456365	-0.000785790667	-0.000787432402	-0.000794781443	-0.000793179375	-0.000783341667	-0.000790958041	-0.000783589785	-0.000781713113	-0.000776202738
JACK_SAMPLE_5	-0.001052214591	-0.001047143774	-0.001056036015	-0.001034486837	-0.001051538928	-0.001046954023	-0.001037152130	-0.001040926582	-0.001027544855	-0.001037468695
JACK_SAMPLE_6	-0.001264947617	-0.001272175544	-0.001258315911	-0.001271644168	-0.001259243017	-0.001257547838	-0.001272029879	-0.001283400435	-0.001260028653	-0.001270676363
JACK_SAMPLE_7	-0.001578199487	-0.001565239377	-0.001558433771	-0.001567151157	-0.001566875811	-0.001569579994	-0.001560955712	-0.001554579809	-0.001570100818	-0.001565266774
JACK_SAMPLE_8	-0.001802302243	-0.001823697682	-0.001811792762	-0.001811900679	-0.001803762520	-0.001811797754	-0.001825891621	-0.001836162500	-0.001805398993	-0.001812081690
JACK_SAMPLE_9	-0.002023791420	-0.001998528169	-0.002017531890	-0.001994515510	-0.002003120162	-0.002003514806	-0.001994872923	-0.002001954574	-0.002001341349	-0.002001304221
JACK_SAMPLE_10	-0.001951997770	-0.001941821780	-0.001965543112	-0.001961116204	-0.001940882814	-0.001933535322	-0.001950333650	-0.001964385932	-0.001949706361	-0.001927907544
JACK_SAMPLE_11	-0.001812001563	-0.001797227018	-0.001823409426	-0.001809047398	-0.001800103361	-0.001807474891	-0.001814309160	-0.001793524394	-0.001804470615	-0.001788949892
JACK_SAMPLE_12	-0.001392221662	-0.001395728569	-0.001397945134	-0.001400646095	-0.001409996057	-0.001403400553	-0.001410853606	-0.001425545696	-0.001410071831	-0.001377563039
JACK_SAMPLE_13	-0.000747136806	-0.000758523562	-0.000757938956	-0.000747552119	-0.000752975621	-0.000765892560	-0.000740443761	-0.000743137083	-0.000747440231	-0.000756043933
JACK_SAMPLE_14	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000
JACK_SAMPLE_15	0.000747136806	0.000758523562	0.000757938956	0.000747552119	0.000752975621	0.000765892560	0.000740443761	0.000743137083	0.000747440231	0.000756043933
JACK_SAMPLE_16	0.001392221662	0.001395728569	0.001397945134	0.001400646095	0.001409996057	0.001403400553	0.001410853606	0.001425545696	0.001410071831	0.001377563039
JACK_SAMPLE_17	0.001812001563	0.001797227018	0.001823409426	0.001809047398	0.001800103361	0.001807474891	0.001814309160	0.001793524394	0.001804470615	0.001788949892
JACK_SAMPLE_18	0.001951997770	0.001941821780	0.001965543112	0.001961116204	0.001940882814	0.001933535322	0.001950333650	0.001964385932	0.001949706361	0.001927907544
JACK_SAMPLE_19	0.002023791420	0.001998528169	0.002017531890	0.001994515510	0.002003120162	0.002003514806	0.001994872923	0.002001954574	0.002001341349	0.002001304221
JACK_SAMPLE_20	0.001802302243	0.001823697682	0.001811792762	0.001811900679	0.001803762520	0.001811797754	0.001825891621	0.001836162500	0.001805398993	0.001812081690
JACK_SAMPLE_21	0.001578199487	0.001565239377	0.001558433771	0.001567151157	0.001566875811	0.001569579994	0.001560955712	0.001554579809	0.001570100818	0.001565266774
JACK_SAMPLE_22	0.001264947617	0.001272175544	0.001258315911	0.001271644168	0.001259243017	0.001257547838	0.001272029879	0.001283400435	0.001260028653	0.001270676363
JACK_SAMPLE_23	0.001052214591	0.001047143774	0.001056036015	0.001034486837	0.001051538928	0.001046954023	0.001037152130	0.001040926582	0.001027544855	0.001037468695
JACK_SAMPLE_24	0.000775456365	0.000785790667	0.000787432402	0.000794781443	0.000793179375	0.000783341667	0.000790958041	0.000783589785	0.000781713113	0.000776202738
JACK_SAMPLE_25	0.000607240105	0.000598520247	0.000604627224	0.000604747056	0.000592699844	0.000606895903	0.000599497947	0.000596936394	0.000595106433	0.000591709427
JACK_SAMPLE_26	0.000387914734	0.000386684180	0.000404669470	0.000391811109	0.000399446540	0.000406745414	0.000401380162	0.000382622266	0.000407087737	0.000392837826
JACK_SAMPLE_27	0.000240542292	0.000250991438	0.000237781947	0.000228492954	0.000242173606	0.000232971451	0.000248538074	0.000241246649	0.000240990850	0.000240001231

